Non-perturbative phenomena in jet modification

The interaction of a jet with the medium created in heavy-ion collisions is not yet fully understood from a QCD perspective. This is mainly due to the non-perturbative nature of this interaction which affects both transverse jet momentum broadening and jet quenching. We discuss how lattice simulations of Electrostatic QCD, can be matched to full, four dimensional QCD, to determine non-perturbative contributions to the momentum broadening kernel. We determine the momentum broadening kernel in impact parameter and momentum space and finally show how these results can be used in phenomenological calculations of in-medium splitting rates.

==> anc/Finite/Combine.py <==
import numpy as np 
import scipy 
from numpy import genfromtxt
from scipy import interpolate
import sys

f1  = sys.argv[1]
f2  = sys.argv[2]
LOG = sys.argv[3] 

Data1 = genfromtxt(f1, delimiter=' ',skip_header=0)
Data2 = genfromtxt(f2, delimiter=' ',skip_header=0)

fct1 = scipy.interpolate.interpolate.interp1d(Data1[:,0],Data1[:,1])
fct2 = scipy.interpolate.interpolate.interp1d(Data2[:,0],Data2[:,1])

xMin  = min(Data1[0,0],Data2[0,0])
xMina = min(Data1[1,0],Data2[1,0])
xMax  = min(Data1[-1,0],Data2[-1,0])

Nx = 128
if(LOG == 0):
	for i in range(0,Nx):
		x = i/(Nx-1)*(xMax - xMin) + xMin
		print(x, fct1(x),fct2(x))
else:
	for i in range(0,Nx):
		x = xMina*np.exp(i/(Nx-1)*np.log(xMax/xMina))
		print(x, fct1(x),fct2(x))


==> anc/Finite/Data/Cluster-EQCD/EQCDSpline.txt <==
0.0001 7738507969179.17
0.000101816962556707 7331568266713.08
0.00010366693864274 6946028045281.58
0.000105550528101563 6580761983287.12
0.000107468341675575 6234703935761.51
0.000109421001204135 5906843822478.38
0.000111409139825188 5596224679708.65
0.000113433402180562 5301939867013.64
0.000115494444624982 5023130420923.11
0.000117592935438895 4758982547773.77
0.000119729555045153 4508725248390.63
0.000121904996229636 4271628067677.78
0.000124119964365884 4046998962550.24
0.00012637517764381 3834182281983.63
0.000128671367302571 3632556853285.86
0.000131009277867662 3441534169004.93
0.00013338966739233 3260556669180.81
0.000135813307703366 3089096113927.58
0.000138280984651361 2926652041595.6
0.000140793498365523 2772750308013.53
0.000143351663513103 2626941702546.35
0.000145956309563553 2488800636929.91
0.000148608281057475 2357923903055.07
0.000151308437880456 2233929496075.5
0.000154057655541883 2116455499404.02
0.00015685682545882 2005159028343.05
0.000159706855245047 1899715229265.72
0.000162608669005344 1799816331426.5
0.000165563207635131 1705170748633.71
0.000168571429125545 1615502228161.86
0.000171634308874063 1530549044419.64
0.000174752840000768 1450063235020.08
0.000177928033670365 1373809877022.99
0.000181160919420041 1301566401237.27
0.00018445254549329 1233121942581.55
0.000187803979179797 1168276724607.11
0.000191216307161501 1106841476386.53
0.000194690635864944 1048636880066
0.000198228091820025 993493047468.99
0.000201829822025271 941249024223.403
0.000205496994319739 891752319964.886
0.000209230797761688 844858463245.122
0.000213032443014118 800430579845.86
0.000216903162737324 758338993267.922
0.000220844211988575 718460846229.057
0.000224856868629063 680679742065.863
0.000228942433738238 644885404993.104
0.000233102232035676 610973358228.769
0.000237337612310614 578844619045.384
0.000241649947859281 548405409857.478
0.000246040636930187 519566884501.929
0.000250511103177493 492244868912.239
0.000255062796122623 466359615429.828
0.000259697191624262 441835570035.205
0.000264415792356895 418601151819.628
0.000269220128298041 396588544053.546
0.000274111757224336 375733496242.016
0.000279092265216635 355975136589.3
0.000284163267174288 337255794325.288
0.000289326407338761 319520831375.13
0.000294583359826773 302718482880.759
0.000299935829173116 286799706108.812
0.000305385550883342 271718037303.946
0.000310934291996487 257429456069.717
0.000316583851658026 243892256881.185
0.000322336061703234 231066927354.208
0.000328192787251148 218916032916.115
0.000334155927309315 207404107541.136
0.000340227415389544 196497550231.658
0.000346409220134825 186164526943.165
0.000352703345957657 176374877666.586
0.000359111833689962 167100028396.852
0.000365636761244814 158312907730.707
0.00037228024429019 149987867850.341
0.000379044436934962 142100609662.209
0.000385931532427352 134628111872.528
0.000392943763866084 127548563792.437
0.000400083404924448 120841301676.695
0.000407352770587525 114486748410.096
0.000414754217902811 108466356365.55
0.000422290146744469 102762553267.066
0.000429963000591481 97358690899.5897
0.000437775267319924 92238996516.0155
0.000445729480009653 87388526799.5245
0.000453828217765635 82793124246.8764
0.000462074106554209 78439375845.3472
0.000470469820054539 74314573922.6965
0.000479018080525539 70406679055.8933
0.000487721659688546 66704284930.3382
0.000496583379626039 63196585047.0108
0.000505606113696676 59873341180.3683
0.000514792787466969 56724853494.928
0.000524146379659874 53741932233.3115
0.000533669923120631 50915870893.1104
0.000543366505800142 48238420814.2844
0.00055323927175622 45701767102.9152
0.000563291422173031 43298505821.0429
0.00057352621639906 41021622376.006
0.000583946973003932 38864471046.207
0.000594557070854439 36820755583.544
0.000605359950210121 34884510835.8894
0.000616359113838741 33050085335.9756
0.000627558128152045 31312124805.868
0.000638960624362141 29665556528.8769
0.000650570299658905 28105574543.2946
0.000662390918408767 26627625614.7385
0.000674426313375284 25227395946.1588
0.000686680386961895 23900798586.7174
0.000699157112477247 22643961502.7879
0.000711860535423515 21453216276.2586
0.000724794774808137 20325087397.1497
0.000737964024479373 19256282119.2933
0.000751372554486134 18243680849.4653
0.000765024712462523 17284328041.9176
0.000778924925037525 16375423571.7346
0.000793077699270318 15514314561.8315
0.000807487624111657 14698487639.742
0.000822159371891812 13925561601.5926
0.000837097699835547 13193280461.8514
0.000852307451604617 12499506868.5654
0.0008677935588683 11842215864.866
0.000883561042902456 11219488978.5337
0.000899615016217648 10629508622.3712
0.000915960684216839 10070552789.0401
0.00093260334688322 9540990024.87619
0.000949548400498689 9039274668.01381
0.000966801339393564 8563942336.91921
0.00098436775772809 8113605656.1653
0.00100225335130631 7686950206.97217
0.00102046391942289 7282730690.69364
0.00103900536674351 6899767294.0518
0.00105788370521942 6536942245.51032
0.00107710505603677 6193196552.73537
0.00109667565160136 5867526911.62131
0.00111660183755948 5558982777.8592
0.00113689007485545 5266663592.50054
0.00115754694182649 4989716153.41845
0.00117857913633579 4727332124.99368
0.00119999347794418 4478745678.7571
0.00122179691012136 4243231258.10184
0.00124399650249727 4020101460.54095
0.00126659945315439 3808705031.32918
0.00128961309096167 3608424962.59261
0.00131304487795084 3418676692.41795
0.00133690241173597 3238906398.64498
0.00136119342797693 3068589382.38204
0.00138592580288763 2907228536.52627
0.00141110755578985 2754352894.81869
0.00143674685171342 2609516257.19895
0.00146285200404373 2472295887.44749
0.00148943147721724 2342291279.31376
0.0015164938894661 2219122987.52912
0.00154404801561245 2102431520.2923
0.00157210278991371 1991876289.99487
0.0016006673089594 1887134619.12404
0.00162975083462065 1787900798.4413
0.00165936279705333 1693885194.6878
0.00168951279775572 1604813405.21216
0.00172021061268172 1520425457.05312
0.00175146619541066 1440475048.13938
0.00178328968037465 1364728828.39189
0.00181569138614469 1292965718.63013
0.0018486818187763 1224976265.29457
0.00188227167521612 1160562029.10173
0.00191647184677031 1099535005.84757
0.00195129342263596 1041717077.66854
0.00198674769349675 986939493.15875
0.00202284615518384 935042374.825755
0.00205960051240332 885874252.447283
0.00209702268253145 839291620.966975
0.0021351247994787 795158521.638656
0.00217391921762421 753346145.196594
0.0022134185158215 713732455.893487
0.00225363550147721 676201835.308829
0.00229458321470372 640644744.888
0.00233627493254738 606957406.227103
0.0023787241732935 575041498.170366
0.00242194470084959 544803869.835997
0.00246595052920819 516156268.732892
0.00251075592699083 489015083.174595
0.00255637542207457 463301098.238701
0.00260282380630253 438939264.559387
0.00265011614028012 415858479.278223
0.00269826775825826 393991378.513908
0.00274729427310553 373274140.745202
0.00279721158137042 353646300.533159
0.0028480358684358 335050572.038964
0.00289978361376688 317432681.822264
0.00295247159625456 300741210.431954
0.00300611689965593 284927442.327077
0.00306073691813353 269945223.689773
0.00311634936189533 255750827.715267
0.00317297226293716 242302826.985716
0.00323062398088944 229561972.555399
0.00328932320897021 217491079.394316
0.00334908898004629 206054917.85585
0.00340994067280454 195220110.851696
0.00347189801803534 184955036.433938
0.00353498110503011 175229735.499939
0.00359921038809519 166015824.350647
0.003664606693184 157286411.8471
0.00373119122464975 149016020.923326
0.00379898557212078 141180514.226555
0.00386801171750094 133757023.667702
0.00393829204209698 126723883.676499
0.00400984933387567 120060567.966456
0.00408270679485257 113747629.625087
0.0041568880486152 107766644.354545
0.00423241714798278 102100156.696988
0.00430931858280529 96731629.0877222
0.00438761728790409 91645393.5874333
0.00446733865115693 86826606.152605
0.00454850852172977 82261203.3106658
0.00463115321845825 77935861.1134039
0.00471529953838138 73837956.2488434
0.00480097476543037 69955529.1980826
0.00488820667927521 66277249.3295513
0.00497702356433211 62792381.8288126
0.00506745421893453 59490756.3673803
0.00515952796467086 56362737.4191078
0.00525327465589178 53399196.1375072
0.00534872468939033 50591483.7119168
0.00544590901425792 47931406.1247502
0.00554485914191934 45411200.2361492
0.00564560715635018 43023511.1262398
0.00574818572447986 40761370.6288564
0.00585262810678366 38618176.9940823
0.00595896816806725 36587675.6202454
0.00606724038844715 34663940.7991311
0.00617747987453066 32841358.4211324
0.00628972237079901 31114609.5898565
0.00640400427119728 29478655.0983653
0.00652036263093488 27928720.7217392
0.00663883517850051 26460283.2830361
0.00675946032789538 25069057.451979
0.00688227719108873 23750983.2378376
0.00700732559069963 22502214.1400021
0.00713464607290922 21319105.9216625
0.00726427992060757 20198205.9738268
0.00739626916677943 19136243.2386363
0.00753065660813311 18130118.6625646
0.00766748581897709 17176896.1516385
0.00780680116534876 16273794.0022799
0.00794864781939974 15418176.7827584
0.00809307177404278 14607547.6415595
0.00824011985786459 13839541.0202181
0.0083898397503098 13111915.7493482
0.00854227999714069 12422548.5077189
0.00869749002617784 11769427.6252855
0.00885552016332685 11150647.212088
0.00901642164889618 10564401.5958815
0.00918024665421148 10008980.0522645
0.00934704829853189 9482761.81192241
0.00951688066627357 8984211.33041525
0.00968979882454628 8511873.80670305
0.00986585884100857 8064370.93732901
0.0100451178020473 7640396.89386846
0.0102276338312876 7238714.51190271
0.0104134661084393 6858151.68039516
0.010602674888485 6497597.92093112
0.0107953215212182 6156001.14683729
0.0109914684711349 5832364.59272217
0.0111911793376878 5525743.90547545
0.0113945188759075 5235244.38823612
0.0116015530173997 4960018.38928553
0.0118123488917224 4699262.82824427
0.0120269748481527 4452216.85235292
0.0122455004778482 4218159.61599611
0.0124679966364121 3996408.17698907
0.0126945354668673 3786315.50348674
0.0129251904230482 3587268.58569847
0.0131600362934181 3398686.64689684
0.0133991492253187 3220019.44849948
0.01364260674966 3050745.68427682
0.0138904878060602 2890371.45899931
0.0141428727684403 2738428.84708375
0.0143998434710856 2594474.52703187
0.0146614832351798 2458088.48767591
0.0149278768958209 2328872.80245495
0.0151991108295293 2206450.46814483
0.0154752729822544 2090464.30465216
0.0157564528978902 1980575.91266167
0.0160427417473101 1876464.68609432
0.016334232357928 1777826.87649433
0.0166310192437971 1684374.70661421
0.0169331986362557 1595835.53061084
0.0172408685151294 1511951.03840155
0.0175541286405004 1432476.50185806
0.0178730805850546 1357180.06063828
0.0181978277670151 1285842.04557156
0.0185284754836759 1218254.3376228
0.018865130945543 1154219.76056431
0.0192079033110973 1093551.50558318
0.0195569037221886 1036072.5861446
0.019912245340072 981615.321520337
0.0202740433821009 930020.847474876
0.0206424151590843 881138.652681287
0.0210174801133249 834826.139513769
0.0213993598573474 790948.207935035
0.0217881782133305 749376.861264161
0.0221840612532554 709990.832674319
0.0225871373397841 672675.231330283
0.0229975371678801 637321.207133064
0.0234153938071853 603825.633093144
0.0238408427451675 572090.804405381
0.0242740219310506 542024.153347343
0.0247150718205448 513537.979168984
0.0251641354213874 486549.192185394
0.0256213583397132 460979.071325757
0.0260868888272656 436753.034430933
0.0265608778294669 413800.420629308
0.0270434790343611 392054.284155796
0.0275348489224465 371451.19901224
0.0280351468174133 351931.073899183
0.0285445349378036 333436.976878863
0.0290631784496098 315914.969257744
0.0295912455198282 299313.948203808
0.0301289073709868 283585.497639269
0.0306763383366628 268683.746973597
0.0312337159180088 254565.23726456
0.0318012208413074 241188.794416702
0.0323790371165698 228515.409047216
0.0329673520972002 216508.122668606
0.0335663565407443 205131.919855989
0.0341762446707405 194353.626084361
0.0347972142396965 184141.810937652
0.0354294665932091 174466.696407147
0.0360732067352489 165300.070011623
0.036728643394632 156615.202485693
0.037395989092699 148386.769796134
0.0380754602122238 140590.779258621
0.0387672770675739 133204.49953927
0.0394716639761467 126206.39433671
0.0401888493311027 119576.059551149
0.0409190656754204 113294.163757092
0.0416625497772973 107342.391805991
0.0424195427069203 101703.391394248
0.0431902899146316 96360.7224406509
0.0439750413105138 91298.8091255151
0.0447740513454224 86502.8944515736
0.0455875790934898 81958.9971940193
0.0464158883361278 77653.8711140736
0.0472592476475584 73574.9663170591
0.0481179304818962 69710.3926422207
0.0489922152618147 66048.8849774578
0.0498823854688234 62579.770397757
0.0507887297351843 59292.9370314323
0.0517115419374999 56178.8045633211
0.0526511212920004 53228.296288866
0.0536077724515626 50432.8126375349
0.0545818056044925 47784.2060883181
0.0555735365751009 45274.7574041107
0.0565832869261086 42897.153115628
0.0576113840629103 40644.4641891561
0.0586581613397343 38510.1258158909
0.0597239581677302 36487.9182638897
0.0608091201250215 34571.9487367669
0.0619139990687564 32756.6341861974
0.0630389532491958 31036.685028075
0.064184347425874 29407.0897148154
0.0653505529858691 27863.1001187861
0.0665379480642236 26400.2176842136
0.067746917666552 25014.1803071646
0.0689778537938766 23700.949905317
0.0702311555697318 22456.7006412542
0.0715072293695767 21277.8077649201
0.0728064889525607 20160.8370426795
0.0741293555956821 19102.5347421434
0.0754762582303841 18099.8181435345
0.076847633581634 17149.7665499117
0.078243926309528 16249.6127700215
0.0796655891534699 15396.735048929
0.0811130830789688 14588.649422883
0.0825868774271046 13823.0024761121
0.0840874500667089 13097.5644784169
0.0856152875493111 12410.2228835392
0.0871708852668994 11758.9761693384
0.0887547476125493 11141.9280018031
0.0903673881439696 10557.2817058738
0.0920093297500199 10003.3350269437
0.0936811048202553 9478.47516775552
0.0953832554175491 8981.17408621445
0.0971163334538545 8509.98404040031
0.0988809008691582 8063.53336778104
0.100677529813686 7640.52248631482
0.102506802833418 7239.72010577462
0.104369313058979 6859.95963824274
0.106265664397954 6500.13579730405
0.108196471730701 6159.20137601675
0.110162361109726 5836.16419426172
0.112163969962675 5530.08420656546
0.114201947299013 5240.07076195956
0.116276953920467 4965.28000788381
0.118389662635282 4704.91243055973
0.120540758476377 4458.21052465995
0.122730938923464 4224.45658547588
0.124960914129199 4002.97061714331
0.127231407149446 3793.10835082477
0.129543154177723 3594.2593670677
0.13189690478391 3405.84531686157
0.13429342215729 3227.31823620537
0.136733483354009 3058.1589492692
0.139217879549033 2897.87555549255
0.141747416292681 2746.00199620652
0.144322913771819 2602.09669659933
0.146945207075802 2465.74127906427
0.149615146467245 2336.53934417747
0.152333597657718 2214.11531575002
0.155101442088444 2098.11334658632
0.157919577216104 1988.1962817571
0.160788916803832 1884.04467636364
0.163710391217493 1785.35586492876
0.166684947727354 2260.92910041748
0.169713550815227 2142.97505882344
0.172797182487198 2030.25273486884
0.175936842592036 1923.9106319088
0.179133549145387 1822.9918694363
0.182388338659859 1727.15484177723
0.18570226648111 1637.38998592033
0.189076407130029 1551.89645647252
0.192511854651149 1470.08230587031
0.196009722967383 1393.46901066188
0.199571146241207 1320.74916738435
0.203197279242401 1251.13039349562
0.206889297722484 1185.90969209012
0.210648398795936 1124.05332630946
0.214475801328362 1064.81054841986
0.218372746331696 1009.2854861918
0.222340497366597 956.668202101981
0.226380340952145 906.253599692542
0.230493586982992 858.980333003733
0.234681569154085 814.220771379982
0.238945645393108 771.317542264033
0.243287198300784 731.067543274588
0.247707635599171 692.991008069118
0.252208390588114 656.478879529066
0.256790922609974 622.207081793307
0.261456717522821 589.814319853095
0.266207288182207 558.740209060193
0.271044174931703 529.557770513152
0.275968946102349 501.998567316968
0.280983198521169 475.551622154298
0.286088558028937 450.701956119157
0.291286680007347 427.253485503732
0.296579249915757 404.743851988004
0.30196798383769 383.582925751677
0.307454629037265 363.630654009614
0.313040964525736 344.471413886465
0.318728801638324 326.450999832888
0.324519984621534 309.472438302645
0.330416391231141 293.164243403636
0.336419933341034 277.817662706835
0.342532557563141 263.368561131429
0.348756245878595 249.486561986766
0.355093016280387 236.416550051733
0.361544923427685 224.119163645146
0.368114059312043 212.301889731791
0.374802553935718 201.170267551937
0.381612576002313 190.703385903334
0.388546333619962 180.643286104998
0.395606075017296 171.162168797212
0.40279408927242 162.252641776106
0.410112707055131 153.688037194112
0.417564301382622 145.612350985438
0.42515128838892 138.027886683983
0.432876128108306 130.736124937231
0.440741325272959 123.857237844136
0.448749430125104 117.40028130684
0.456903039243916 111.191912827496
0.465204796387436 105.332213254969
0.473657393349802 99.8347436988004
0.482263570834045 94.5485675475525
0.49102611934074 89.5568497861004
0.499947880072814 84.8759582597669
0.509031745856789 80.3748074915242
0.518280662080762 76.1223439101865
0.527697627649424 72.1364741696713
0.537285695956447 68.3036303856765
0.547047975874521 64.680828201854
0.556987632763386 61.2865812759603
0.567107889496188 58.0227244316876
0.577412027504468 54.9362800148598
0.587903387842148 52.0456977546472
0.598585372268855 49.2663112212807
0.609461444352908 46.6367878212117
0.620535130594369 44.175043528164
0.631810021568483 41.8082064589028
0.643289773089908 39.5679723714384
0.65497810739808 37.4714074329504
0.666878814364133 35.4559165974274
0.678995752719744 33.54739009015
0.691332851308295 31.7618446663735
0.703894110358784 30.0456165207901
0.716683602782872 28.4197718255326
0.729705475495499 26.8991654556993
0.742963950759495 25.4378765986372
0.75646332755463 24.0529720980095
0.770207982971521 22.7580967046124
0.784202373630884 21.5140270746683
0.798451037128568 20.3345225782435
0.812958593506836 19.2320160376393
0.82772974675239 18.1730646187688
0.84276928632161 17.1686995805326
0.858082088693504 16.2301726987065
0.873673118950879 15.3290198446832
0.889547432390233 14.4740284588522
0.905710176160916 13.6753223407531
0.922166590934049 12.90871688014
0.938922012601785 12.1811597159487
0.955981874007443 11.501713911303
0.973351706707069 10.849866236456
0.991037142763008 10.2310609757014
1.00904391657007 9.65337597056025
1.02737786671489 9.09944159896569
1.046044937869 8.57347819994827
1.06505118271641 8.08265758905044
1.08440276391614 7.61229685240443
1.10410595610039 7.16562408223743
1.12416714790911 6.74898495395079
1.14459284406143 6.3499884966387
1.16538966746477 5.9710620234447
1.18656436136235 5.61780315082482
1.20812379151954 5.27977244411071
1.23007494845012 4.95875432329242
1.25242494968289 4.6596732094971
1.2751810420695 4.37374829863453
1.29835060413413 4.10225085668028
1.32194114846603 3.84950265968649
1.34596032415537 3.60812998948424
1.37041591927341 3.37899721249703
1.39531586339776 3.16588910109677
1.4206682301835 2.96262344580761
1.44648123998097 2.76974438617501
1.47276326250122 2.59056009404647
1.49952281952981 2.41989553211738
1.52676858768995 2.25804501393099
1.55450940125585 2.1078951768143
1.58275425501716 1.96512091833347
1.61151230719552 1.82982363307732
1.64079288241399 1.70451818797494
1.67060547472057 1.58559566239222
1.70095975066655 1.47301030534626
1.73186555244083 1.36894982658265
1.76333290106119 1.2704080729142
1.79537199962357 1.17722879263696
1.82799323661035 1.09131222427793
1.8612071892587 1.01015916598108
1.89502462699027 0.933532057185045
1.92945651490307 0.863078645957037
1.96451401732681 0.796726059787345
2.00020850144291 0.734178736659526
2.03655154097021 0.676862637648783
2.07355491991768 0.62306363621011
2.11123063640535 0.572446630270809
2.14959090655457 0.526242321609449
2.18864816844905 0.483038925937409
2.22841508616784 0.442476781345973
2.26890455389153 0.405614330379641
2.31012970008316 0.371295225101035
2.35210389174505 0.339147409783624
2.39484073875292 0.310076682756304
2.43835409826883 0.283143056900451
2.48265807923432 0.257972328020523
2.52776704694508 0.235334481398246
2.57369562770886 0.214473309899418
2.62045871358794 0.195021320684393
2.66807146722781 0.177627128872652
2.71654932677354 0.161690868041033
2.7659080108755 0.146859648189274
2.81616352378608 0.133673271693894
2.86733216054892 0.121664752211465
2.91943051228252 0.110502969566526
2.97247547155979 0.100630113801246
3.02648423788534 0.0916915842805866
3.08147432327237 0.0833844956530646
3.13746355792078 0.0760637632105063
3.19447009599854 0.0694687963283322
3.25251242152805 0.0633305659362952
3.31160935437947 0.0579266965754956
3.37178005637297 0.0530737184788762
3.43304403749179 0.0485408863276549
3.49542116220829 0.0445386407360541
3.55893165592485 0.0409447514000179
3.62359611153181 0.0375695241891913
3.68943549608464 0.0345668845728029
3.75647115760238 0.0318605399993788
3.82472483198953 0.029302604697919
3.89421865008386 0.027001430431602
3.9649751448322 0.0249130354306996
4.03701725859656 0.022928668994579
4.11036835059307 0.0211222307274898
4.1850522044661 0.0194706240819711
4.26109303599991 0.0178981149264767
4.33851550097049 0.0164546106601459
4.41734470314008 0.0151289768641567
4.49760620239683 0.0138699839073774
4.57932602304253 0.0127124001093017
4.66253066223077 0.0116506205074854
4.74724709855851 0.0106485650543179
4.83350280081369 0.00973265476827888
4.92132573688188 0.00889884989381005
5.01074438281463 0.00811761809655342
5.10178773206269 0.00741146963444716
5.19448530487696 0.00677655274869154
5.28886715788025 0.0061840481813984
5.38496389381293 0.00565421607126666
5.48280667145572 0.00518399481530662
5.58242721573272 0.00474409426538093
5.68385782799804 0.00435179023284479
5.78713139650923 0.00400576129728661
5.89228140709127 0.00367925393198963
5.99934195399395 0.00338525465278551
6.10834775094686 0.00312418245212022
6.21933414241504 0.00287553249504354
6.33233711505925 0.00264795005655753
6.44739330940435 0.00244280648530091
6.56454003171989 0.00224683025005658
6.68381526611631 0.00206553570125247
6.80525768686113 0.0019004764416594
6.92890667091885 0.0017437661593535
7.05480231071866 0.00159918138100341
7.18298542715415 0.00146795884674502
7.31349758281928 0.00134472684631265
7.44638109548481 0.00123259645883068
7.58167905181951 0.00113239708375094
7.71943532136079 0.0010387839600548
7.85969457073917 0.00095458787521383
8.00250227816107 0.000880573123277874
8.1479047481549 0.000810894802636867
8.29594912658507 0.00074764996193089
8.44668341593862 0.000691672439546597
8.60015649088982 0.000638279493906751
8.75641811414754 0.00058872162302936
8.91551895259035 0.000543766742139043
9.07751059369506 0.00050081928805728
9.24244556226365 0.000460821432843399
9.41037733745405 0.00042448339363282
9.58136037012046 0.00039031755124698
9.75545010046875 0.000359133460954072
9.93270297603255 0.000331451890125341
10.113176469976 0.000305612684325484
10.2969290997292 0.000282170246267183
10.484020445962 0.000261484604479865
10.6745111719027 0.000241878623370379
10.8684630430077 0.000223690178296251
11.0659389469888 0.000207265320040866
11.2670029142036 0.000191583788458675
11.4717201384178 0.000176925882826939
11.6801569979432 0.000163615873891635
11.8923810771604 0.000151063676487433
12.1084611884334 0.000139558621942285
12.3284673944207 0.0001293969327019
12.5524710307932 0.000119912664123691
12.7805447293642 0.000111178471298117
13.01276244164 0.000103318787518282
13.2491994627979 9.58216750569735e-05
13.4899324561004 8.87996554884989e-05
13.7350394777529 8.2433207044151e-05
13.9846000022127 7.64107336891422e-05
14.2386949479581 7.08345314307615e-05
14.4974067037263 6.58606007173216e-05
14.7608191552266 6.1204758077676e-05
15.0290177123404 5.68909366674569e-05
15.3020893368145 5.29979475470523e-05
15.5801225704584 4.92998982491662e-05
15.8632075638527 4.58359585184609e-05
16.1514361055807 4.26994287041712e-05
16.4449016519896 3.97376066616743e-05
16.7436993574937 3.69808010566364e-05
17.047926105427 3.45053891505438e-05
17.3576805394577 3.21806848893089e-05
17.6730630955726 3.00092288071783e-05
17.9941760346424 2.80351364574702e-05
18.3211234755799 2.61605438621877e-05
18.6540114290993 2.44042696512351e-05
18.9929478320899 2.28225039166127e-05
19.338042582614 2.1339339283855e-05
19.6894075755402 1.99498779404942e-05
20.0471567388253 1.86812688371044e-05
20.4114060704542 1.74762178538144e-05
20.7822736760518 1.63431777019355e-05
21.1598798071782 1.53179892147066e-05
21.5443469003189 1.43571393041132e-05
21.9357996165848 1.34562304272039e-05
22.3343648821325 1.26343071415757e-05
22.7401719293193 1.18555703154395e-05
23.1533523386059 1.11207406905256e-05
23.5740400812209 1.04510064910602e-05
24.0023715625999 9.820736645261e-06
24.4384856666141 9.22694365655762e-06
24.8825238006028 8.68377015201052e-06
25.3346299412236 8.17078950200546e-06
25.794950681136 7.68628884493852e-06
26.2636352765334 7.24311398282634e-06
26.7408356955382 6.82564955645625e-06
27.2267066674767 6.43121041527784e-06
27.7214057330494 6.06961959335073e-06
28.2250932954118 5.72846623455979e-06
28.7379326721852 5.40516265668153e-06
29.2600901484106 5.10782438525295e-06
29.791735030466 4.82717180927956e-06
30.3330397009631 4.56082289754403e-06
30.8841796746408 4.31539274000655e-06
31.4453336552752 4.08385588103408e-06
32.0166835936233 3.86385050365407e-06
32.5984147464189 3.6605366359772e-06
33.1907157364415 3.46850293783154e-06
33.7937786136758 3.28575127300422e-06
34.4077989175829 3.11665941108944e-06
35.0329757405026 2.95711360630663e-06
35.6695117922079 2.80509546423204e-06
36.3176134656327 2.66399589224731e-06
36.977490903793 2.53060358649478e-06
37.6493580679247 2.40323419156612e-06
38.3334328068596 2.28483186046228e-06
39.0299369276609 2.17299048368548e-06
39.7390962675429 2.06605902068206e-06
40.4611407670981 1.96634630145126e-06
41.196304544853 1.87199028132885e-06
41.9448259731802 1.78148580388888e-06
42.7069477555889 1.6966609329104e-06
43.4829170054205 1.61617312850726e-06
44.2729853259732 1.53889469171876e-06
45.0774088920827 1.46652543445191e-06
45.8964485331857 1.39810502766246e-06
46.7303698178922 1.33231865853933e-06
47.5794431400942 1.27023507341534e-06
48.4439438066396 1.211025604151e-06
49.3241521265986 1.15384565770107e-06
50.2203535021523 1.09991324297345e-06
51.1328385211325 1.04880414232866e-06
52.0619030512432 9.99521096613701e-07
53.0078483359935 9.52777945340915e-07
53.9709810923748 9.08116396238174e-07
54.9516136103109 8.64797105225674e-07
55.9500638539167 8.23535333805632e-07
56.9666555645963 7.84133012176398e-07
58.0017183660135 7.4599386298164e-07
59.0555878709708 7.09712912812761e-07
60.1286057902298 6.75125432492657e-07
61.2211200433085 6.4160144104613e-07
62.3334848712924 6.0953886716123e-07
63.4660609516945 5.7877957809038e-07
64.619215515404 5.48865004700749e-07
65.793322465757 5.20222878558665e-07
66.9887624997734 4.92835119915195e-07
68.205923231596 4.6628674655987e-07
69.4451993181708 4.40872305086162e-07
70.7069925872127 4.16541950236408e-07
71.9917121674962 3.92926432666554e-07
73.2997746215123 3.70267943446989e-07
74.631604080536 3.48553225144624e-07
75.9876323821495 3.27511785204376e-07
77.3682992102616 3.07387818847365e-07
78.7740522376733 2.88213065106484e-07
80.205347271233 2.69720954928301e-07
81.6626483996285 2.5207265458215e-07
83.1464281438653 2.35260449850364e-07
84.657167610479 2.19057865359426e-07
86.1953566475305 2.03645290337543e-07
87.7614940034366 1.89060276288521e-07
89.3560874886859 1.75094542407247e-07
90.9796541404941 1.61897824744035e-07
92.6327203904488 1.49494284244869e-07
94.3158222352026 1.37675568841512e-07
96.029505410267 1.26585272683465e-07
97.774325566963 1.16253089744284e-07
99.5508484525878 1.06467650146146e-07
101.359650093856 9.73704964757251e-08
103.201316983671 8.89978708755081e-08
105.076446271293 8.11295237121961e-08
106.985645955961 7.39081044924947e-08
108.929535084033 6.73756235052003e-08
110.908743949705 6.12841140450139e-08
112.923914299386 5.57633223501597e-08
114.975699539774 5.08545143804784e-08
117.064764949724 4.63016585993655e-08
119.191787895958 4.22333563309598e-08
121.357458052698 3.87035093371744e-08
123.562477625287 3.54535869959333e-08
125.807561577878 3.2597194743873e-08
128.093437865255 3.01898148907826e-08
130.420847668866 2.79763303615664e-08
132.79054563715 2.60436926562433e-08
135.203300130224 2.44427828513003e-08
137.659893469023 2.29550816120953e-08
140.161122188958 2.16504170368676e-08
142.707797298193 2.05812583101202e-08
145.300744540603 1.95708774163955e-08
147.940804663523 1.86514645390537e-08
150.628833690351 1.78577523793395e-08
153.365703198109 1.70849365077563e-08
156.15230060005 1.63369100316426e-08
158.98952943339 1.56274985514389e-08
161.87830965228 1.49252224074035e-08
164.819577926093 1.42388283057443e-08
167.814287943133 1.23146686732641e-08
170.863410719865 1.14588803374667e-08
173.967934915758 1.06625636525207e-08
177.128867153855 9.9215857305297e-09
180.34723234716 9.23210089207563e-09
183.624074030966 8.59053070712249e-09
186.960454701209 7.99354542294471e-09
190.35745615898 7.43804668269242e-09
193.81617986129 6.92115144490303e-09
197.33774727821 6.44017702050022e-09
200.923300256505 5.99262714962306e-09
204.574001389867 5.57617904602413e-09
208.291034395878 5.18867134179616e-09
212.07560449983 4.82809286986085e-09
215.928938825503 4.49257222600108e-09
219.852286793058 4.18036805626279e-09
223.846920524153 3.88986001931848e-09
227.914135254419 3.61954037688713e-09
232.055249753435 3.36800616856431e-09
236.271606752329 3.13395193045001e-09
240.56457337915 2.91616291978409e-09
244.935541602152 2.71350881042475e-09
249.385928681132 2.52493782644964e-09
253.917177626965 2.34947128343331e-09
258.530757669495 2.18619850906965e-09
263.228164733922 2.03427211677774e-09
268.010921925845 1.89290360776086e-09
272.880580025124 1.76135927869357e-09
277.838717988707 1.63895641379743e-09
282.886943462597 1.52505974154239e-09
288.026893303127 1.41907813758421e-09
293.260234107692 1.32046155682584e-09
298.588662755142 1.22869817868041e-09
304.013906955976 1.14331175071967e-09
309.537725812549 1.06385911692124e-09
315.161910389447 9.89927917686498e-10
320.888284294227 9.21134449692061e-10
326.718704268714 8.57121674467426e-10
332.655060791036 7.97557365363371e-10
338.699278688601 7.42132383293891e-10
344.853317762211 6.90559072302649e-10
351.119173421514 6.42569766626997e-10
357.498877332003 5.97915401511248e-10
363.994498073775 5.56364220559231e-10
370.60814181225 5.17700572917355e-10
377.341952981088 4.81723794045492e-10
384.198114977503 4.48247164266957e-10
391.17885087022 4.17096939692365e-10
398.28642412029 3.88111450487897e-10
405.523139315005 3.61140261808006e-10
412.891342915143 3.36043393037752e-10
420.393424015797 3.1269059129264e-10
428.031815121025 2.90960655405466e-10
435.808992932568 2.70740806891594e-10
443.727479152917 2.51926104628006e-10
451.789841302947 2.34418900208322e-10
459.998693554429 2.18128331147032e-10
468.356697577657 2.02969849302706e-10
476.866563404474 1.88864782072686e-10
485.53105030699 1.75739924081857e-10
494.352967692257 1.63527157246345e-10
503.335176013197 1.52163097240301e-10
512.480587696095 1.41588764530906e-10
521.792168084926 1.31749278274279e-10
531.272936402861 1.22593571483594e-10
540.925966731222 1.14074125991148e-10
550.754389006235 1.06146725828817e-10
560.761390033901 9.87702277469315e-11
570.950214523289 9.19063476806019e-11
581.324166138617 8.55194620552055e-11
591.886608570448 7.95764228998442e-11
602.640966626339 7.40463858091983e-11
613.590727341318 6.89006498608952e-11
624.739441108539 6.41125086575653e-11
636.090722830465 5.96571117204986e-11
647.648253090983 5.55113355155246e-11
659.415779348816 5.16536634417433e-11
671.397117152605 4.80640741602535e-11
683.59615137808 4.4723937683294e-11
696.016837487712 4.16159186845054e-11
708.663202813244 3.87238865284952e-11
721.539347861524 3.60328315527512e-11
734.649447644078 3.35287871674125e-11
747.997753030829 3.11987573685922e-11
761.588592128412 2.90306492890481e-11
775.42637168354 2.70132104361355e-11
789.515578511865 2.51359702913093e-11
803.860780952798 2.33891859680775e-11
818.466630350765 2.17637916463666e-11
833.337862563384 2.02513515208665e-11
848.479299497027 1.88440160191557e-11
863.8958506703 1.75344810623784e-11
879.592514805928 1.63159501570344e-11
895.574381451552 1.5182099121143e-11
911.846632629991 1.41270432617027e-11
928.414544519476 1.31453068331037e-11
945.283489164421 1.22317946179784e-11
962.458936217277 1.13817654829956e-11
979.946454712029 1.05908077723529e-11
997.751714869926 9.85481641125946e-12
1015.88048993802 9.16997160057526e-12
1034.33865806109 8.53271899203347e-12
1053.13220418761 7.93975124115338e-12
1072.26722201033 7.38799084210476e-12
1091.7499159421 6.87457415543599e-12
1111.58660312765 6.39683654576991e-12
1131.78371549186 5.95229855233145e-12
1152.34780182526 5.53865302053343e-12
1173.28552990746 5.15375312783133e-12
1194.60368866915 4.79560124170281e-12
1216.30919039331 4.46233855192419e-12
1238.40907295655 4.15223542333523e-12
1260.91050211103 3.86368241902348e-12
1283.82077380798 3.59518194733768e-12
1307.14731656331 3.34534048937946e-12
1330.89769386627 3.11286136663236e-12
1355.0796066319 2.89653801119351e-12
1379.70089569798 2.69524770367961e-12
1404.76954436737 2.50794574630735e-12
1430.29368099655 2.33366004090611e-12
1456.28158163121 2.1714860437234e-12
1482.74167268968 2.02058207083782e-12
1509.68253369515 1.88016492981489e-12
1537.11290005754 1.74950585493421e-12
1565.0416659059 1.62792672489134e-12
1593.47788697228 1.51479654334456e-12
1622.43078352798 1.40952816404054e-12
1651.90974337318 1.31157524352206e-12
1681.92432488087 1.22042940560247e-12
1712.48426009611 1.13561760289062e-12
1743.59945789157 1.05669966167228e-12
1775.28000718041 9.8326599740624e-13
1807.53618018759 9.14935488978246e-13
1840.37843578054 8.51353500680456e-13
1873.81742286039 7.9219004165014e-13
1907.86398381482 7.37138053215332e-13
1942.52915803365 6.85911815258672e-13
1977.82418548823 6.38245463328453e-13
2013.76051037606 5.93891608800647e-13
2050.34978483135 5.52620054930672e-13
2087.60387270327 5.14216602130994e-13
2125.53485340267 4.78481936274132e-13
2164.15502581876 4.45230594251253e-13
2203.47691230698 4.14290001417643e-13
2243.51326274929 3.85499575929345e-13
2284.27705868821 3.58709895322557e-13
2325.78151753604 3.33781921010214e-13
2368.04009686049 3.10586276670977e-13
2411.06649874826 2.89002576785424e-13
2454.87467424783 2.68918801834559e-13
2499.478827893 2.50230716917889e-13
2544.89342230865 2.32841330773748e-13
2591.13318290011 2.16660392394113e-13
2638.21310262783 2.01603922621385e-13
2686.14844686873 1.8759377829611e-13
2734.95475836591 1.74557246693558e-13
2784.6478622683 1.62426668144291e-13
2835.24387126187 1.51139084880107e-13
2886.75919079404 1.40635914282891e-13
2939.21052439308 1.30862644840507e-13
2992.6148790841 1.21768553231754e-13
3046.98957090352 1.13306441072058e-13
3102.35223051361 1.054323899536e-13
3158.72080891922 9.81055335085362e-14
3216.11358328821 9.12878453123397e-14
3274.54916287774 8.49439415264439e-14
3334.0464950682 7.90408972559303e-14
3394.62487150681 7.35480756691475e-14
3456.30393436275 6.84369689923893e-14
3519.10368269613 6.36810505543912e-14
3583.04447894243 5.92556371127704e-14
3648.14705551499 5.51377607478589e-14
3714.43252152733 5.13060496590785e-14
3781.92236963764 4.77406172451797e-14
3850.6384830177 4.44229588926743e-14
3920.60314244829 4.13358559367917e-14
3991.83903354367 3.84632862965132e-14
4064.36925410719 3.57903413198892e-14
4138.21732162065 3.33031484080519e-14
4213.40718086968 3.09887990163532e-14
4289.9632117077 2.88352816589484e-14
4367.91023696094 2.68314195691197e-14
4447.27353047711 2.49668126917954e-14
4528.07882532025 2.32317837072103e-14
4610.35232211451 2.16173278055617e-14
4694.12069753963 2.01150659519991e-14
4779.41111298058 1.87172013993872e-14
4866.25122333453 1.74164792231472e-14
4954.66918597784 1.62061486681575e-14
5044.69366989578 1.50799281122998e-14
5136.35386497838 1.40319724648054e-14
5229.67949148503 1.3056842830203e-14
5324.70080968112 1.21494782804213e-14
5421.44862964973 1.13051695885454e-14
5519.95432128158 1.05195347879039e-14
5620.24982444662 9.78849642963708e-15
5722.36765935023 9.10826042071673e-15
5826.34093707776 8.47529633258199e-15
5932.20337033058 7.8863190781962e-15
6039.98928435723 7.33827186242749e-15
6149.73362808312 6.82831031726562e-15
6261.47198544264 6.35378773953622e-15
6375.24058691686 5.91224135449766e-15
6491.07632128115 5.50137953402638e-15
6609.01674756614 5.1190699030547e-15
6729.10010723594 4.76332827253267e-15
6851.36533658775 4.43230834147626e-15
6975.85207937679 4.124292114655e-15
7102.60069967036 3.83768098618789e-15
7231.65229493581 3.57098744276993e-15
7363.04870936607 3.32282734347013e-15
7496.83254744739 3.09191273603258e-15
7633.04718777356 2.8770451723973e-15
7771.73679711119 2.67710948874836e-15
7912.94634472056 2.49106801780751e-15
8056.72161693648 2.31795520333562e-15
8203.10923201438 2.15687258889045e-15
8352.15665524589 2.00698415483287e-15
8503.91221434926 1.86751197938043e-15
8658.42511513923 1.73773220118915e-15
8815.74545748186 1.61697126250911e-15
8975.92425153895 1.50460241341623e-15
9139.01343430783 1.40004245897671e-15
9305.06588646167 1.30274873246221e-15
9474.13544949564 1.21221627890652e-15
9646.27694318469 1.12797523438667e-15
9821.54618335866 1.04958838742649e-15
10000 9.76648909866852e-16


==> anc/Finite/Data/Cluster-EQCD/Rate-P300-z0.5.txt <==
# Parameter : Q->GQ gs = 1.66238 P = 300 T = 1 z = 0.5 mDSqr= 4.14527
0 0
0.001 0.000131642
0.002 0.000236968
0.003 0.000337739
0.004 0.000442485
0.005 0.00055442
0.006 0.000676046
0.007 0.000808829
0.008 0.000925854
0.009 0.0010841
0.01 0.0012565
0.011 0.00144432
0.012 0.00164774
0.013 0.00186629
0.014 0.00210082
0.015 0.00235112
0.016 0.0026757
0.017 0.00295561
0.018 0.00325008
0.019 0.00355819
0.02 0.00387922
0.021 0.004212
0.022 0.00455525
0.023 0.00490742
0.024 0.0052673
0.025 0.00563296
0.026 0.00600271
0.027 0.00637478
0.028 0.00674703
0.029 0.00711787
0.03 0.00748485
0.031 0.00784646
0.032 0.00820125
0.033 0.00854692
0.034 0.00888259
0.035 0.00920674
0.036 0.00951847
0.037 0.00981661
0.038 0.0101005
0.039 0.0103693
0.04 0.0106231
0.041 0.0108612
0.042 0.011084
0.043 0.0112914
0.044 0.0114829
0.045 0.0117094
0.046 0.0119031
0.047 0.0120515
0.048 0.0121862
0.049 0.0123081
0.05 0.0124179
0.051 0.0125161
0.052 0.0126031
0.053 0.0126798
0.054 0.0127468
0.055 0.0128046
0.056 0.0128541
0.057 0.0128958
0.058 0.0129306
0.059 0.0129589
0.06 0.0129813
0.061 0.0129983
0.062 0.0130105
0.063 0.0130179
0.064 0.0130216
0.065 0.0130216
0.066 0.0130186
0.067 0.0130126
0.068 0.0130043
0.069 0.0129938
0.07 0.0129816
0.071 0.0129679
0.072 0.0129527
0.073 0.0129363
0.074 0.0129192
0.075 0.0129012
0.076 0.0128828
0.077 0.0128638
0.078 0.0128446
0.079 0.0128252
0.08 0.0128058
0.081 0.0127864
0.082 0.0127672
0.083 0.0127482
0.084 0.0127296
0.085 0.0127114
0.086 0.0126935
0.087 0.012676
0.088 0.012659
0.089 0.0126424
0.09 0.0126263
0.091 0.0126109
0.092 0.0125957
0.093 0.0125812
0.094 0.0125674
0.095 0.012554
0.096 0.0125412
0.097 0.0125289
0.098 0.0125172
0.099 0.0125061
0.1 0.0124955
0.101 0.0124854
0.102 0.0124775
0.103 0.0124709
0.104 0.0124622
0.105 0.0124541
0.106 0.0124464
0.107 0.0124392
0.108 0.0124323
0.109 0.0124259
0.11 0.0124199
0.111 0.0124142
0.112 0.0124089
0.113 0.0124039
0.114 0.0123993
0.115 0.0123949
0.116 0.0123908
0.117 0.012387
0.118 0.0123834
0.119 0.0123801
0.12 0.0123771
0.121 0.0123743
0.122 0.0123717
0.123 0.0123692
0.124 0.012367
0.125 0.0123649
0.126 0.012363
0.127 0.0123612
0.128 0.0123596
0.129 0.0123581
0.13 0.0123567
0.131 0.0123555
0.132 0.0123543
0.133 0.0123534
0.134 0.0123525
0.135 0.0123516
0.136 0.0123508
0.137 0.0123502
0.138 0.0123495
0.139 0.0123489
0.14 0.0123484
0.141 0.0123479
0.142 0.0123474
0.143 0.012347
0.144 0.0123467
0.145 0.0123464
0.146 0.0123461
0.147 0.0123459
0.148 0.0123457
0.149 0.0123455
0.15 0.0123453
0.151 0.0123452
0.152 0.0123451
0.153 0.012345
0.154 0.0123449
0.155 0.0123448
0.156 0.0123447
0.157 0.0123446
0.158 0.0123446
0.159 0.0123446
0.16 0.0123445
0.161 0.0123445
0.162 0.0123444
0.163 0.0123444
0.164 0.0123443
0.165 0.0123443
0.166 0.0123443
0.167 0.0123443
0.168 0.0123443
0.169 0.0123442
0.17 0.0123442
0.171 0.0123442
0.172 0.0123442
0.173 0.0123442
0.174 0.0123441
0.175 0.0123441
0.176 0.0123441
0.177 0.0123441
0.178 0.0123442
0.179 0.0123441
0.18 0.0123441
0.181 0.0123441
0.182 0.0123441
0.183 0.0123441
0.184 0.0123441
0.185 0.0123441
0.186 0.0123441
0.187 0.0123442
0.188 0.0123442
0.189 0.0123442
0.19 0.0123442
0.191 0.0123442
0.192 0.0123443
0.193 0.0123444
0.194 0.0123444
0.195 0.0123444
0.196 0.0123444
0.197 0.0123444
0.198 0.0123444
0.199 0.0123443
0.2 0.0123443
0.201 0.0123443
0.202 0.0123443
0.203 0.0123444
0.204 0.0123444
0.205 0.0123444
0.206 0.0123445
0.207 0.0123445
0.208 0.0123445
0.209 0.0123445
0.21 0.0123445
0.211 0.0123445
0.212 0.0123444
0.213 0.0123444
0.214 0.0123444
0.215 0.0123444
0.216 0.0123444
0.217 0.0123444
0.218 0.0123444
0.219 0.0123444
0.22 0.0123444
0.221 0.0123444
0.222 0.0123444
0.223 0.0123444
0.224 0.0123444
0.225 0.0123444
0.226 0.0123444
0.227 0.0123445
0.228 0.0123445
0.229 0.0123445
0.23 0.0123445
0.231 0.0123445
0.232 0.0123445
0.233 0.0123445
0.234 0.0123445
0.235 0.0123445
0.236 0.0123445
0.237 0.0123445
0.238 0.0123445
0.239 0.0123445
0.24 0.0123445
0.241 0.0123445
0.242 0.0123445
0.243 0.0123445
0.244 0.0123445
0.245 0.0123445
0.246 0.0123445
0.247 0.0123444
0.248 0.0123444
0.249 0.0123444
0.25 0.0123444
0.251 0.0123444
0.252 0.0123444
0.253 0.0123444
0.254 0.0123444
0.255 0.0123444
0.256 0.0123444
0.257 0.0123445
0.258 0.0123445
0.259 0.0123445
0.26 0.0123445
0.261 0.0123445
0.262 0.0123445
0.263 0.0123445
0.264 0.0123445
0.265 0.0123445
0.266 0.0123445
0.267 0.0123445
0.268 0.0123445
0.269 0.0123445
0.27 0.0123445
0.271 0.0123445
0.272 0.0123446
0.273 0.0123446
0.274 0.0123447
0.275 0.0123447
0.276 0.0123447
0.277 0.0123447
0.278 0.0123447
0.279 0.0123447
0.28 0.0123447
0.281 0.0123447
0.282 0.0123447
0.283 0.0123447
0.284 0.0123447
0.285 0.0123447
0.286 0.0123447
0.287 0.0123447
0.288 0.0123447
0.289 0.0123447
0.29 0.0123447
0.291 0.0123447
0.292 0.0123446
0.293 0.0123446
0.294 0.0123446
0.295 0.0123446
0.296 0.0123446
0.297 0.0123446
0.298 0.0123444
0.299 0.0123444
0.3 0.0123444
0.301 0.0123444
0.302 0.0123444
0.303 0.0123444
0.304 0.0123444
0.305 0.0123444
0.306 0.0123444
0.307 0.0123444
0.308 0.0123444
0.309 0.0123444
0.31 0.0123444
0.311 0.0123442
0.312 0.0123442
0.313 0.0123441
0.314 0.0123441
0.315 0.0123441
0.316 0.0123441
0.317 0.0123442
0.318 0.0123442
0.319 0.0123442
0.32 0.0123442
0.321 0.0123442
0.322 0.0123442
0.323 0.0123442
0.324 0.0123442
0.325 0.0123441
0.326 0.0123441
0.327 0.0123441
0.328 0.0123441
0.329 0.0123441
0.33 0.0123442
0.331 0.0123442
0.332 0.0123442
0.333 0.0123442
0.334 0.0123442
0.335 0.0123442
0.336 0.0123442
0.337 0.0123442
0.338 0.0123442
0.339 0.0123442
0.34 0.0123442
0.341 0.0123442
0.342 0.0123442
0.343 0.0123442
0.344 0.0123442
0.345 0.0123442
0.346 0.0123442
0.347 0.0123442
0.348 0.0123443
0.349 0.0123443
0.35 0.0123443
0.351 0.0123443
0.352 0.0123443
0.353 0.0123443
0.354 0.0123443
0.355 0.0123442
0.356 0.0123443
0.357 0.0123442
0.358 0.0123442
0.359 0.0123442
0.36 0.0123442
0.361 0.0123442
0.362 0.0123442
0.363 0.0123442
0.364 0.0123442
0.365 0.0123442
0.366 0.0123442
0.367 0.0123442
0.368 0.0123442
0.369 0.0123442
0.37 0.0123442
0.371 0.0123442
0.372 0.0123442
0.373 0.0123442
0.374 0.0123442
0.375 0.0123442
0.376 0.0123442
0.377 0.0123442
0.378 0.0123442
0.379 0.0123442
0.38 0.0123442
0.381 0.0123442
0.382 0.0123442
0.383 0.0123442
0.384 0.0123442
0.385 0.0123442
0.386 0.0123442
0.387 0.0123442
0.388 0.0123442
0.389 0.0123442
0.39 0.0123442
0.391 0.0123442
0.392 0.0123442
0.393 0.0123442
0.394 0.0123443
0.395 0.0123443
0.396 0.0123444
0.397 0.0123443
0.398 0.0123443
0.399 0.0123443
0.4 0.0123443
0.401 0.0123443
0.402 0.0123443
0.403 0.0123442
0.404 0.0123443
0.405 0.0123443
0.406 0.0123443
0.407 0.0123443
0.408 0.0123443
0.409 0.0123442
0.41 0.0123442
0.411 0.0123443
0.412 0.0123443
0.413 0.0123443
0.414 0.0123443
0.415 0.0123443
0.416 0.0123443
0.417 0.0123443
0.418 0.0123443
0.419 0.0123443
0.42 0.0123443
0.421 0.0123443
0.422 0.0123443
0.423 0.0123443
0.424 0.0123443
0.425 0.0123443
0.426 0.0123443
0.427 0.0123443
0.428 0.0123444
0.429 0.0123444
0.43 0.0123444
0.431 0.0123443
0.432 0.0123443
0.433 0.0123442
0.434 0.0123443
0.435 0.0123442
0.436 0.0123442
0.437 0.0123441
0.438 0.0123441
0.439 0.0123441
0.44 0.0123441
0.441 0.0123441
0.442 0.0123441
0.443 0.0123441
0.444 0.0123441
0.445 0.0123441
0.446 0.0123441
0.447 0.0123441
0.448 0.012344
0.449 0.0123441
0.45 0.012344
0.451 0.012344
0.452 0.0123441
0.453 0.012344
0.454 0.012344
0.455 0.0123439
0.456 0.0123439
0.457 0.0123439
0.458 0.0123439
0.459 0.0123439
0.46 0.0123439
0.461 0.0123439
0.462 0.0123439
0.463 0.0123439
0.464 0.0123439
0.465 0.0123439
0.466 0.0123439
0.467 0.012344
0.468 0.012344
0.469 0.012344
0.47 0.012344
0.471 0.012344
0.472 0.0123441
0.473 0.0123442
0.474 0.0123442
0.475 0.0123442
0.476 0.0123442
0.477 0.0123442
0.478 0.0123442
0.479 0.0123442
0.48 0.0123442
0.481 0.0123442
0.482 0.0123442
0.483 0.0123442
0.484 0.0123442
0.485 0.0123442
0.486 0.0123442
0.487 0.0123442
0.488 0.0123442
0.489 0.0123442
0.49 0.0123442
0.491 0.0123442
0.492 0.0123442
0.493 0.0123441
0.494 0.012344
0.495 0.012344
0.496 0.012344
0.497 0.0123441
0.498 0.0123441
0.499 0.0123441
0.5 0.012344
0.501 0.012344
0.502 0.012344
0.503 0.012344
0.504 0.012344
0.505 0.0123441
0.506 0.0123441
0.507 0.0123441
0.508 0.0123441
0.509 0.0123441
0.51 0.0123441
0.511 0.0123441
0.512 0.0123441
0.513 0.0123441
0.514 0.0123441
0.515 0.0123441
0.516 0.0123441
0.517 0.0123441
0.518 0.0123442
0.519 0.0123442
0.52 0.0123442
0.521 0.0123442
0.522 0.0123442
0.523 0.0123442
0.524 0.0123443
0.525 0.0123443
0.526 0.0123443
0.527 0.0123443
0.528 0.0123443
0.529 0.0123443
0.53 0.0123443
0.531 0.0123443
0.532 0.0123443
0.533 0.0123443
0.534 0.0123443
0.535 0.0123443
0.536 0.0123443
0.537 0.0123443
0.538 0.0123443
0.539 0.0123443
0.54 0.0123443
0.541 0.0123443
0.542 0.0123443
0.543 0.0123443
0.544 0.0123443
0.545 0.0123444
0.546 0.0123444
0.547 0.0123444
0.548 0.0123444
0.549 0.0123444
0.55 0.0123444
0.551 0.0123444
0.552 0.0123443
0.553 0.0123443
0.554 0.0123443
0.555 0.0123443
0.556 0.0123443
0.557 0.0123444
0.558 0.0123444
0.559 0.0123443
0.56 0.0123443
0.561 0.0123443
0.562 0.0123443
0.563 0.0123443
0.564 0.0123443
0.565 0.0123443
0.566 0.0123443
0.567 0.0123443
0.568 0.0123443
0.569 0.0123443
0.57 0.0123443
0.571 0.0123443
0.572 0.0123443
0.573 0.0123443
0.574 0.0123442
0.575 0.0123442
0.576 0.0123442
0.577 0.0123442
0.578 0.0123442
0.579 0.0123442
0.58 0.0123442
0.581 0.0123442
0.582 0.0123442
0.583 0.0123442
0.584 0.0123442
0.585 0.0123442
0.586 0.0123442
0.587 0.0123442
0.588 0.0123442
0.589 0.0123444
0.59 0.0123444
0.591 0.0123445
0.592 0.0123445
0.593 0.0123446
0.594 0.0123446
0.595 0.0123446
0.596 0.0123446
0.597 0.0123446
0.598 0.0123447
0.599 0.0123447
0.6 0.0123448
0.601 0.0123449
0.602 0.012345
0.603 0.012345
0.604 0.012345
0.605 0.012345
0.606 0.012345
0.607 0.012345
0.608 0.012345
0.609 0.0123449
0.61 0.0123448
0.611 0.0123448
0.612 0.0123449
0.613 0.0123449
0.614 0.0123449
0.615 0.0123449
0.616 0.0123449
0.617 0.0123449
0.618 0.0123449
0.619 0.0123449
0.62 0.0123449
0.621 0.0123449
0.622 0.0123449
0.623 0.0123449
0.624 0.0123449
0.625 0.0123449
0.626 0.0123449
0.627 0.0123449
0.628 0.0123449
0.629 0.0123449
0.63 0.0123449
0.631 0.0123449
0.632 0.0123449
0.633 0.0123449
0.634 0.0123449
0.635 0.0123449
0.636 0.0123449
0.637 0.0123449
0.638 0.0123449
0.639 0.0123449
0.64 0.0123449
0.641 0.0123449
0.642 0.0123449
0.643 0.0123448
0.644 0.0123448
0.645 0.0123448
0.646 0.0123448
0.647 0.0123448
0.648 0.0123448
0.649 0.0123449
0.65 0.0123449
0.651 0.0123449
0.652 0.0123449
0.653 0.0123449
0.654 0.0123449
0.655 0.0123449
0.656 0.0123449
0.657 0.0123449
0.658 0.0123449
0.659 0.012345
0.66 0.012345
0.661 0.012345
0.662 0.012345
0.663 0.012345
0.664 0.012345
0.665 0.012345
0.666 0.012345
0.667 0.012345
0.668 0.0123451
0.669 0.0123451
0.67 0.0123451
0.671 0.0123451
0.672 0.0123451
0.673 0.0123451
0.674 0.0123452
0.675 0.0123452
0.676 0.0123452
0.677 0.0123452
0.678 0.0123452
0.679 0.0123452
0.68 0.0123453
0.681 0.0123453
0.682 0.0123453
0.683 0.0123453
0.684 0.0123453
0.685 0.0123453
0.686 0.0123453
0.687 0.0123453
0.688 0.0123453
0.689 0.0123453
0.69 0.0123453
0.691 0.0123453
0.692 0.0123452
0.693 0.0123452
0.694 0.0123452
0.695 0.0123452
0.696 0.0123451
0.697 0.0123451
0.698 0.0123451
0.699 0.0123451
0.7 0.0123451
0.701 0.0123451
0.702 0.0123451
0.703 0.0123451
0.704 0.012345
0.705 0.012345
0.706 0.012345
0.707 0.012345
0.708 0.012345
0.709 0.012345
0.71 0.012345
0.711 0.012345
0.712 0.012345
0.713 0.012345
0.714 0.012345
0.715 0.0123451
0.716 0.0123451
0.717 0.0123451
0.718 0.012345
0.719 0.012345
0.72 0.012345
0.721 0.012345
0.722 0.012345
0.723 0.012345
0.724 0.012345
0.725 0.012345
0.726 0.0123451
0.727 0.0123451
0.728 0.0123453
0.729 0.0123453
0.73 0.0123453
0.731 0.0123453
0.732 0.0123453
0.733 0.0123454
0.734 0.0123453
0.735 0.0123455
0.736 0.0123455
0.737 0.0123456
0.738 0.0123455
0.739 0.0123455
0.74 0.0123455
0.741 0.0123455
0.742 0.0123455
0.743 0.0123455
0.744 0.0123455
0.745 0.0123455
0.746 0.0123455
0.747 0.0123455
0.748 0.0123455
0.749 0.0123455
0.75 0.0123456
0.751 0.0123456
0.752 0.0123456
0.753 0.0123456
0.754 0.0123456
0.755 0.0123456
0.756 0.0123456
0.757 0.0123455
0.758 0.0123455
0.759 0.0123455
0.76 0.0123456
0.761 0.0123456
0.762 0.0123456
0.763 0.0123456
0.764 0.0123456
0.765 0.0123456
0.766 0.0123456
0.767 0.0123456
0.768 0.0123456
0.769 0.0123456
0.77 0.0123456
0.771 0.0123455
0.772 0.0123455
0.773 0.0123456
0.774 0.0123455
0.775 0.0123456
0.776 0.0123455
0.777 0.0123455
0.778 0.0123455
0.779 0.0123456
0.78 0.0123456
0.781 0.0123456
0.782 0.0123457
0.783 0.0123457
0.784 0.0123457
0.785 0.0123457
0.786 0.0123457
0.787 0.0123457
0.788 0.0123457
0.789 0.0123457
0.79 0.0123458
0.791 0.0123457
0.792 0.0123457
0.793 0.0123458
0.794 0.0123458
0.795 0.0123458
0.796 0.0123458
0.797 0.0123458
0.798 0.0123458
0.799 0.0123458
0.8 0.0123458
0.801 0.0123458
0.802 0.0123458
0.803 0.0123458
0.804 0.0123458
0.805 0.0123458
0.806 0.0123457
0.807 0.0123457
0.808 0.0123457
0.809 0.0123457
0.81 0.0123455
0.811 0.0123455
0.812 0.0123455
0.813 0.0123455
0.814 0.0123455
0.815 0.0123455
0.816 0.0123455
0.817 0.0123455
0.818 0.0123455
0.819 0.0123455
0.82 0.0123453
0.821 0.0123453
0.822 0.0123453
0.823 0.0123453
0.824 0.0123453
0.825 0.0123453
0.826 0.0123452
0.827 0.0123452
0.828 0.0123452
0.829 0.0123452
0.83 0.0123452
0.831 0.0123452
0.832 0.0123452
0.833 0.0123452
0.834 0.0123452
0.835 0.0123453
0.836 0.0123452
0.837 0.0123452
0.838 0.0123452
0.839 0.0123452
0.84 0.0123452
0.841 0.0123452
0.842 0.0123452
0.843 0.0123454
0.844 0.0123454
0.845 0.0123454
0.846 0.0123454
0.847 0.0123454
0.848 0.0123454
0.849 0.0123454
0.85 0.0123454
0.851 0.0123454
0.852 0.0123453
0.853 0.0123453
0.854 0.0123453
0.855 0.0123453
0.856 0.0123453
0.857 0.0123453
0.858 0.0123453
0.859 0.0123454
0.86 0.0123453
0.861 0.0123454
0.862 0.0123454
0.863 0.0123455
0.864 0.0123455
0.865 0.0123455
0.866 0.0123455
0.867 0.0123455
0.868 0.0123454
0.869 0.0123454
0.87 0.0123454
0.871 0.0123455
0.872 0.0123455
0.873 0.0123455
0.874 0.0123455
0.875 0.0123456
0.876 0.0123456
0.877 0.0123455
0.878 0.0123455
0.879 0.0123455
0.88 0.0123455
0.881 0.0123455
0.882 0.0123455
0.883 0.0123455
0.884 0.0123455
0.885 0.0123455
0.886 0.0123455
0.887 0.0123454
0.888 0.0123454
0.889 0.0123454
0.89 0.0123454
0.891 0.0123454
0.892 0.0123454
0.893 0.0123454
0.894 0.0123454
0.895 0.0123454
0.896 0.0123454
0.897 0.0123455
0.898 0.0123454
0.899 0.0123454
0.9 0.0123453
0.901 0.0123453
0.902 0.0123452
0.903 0.0123453
0.904 0.0123453
0.905 0.0123453
0.906 0.0123453
0.907 0.0123453
0.908 0.0123453
0.909 0.0123453
0.91 0.0123453
0.911 0.0123453
0.912 0.0123453
0.913 0.0123453
0.914 0.0123453
0.915 0.0123453
0.916 0.0123455
0.917 0.0123455
0.918 0.0123455
0.919 0.0123455
0.92 0.0123455
0.921 0.0123455
0.922 0.0123456
0.923 0.0123455
0.924 0.0123455
0.925 0.0123455
0.926 0.0123455
0.927 0.0123455
0.928 0.0123455
0.929 0.0123455
0.93 0.0123455
0.931 0.0123455
0.932 0.0123455
0.933 0.0123455
0.934 0.0123455
0.935 0.0123455
0.936 0.0123455
0.937 0.0123455
0.938 0.0123454
0.939 0.0123454
0.94 0.0123454
0.941 0.0123454
0.942 0.0123454
0.943 0.0123454
0.944 0.0123454
0.945 0.0123454
0.946 0.0123453
0.947 0.0123453
0.948 0.0123453
0.949 0.0123453
0.95 0.0123453
0.951 0.0123453
0.952 0.0123453
0.953 0.0123453
0.954 0.0123453
0.955 0.0123451
0.956 0.0123451
0.957 0.012345
0.958 0.012345
0.959 0.012345
0.96 0.012345
0.961 0.012345
0.962 0.012345
0.963 0.0123449
0.964 0.0123449
0.965 0.0123449
0.966 0.0123449
0.967 0.0123449
0.968 0.0123449
0.969 0.0123449
0.97 0.012345
0.971 0.012345
0.972 0.012345
0.973 0.012345
0.974 0.0123451
0.975 0.0123451
0.976 0.0123451
0.977 0.0123451
0.978 0.0123451
0.979 0.0123451
0.98 0.0123451
0.981 0.0123451
0.982 0.0123451
0.983 0.0123452
0.984 0.0123451
0.985 0.0123453
0.986 0.0123453
0.987 0.0123453
0.988 0.0123453
0.989 0.0123453
0.99 0.0123453
0.991 0.0123454
0.992 0.0123454
0.993 0.0123454
0.994 0.0123454
0.995 0.0123454
0.996 0.0123454
0.997 0.0123454
0.998 0.0123454
0.999 0.0123454
1 0.0123454


==> anc/Finite/Data/Cluster-EQCD/date.txt <==
Mon Nov 15 16:57:10 CET 2021


==> anc/Finite/Data/Cluster-LO/Rate-P300-z0.5.txt <==
# Parameter : Q->GQ gs = 1.66238 P = 300 T = 1 z = 0.5 mDSqr= 4.14527
0 0
0.001 0.00015744
0.002 0.000320954
0.003 0.000489712
0.004 0.000661986
0.005 0.000838637
0.006 0.00101871
0.007 0.00120258
0.008 0.00139034
0.009 0.00158126
0.01 0.00177531
0.011 0.0019718
0.012 0.00217086
0.013 0.00237241
0.014 0.0025769
0.015 0.00278241
0.016 0.00298997
0.017 0.00319821
0.018 0.00340753
0.019 0.00361795
0.02 0.00382815
0.021 0.00403925
0.022 0.0042501
0.023 0.00446059
0.024 0.00467024
0.025 0.00487848
0.026 0.00508528
0.027 0.00529064
0.028 0.00549411
0.029 0.005696
0.03 0.00589497
0.031 0.00609097
0.032 0.00628384
0.033 0.00647387
0.034 0.00666097
0.035 0.00684371
0.036 0.00702352
0.037 0.00719936
0.038 0.007371
0.039 0.00753697
0.04 0.00769996
0.041 0.00785933
0.042 0.00801336
0.043 0.00816259
0.044 0.00830786
0.045 0.00844792
0.046 0.00858364
0.047 0.00871346
0.048 0.00883988
0.049 0.0089613
0.05 0.00907763
0.051 0.00918911
0.052 0.00929593
0.053 0.0093979
0.054 0.00949548
0.055 0.00958898
0.056 0.00967826
0.057 0.00976221
0.058 0.00984216
0.059 0.00991823
0.06 0.00999071
0.061 0.010059
0.062 0.0101232
0.063 0.0101832
0.064 0.0102403
0.065 0.0102936
0.066 0.0103436
0.067 0.0103899
0.068 0.0104339
0.069 0.010474
0.07 0.0105111
0.071 0.0105448
0.072 0.0105766
0.073 0.0106058
0.074 0.0106327
0.075 0.0106582
0.076 0.0106801
0.077 0.0107003
0.078 0.0107184
0.079 0.0107343
0.08 0.0107483
0.081 0.0107609
0.082 0.0107721
0.083 0.010781
0.084 0.0107892
0.085 0.0107961
0.086 0.0108016
0.087 0.0108062
0.088 0.0108103
0.089 0.0108119
0.09 0.0108131
0.091 0.0108135
0.092 0.0108124
0.093 0.010811
0.094 0.0108093
0.095 0.0108068
0.096 0.0108035
0.097 0.0107989
0.098 0.0107948
0.099 0.0107903
0.1 0.0107848
0.101 0.0107797
0.102 0.0107747
0.103 0.0107693
0.104 0.0107635
0.105 0.0107582
0.106 0.0107512
0.107 0.0107443
0.108 0.0107382
0.109 0.0107319
0.11 0.010725
0.111 0.0107183
0.112 0.0107112
0.113 0.0107047
0.114 0.0106979
0.115 0.0106914
0.116 0.0106856
0.117 0.0106794
0.118 0.010673
0.119 0.0106669
0.12 0.010661
0.121 0.0106555
0.122 0.0106495
0.123 0.0106438
0.124 0.0106375
0.125 0.0106323
0.126 0.0106272
0.127 0.0106223
0.128 0.0106172
0.129 0.0106122
0.13 0.0106075
0.131 0.0106024
0.132 0.0105975
0.133 0.0105927
0.134 0.0105877
0.135 0.0105835
0.136 0.010579
0.137 0.0105779
0.138 0.0105743
0.139 0.0105703
0.14 0.0105663
0.141 0.0105623
0.142 0.010559
0.143 0.0105564
0.144 0.0105537
0.145 0.0105511
0.146 0.010548
0.147 0.0105457
0.148 0.0105429
0.149 0.0105403
0.15 0.0105383
0.151 0.010536
0.152 0.0105334
0.153 0.0105316
0.154 0.0105296
0.155 0.010527
0.156 0.0105251
0.157 0.0105234
0.158 0.0105204
0.159 0.0105187
0.16 0.0105165
0.161 0.0105152
0.162 0.0105131
0.163 0.0105122
0.164 0.0105109
0.165 0.0105094
0.166 0.0105087
0.167 0.0105078
0.168 0.0105067
0.169 0.0105039
0.17 0.0105016
0.171 0.0104993
0.172 0.0104972
0.173 0.0104939
0.174 0.0104936
0.175 0.0104928
0.176 0.0104932
0.177 0.0104927
0.178 0.0104922
0.179 0.0104922
0.18 0.0104921
0.181 0.010492
0.182 0.0104914
0.183 0.0104912
0.184 0.0104911
0.185 0.0104906
0.186 0.01049
0.187 0.0104898
0.188 0.01049
0.189 0.0104899
0.19 0.0104896
0.191 0.0104891
0.192 0.010489
0.193 0.0104892
0.194 0.0104887
0.195 0.0104885
0.196 0.010489
0.197 0.0104875
0.198 0.0104877
0.199 0.0104876
0.2 0.0104879
0.201 0.0104881
0.202 0.0104882
0.203 0.0104888
0.204 0.0104885
0.205 0.0104878
0.206 0.0104877
0.207 0.0104878
0.208 0.0104874
0.209 0.010487
0.21 0.0104871
0.211 0.0104873
0.212 0.0104872
0.213 0.0104869
0.214 0.0104867
0.215 0.0104843
0.216 0.0104839
0.217 0.0104837
0.218 0.0104838
0.219 0.0104837
0.22 0.0104841
0.221 0.0104833
0.222 0.0104834
0.223 0.010483
0.224 0.0104825
0.225 0.0104824
0.226 0.0104831
0.227 0.0104832
0.228 0.0104825
0.229 0.0104828
0.23 0.0104826
0.231 0.0104827
0.232 0.0104827
0.233 0.0104831
0.234 0.0104833
0.235 0.0104838
0.236 0.010484
0.237 0.0104846
0.238 0.0104848
0.239 0.0104823
0.24 0.010483
0.241 0.0104835
0.242 0.0104835
0.243 0.0104834
0.244 0.0104833
0.245 0.0104835
0.246 0.010484
0.247 0.0104845
0.248 0.0104845
0.249 0.0104845
0.25 0.0104843
0.251 0.010485
0.252 0.0104849
0.253 0.0104855
0.254 0.0104852
0.255 0.0104853
0.256 0.0104856
0.257 0.010485
0.258 0.0104855
0.259 0.0104854
0.26 0.0104854
0.261 0.0104859
0.262 0.0104862
0.263 0.0104839
0.264 0.0104842
0.265 0.0104844
0.266 0.0104847
0.267 0.0104849
0.268 0.010485
0.269 0.0104846
0.27 0.0104843
0.271 0.0104845
0.272 0.0104844
0.273 0.0104845
0.274 0.0104842
0.275 0.0104844
0.276 0.010484
0.277 0.0104838
0.278 0.0104836
0.279 0.0104835
0.28 0.0104838
0.281 0.0104831
0.282 0.0104836
0.283 0.0104835
0.284 0.0104844
0.285 0.0104842
0.286 0.0104845
0.287 0.010483
0.288 0.0104834
0.289 0.0104829
0.29 0.0104828
0.291 0.0104826
0.292 0.0104826
0.293 0.0104829
0.294 0.0104819
0.295 0.0104823
0.296 0.0104823
0.297 0.0104822
0.298 0.0104821
0.299 0.0104818
0.3 0.010482
0.301 0.0104807
0.302 0.0104808
0.303 0.0104799
0.304 0.01048
0.305 0.0104789
0.306 0.0104791
0.307 0.010479
0.308 0.0104793
0.309 0.0104795
0.31 0.0104798
0.311 0.0104798
0.312 0.0104796
0.313 0.0104796
0.314 0.0104797
0.315 0.0104796
0.316 0.0104796
0.317 0.0104799
0.318 0.0104797
0.319 0.0104791
0.32 0.0104794
0.321 0.0104794
0.322 0.0104795
0.323 0.0104789
0.324 0.0104789
0.325 0.0104781
0.326 0.0104781
0.327 0.010479
0.328 0.0104789
0.329 0.0104761
0.33 0.0104761
0.331 0.0104761
0.332 0.0104765
0.333 0.0104766
0.334 0.0104764
0.335 0.0104763
0.336 0.010476
0.337 0.0104759
0.338 0.0104756
0.339 0.0104757
0.34 0.010476
0.341 0.010476
0.342 0.0104759
0.343 0.0104755
0.344 0.0104752
0.345 0.0104757
0.346 0.0104756
0.347 0.0104749
0.348 0.0104752
0.349 0.0104752
0.35 0.0104749
0.351 0.0104745
0.352 0.0104771
0.353 0.0104751
0.354 0.0104751
0.355 0.0104754
0.356 0.0104754
0.357 0.0104755
0.358 0.0104749
0.359 0.0104749
0.36 0.0104742
0.361 0.0104747
0.362 0.0104747
0.363 0.0104747
0.364 0.0104751
0.365 0.0104749
0.366 0.010475
0.367 0.0104753
0.368 0.0104754
0.369 0.0104757
0.37 0.0104754
0.371 0.0104751
0.372 0.0104749
0.373 0.0104749
0.374 0.0104747
0.375 0.0104741
0.376 0.0104732
0.377 0.0104733
0.378 0.0104732
0.379 0.0104728
0.38 0.0104731
0.381 0.0104732
0.382 0.0104729
0.383 0.0104738
0.384 0.0104736
0.385 0.0104729
0.386 0.0104728
0.387 0.010473
0.388 0.0104728
0.389 0.0104729
0.39 0.0104726
0.391 0.0104729
0.392 0.0104733
0.393 0.0104738
0.394 0.0104738
0.395 0.0104734
0.396 0.0104734
0.397 0.0104734
0.398 0.0104735
0.399 0.0104743
0.4 0.0104747
0.401 0.0104751
0.402 0.0104751
0.403 0.0104754
0.404 0.0104756
0.405 0.0104755
0.406 0.0104754
0.407 0.010475
0.408 0.0104755
0.409 0.0104753
0.41 0.0104749
0.411 0.0104747
0.412 0.0104746
0.413 0.0104745
0.414 0.0104744
0.415 0.0104735
0.416 0.0104735
0.417 0.0104734
0.418 0.0104734
0.419 0.0104731
0.42 0.0104728
0.421 0.0104727
0.422 0.0104729
0.423 0.0104737
0.424 0.0104736
0.425 0.0104735
0.426 0.0104736
0.427 0.0104734
0.428 0.0104731
0.429 0.0104731
0.43 0.0104729
0.431 0.0104731
0.432 0.0104733
0.433 0.0104732
0.434 0.0104729
0.435 0.010473
0.436 0.0104729
0.437 0.0104727
0.438 0.0104727
0.439 0.0104728
0.44 0.0104726
0.441 0.0104725
0.442 0.0104728
0.443 0.0104729
0.444 0.010473
0.445 0.010473
0.446 0.0104726
0.447 0.0104724
0.448 0.0104726
0.449 0.0104723
0.45 0.0104717
0.451 0.010472
0.452 0.0104719
0.453 0.0104723
0.454 0.0104723
0.455 0.0104726
0.456 0.0104721
0.457 0.0104724
0.458 0.0104723
0.459 0.0104728
0.46 0.0104732
0.461 0.0104734
0.462 0.0104726
0.463 0.0104729
0.464 0.0104724
0.465 0.0104721
0.466 0.0104722
0.467 0.0104721
0.468 0.010472
0.469 0.0104724
0.47 0.0104722
0.471 0.010472
0.472 0.0104717
0.473 0.0104715
0.474 0.0104721
0.475 0.0104723
0.476 0.0104722
0.477 0.0104724
0.478 0.0104721
0.479 0.0104724
0.48 0.0104718
0.481 0.010472
0.482 0.0104718
0.483 0.0104719
0.484 0.0104725
0.485 0.0104724
0.486 0.0104729
0.487 0.0104728
0.488 0.0104729
0.489 0.0104724
0.49 0.0104728
0.491 0.0104727
0.492 0.0104732
0.493 0.0104734
0.494 0.0104734
0.495 0.0104735
0.496 0.0104735
0.497 0.0104751
0.498 0.0104755
0.499 0.0104755
0.5 0.010475
0.501 0.0104749
0.502 0.0104751
0.503 0.0104749
0.504 0.0104749
0.505 0.0104748
0.506 0.0104757
0.507 0.0104756
0.508 0.0104759
0.509 0.0104754
0.51 0.0104756
0.511 0.0104753
0.512 0.010475
0.513 0.0104748
0.514 0.0104746
0.515 0.0104746
0.516 0.0104742
0.517 0.0104742
0.518 0.0104741
0.519 0.0104743
0.52 0.0104739
0.521 0.0104741
0.522 0.010474
0.523 0.0104745
0.524 0.0104739
0.525 0.0104736
0.526 0.0104737
0.527 0.0104734
0.528 0.0104733
0.529 0.0104729
0.53 0.010473
0.531 0.0104729
0.532 0.0104732
0.533 0.0104725
0.534 0.0104727
0.535 0.0104727
0.536 0.0104725
0.537 0.0104722
0.538 0.0104721
0.539 0.0104729
0.54 0.0104723
0.541 0.0104723
0.542 0.010472
0.543 0.0104724
0.544 0.0104726
0.545 0.0104729
0.546 0.0104731
0.547 0.0104732
0.548 0.0104729
0.549 0.0104727
0.55 0.0104724
0.551 0.0104722
0.552 0.0104721
0.553 0.0104725
0.554 0.0104723
0.555 0.0104722
0.556 0.0104718
0.557 0.010472
0.558 0.0104716
0.559 0.0104717
0.56 0.0104716
0.561 0.0104719
0.562 0.0104715
0.563 0.0104721
0.564 0.0104725
0.565 0.010473
0.566 0.0104733
0.567 0.0104728
0.568 0.0104725
0.569 0.0104726
0.57 0.0104727
0.571 0.0104722
0.572 0.0104722
0.573 0.0104722
0.574 0.0104723
0.575 0.0104726
0.576 0.0104726
0.577 0.0104726
0.578 0.0104724
0.579 0.0104725
0.58 0.0104722
0.581 0.0104724
0.582 0.0104723
0.583 0.0104723
0.584 0.0104729
0.585 0.0104731
0.586 0.0104729
0.587 0.0104734
0.588 0.010474
0.589 0.0104746
0.59 0.0104748
0.591 0.0104751
0.592 0.0104753
0.593 0.0104752
0.594 0.0104757
0.595 0.0104757
0.596 0.0104759
0.597 0.0104758
0.598 0.010476
0.599 0.0104763
0.6 0.0104757
0.601 0.0104757
0.602 0.0104756
0.603 0.0104758
0.604 0.0104759
0.605 0.0104761
0.606 0.010476
0.607 0.0104764
0.608 0.0104773
0.609 0.0104773
0.61 0.0104774
0.611 0.0104776
0.612 0.0104777
0.613 0.0104783
0.614 0.0104775
0.615 0.0104772
0.616 0.0104773
0.617 0.0104773
0.618 0.0104772
0.619 0.0104774
0.62 0.0104774
0.621 0.0104775
0.622 0.0104776
0.623 0.0104774
0.624 0.0104772
0.625 0.0104774
0.626 0.0104772
0.627 0.0104773
0.628 0.0104774
0.629 0.0104773
0.63 0.0104786
0.631 0.0104788
0.632 0.0104789
0.633 0.0104784
0.634 0.0104785
0.635 0.0104786
0.636 0.0104783
0.637 0.0104779
0.638 0.0104776
0.639 0.0104777
0.64 0.0104776
0.641 0.0104769
0.642 0.0104764
0.643 0.0104768
0.644 0.0104767
0.645 0.0104769
0.646 0.0104766
0.647 0.0104762
0.648 0.0104762
0.649 0.0104764
0.65 0.0104768
0.651 0.010477
0.652 0.0104772
0.653 0.010477
0.654 0.0104767
0.655 0.0104766
0.656 0.0104767
0.657 0.0104765
0.658 0.0104766
0.659 0.0104764
0.66 0.0104764
0.661 0.0104761
0.662 0.0104758
0.663 0.0104759
0.664 0.0104759
0.665 0.0104759
0.666 0.0104755
0.667 0.0104755
0.668 0.0104756
0.669 0.0104757
0.67 0.0104755
0.671 0.0104757
0.672 0.0104758
0.673 0.0104756
0.674 0.0104759
0.675 0.0104757
0.676 0.0104753
0.677 0.0104753
0.678 0.0104753
0.679 0.0104753
0.68 0.0104754
0.681 0.0104756
0.682 0.0104752
0.683 0.0104755
0.684 0.0104753
0.685 0.0104758
0.686 0.0104748
0.687 0.0104765
0.688 0.0104768
0.689 0.0104763
0.69 0.0104765
0.691 0.0104764
0.692 0.0104756
0.693 0.0104751
0.694 0.010475
0.695 0.0104748
0.696 0.0104752
0.697 0.0104753
0.698 0.010475
0.699 0.0104746
0.7 0.0104744
0.701 0.0104745
0.702 0.0104749
0.703 0.0104746
0.704 0.0104745
0.705 0.0104746
0.706 0.0104748
0.707 0.0104746
0.708 0.0104748
0.709 0.0104747
0.71 0.0104751
0.711 0.010475
0.712 0.0104747
0.713 0.0104745
0.714 0.0104745
0.715 0.0104743
0.716 0.0104746
0.717 0.0104734
0.718 0.0104741
0.719 0.0104742
0.72 0.0104748
0.721 0.0104748
0.722 0.0104746
0.723 0.0104747
0.724 0.0104746
0.725 0.0104745
0.726 0.010474
0.727 0.0104741
0.728 0.0104734
0.729 0.0104737
0.73 0.010474
0.731 0.010474
0.732 0.010474
0.733 0.0104743
0.734 0.0104742
0.735 0.0104738
0.736 0.0104738
0.737 0.0104741
0.738 0.010474
0.739 0.0104738
0.74 0.0104741
0.741 0.0104738
0.742 0.0104743
0.743 0.010474
0.744 0.0104741
0.745 0.0104743
0.746 0.0104738
0.747 0.0104737
0.748 0.0104736
0.749 0.0104738
0.75 0.0104736
0.751 0.010474
0.752 0.0104736
0.753 0.0104737
0.754 0.0104736
0.755 0.010474
0.756 0.0104743
0.757 0.0104743
0.758 0.0104742
0.759 0.0104743
0.76 0.0104745
0.761 0.0104747
0.762 0.0104749
0.763 0.0104752
0.764 0.0104755
0.765 0.0104754
0.766 0.0104753
0.767 0.0104752
0.768 0.0104751
0.769 0.0104753
0.77 0.010475
0.771 0.0104753
0.772 0.0104753
0.773 0.0104753
0.774 0.010475
0.775 0.0104745
0.776 0.0104745
0.777 0.0104746
0.778 0.0104746
0.779 0.0104744
0.78 0.0104744
0.781 0.0104744
0.782 0.010474
0.783 0.010473
0.784 0.0104729
0.785 0.0104728
0.786 0.0104731
0.787 0.0104732
0.788 0.0104731
0.789 0.010473
0.79 0.0104733
0.791 0.0104734
0.792 0.0104728
0.793 0.0104729
0.794 0.010473
0.795 0.0104735
0.796 0.0104738
0.797 0.0104737
0.798 0.0104739
0.799 0.0104737
0.8 0.0104738
0.801 0.0104737
0.802 0.0104739
0.803 0.0104739
0.804 0.0104736
0.805 0.0104736
0.806 0.0104731
0.807 0.010473
0.808 0.0104729
0.809 0.0104735
0.81 0.010474
0.811 0.010474
0.812 0.0104729
0.813 0.0104727
0.814 0.0104726
0.815 0.0104728
0.816 0.0104734
0.817 0.0104736
0.818 0.0104738
0.819 0.0104732
0.82 0.0104727
0.821 0.0104724
0.822 0.0104717
0.823 0.0104711
0.824 0.010471
0.825 0.0104701
0.826 0.0104701
0.827 0.0104701
0.828 0.01047
0.829 0.0104693
0.83 0.0104695
0.831 0.0104695
0.832 0.0104694
0.833 0.0104694
0.834 0.0104696
0.835 0.0104695
0.836 0.0104691
0.837 0.0104688
0.838 0.0104687
0.839 0.0104689
0.84 0.0104685
0.841 0.0104693
0.842 0.0104691
0.843 0.0104689
0.844 0.0104693
0.845 0.0104693
0.846 0.0104692
0.847 0.0104694
0.848 0.0104697
0.849 0.0104697
0.85 0.0104696
0.851 0.0104692
0.852 0.0104696
0.853 0.0104696
0.854 0.0104693
0.855 0.0104694
0.856 0.0104695
0.857 0.0104696
0.858 0.0104696
0.859 0.0104697
0.86 0.0104693
0.861 0.0104694
0.862 0.0104691
0.863 0.0104696
0.864 0.0104696
0.865 0.0104698
0.866 0.01047
0.867 0.0104702
0.868 0.0104701
0.869 0.01047
0.87 0.0104705
0.871 0.0104706
0.872 0.0104707
0.873 0.0104704
0.874 0.0104707
0.875 0.0104712
0.876 0.0104715
0.877 0.0104713
0.878 0.0104712
0.879 0.0104713
0.88 0.0104715
0.881 0.0104717
0.882 0.0104719
0.883 0.0104719
0.884 0.0104719
0.885 0.0104717
0.886 0.0104717
0.887 0.010472
0.888 0.0104716
0.889 0.0104717
0.89 0.010472
0.891 0.010472
0.892 0.0104723
0.893 0.0104725
0.894 0.0104722
0.895 0.0104723
0.896 0.0104725
0.897 0.0104725
0.898 0.0104726
0.899 0.0104729
0.9 0.0104739
0.901 0.0104745
0.902 0.0104747
0.903 0.0104738
0.904 0.0104736
0.905 0.0104735
0.906 0.0104739
0.907 0.0104739
0.908 0.0104736
0.909 0.0104737
0.91 0.0104736
0.911 0.0104733
0.912 0.0104733
0.913 0.0104731
0.914 0.0104728
0.915 0.0104722
0.916 0.0104725
0.917 0.0104714
0.918 0.0104716
0.919 0.0104712
0.92 0.0104712
0.921 0.0104711
0.922 0.0104716
0.923 0.0104719
0.924 0.010472
0.925 0.0104718
0.926 0.0104711
0.927 0.0104711
0.928 0.0104714
0.929 0.0104715
0.93 0.0104718
0.931 0.0104717
0.932 0.0104716
0.933 0.0104718
0.934 0.0104717
0.935 0.0104722
0.936 0.0104718
0.937 0.0104714
0.938 0.0104718
0.939 0.010471
0.94 0.0104715
0.941 0.0104708
0.942 0.0104708
0.943 0.01047
0.944 0.01047
0.945 0.0104698
0.946 0.0104702
0.947 0.0104706
0.948 0.0104716
0.949 0.0104718
0.95 0.0104711
0.951 0.0104711
0.952 0.0104713
0.953 0.0104715
0.954 0.0104705
0.955 0.0104703
0.956 0.0104695
0.957 0.0104695
0.958 0.0104693
0.959 0.0104692
0.96 0.0104688
0.961 0.0104693
0.962 0.0104687
0.963 0.0104686
0.964 0.0104684
0.965 0.0104679
0.966 0.0104682
0.967 0.0104683
0.968 0.0104682
0.969 0.0104682
0.97 0.010468
0.971 0.0104681
0.972 0.0104684
0.973 0.010469
0.974 0.0104688
0.975 0.010469
0.976 0.010469
0.977 0.0104688
0.978 0.0104687
0.979 0.0104687
0.98 0.0104681
0.981 0.0104678
0.982 0.0104678
0.983 0.0104686
0.984 0.0104687
0.985 0.0104688
0.986 0.0104688
0.987 0.0104689
0.988 0.0104691
0.989 0.0104687
0.99 0.0104685
0.991 0.0104685
0.992 0.0104683
0.993 0.0104684
0.994 0.0104683
0.995 0.0104683
0.996 0.010468
0.997 0.0104682
0.998 0.0104681
0.999 0.0104683
1 0.0104682


==> anc/Finite/Data/Cluster-NLO/Rate-P300-z0.5.txt <==
# Parameter : Q->GQ gs = 1.66238 P = 300 T = 1 z = 0.5 mDSqr= 4.14527
0 0
0.001 0.000186578
0.002 0.000406946
0.003 0.000653554
0.004 0.000926068
0.005 0.00122327
0.006 0.00154533
0.007 0.001892
0.008 0.00226334
0.009 0.00265757
0.01 0.00307408
0.011 0.00351204
0.012 0.00397004
0.013 0.00444569
0.014 0.0049374
0.015 0.00544314
0.016 0.00596006
0.017 0.00648547
0.018 0.00701668
0.019 0.00755107
0.02 0.00808561
0.021 0.00861731
0.022 0.00914357
0.023 0.00966155
0.024 0.010169
0.025 0.0106631
0.026 0.0111419
0.027 0.0116035
0.028 0.0120459
0.029 0.0124679
0.03 0.0128683
0.031 0.0132466
0.032 0.0136016
0.033 0.0139333
0.034 0.0142417
0.035 0.0145268
0.036 0.0147891
0.037 0.0150289
0.038 0.015247
0.039 0.0154441
0.04 0.0156211
0.041 0.0157789
0.042 0.0159187
0.043 0.0160416
0.044 0.016167
0.045 0.0162594
0.046 0.0163383
0.047 0.0164047
0.048 0.0164596
0.049 0.0165042
0.05 0.0165396
0.051 0.0165663
0.052 0.0165854
0.053 0.0165977
0.054 0.016604
0.055 0.0166051
0.056 0.0166016
0.057 0.0165939
0.058 0.0165828
0.059 0.016569
0.06 0.0165527
0.061 0.0165343
0.062 0.0165144
0.063 0.016493
0.064 0.0164707
0.065 0.0164476
0.066 0.0164242
0.067 0.0164007
0.068 0.0163769
0.069 0.0163533
0.07 0.0163299
0.071 0.016307
0.072 0.0162846
0.073 0.0162625
0.074 0.0162412
0.075 0.0162206
0.076 0.0162007
0.077 0.0161815
0.078 0.0161631
0.079 0.0161454
0.08 0.0161287
0.081 0.0161125
0.082 0.0160973
0.083 0.0160829
0.084 0.0160694
0.085 0.0160566
0.086 0.0160446
0.087 0.0160332
0.088 0.0160225
0.089 0.0160124
0.09 0.016003
0.091 0.0159942
0.092 0.0159859
0.093 0.0159783
0.094 0.0159712
0.095 0.0159643
0.096 0.0159586
0.097 0.0159528
0.098 0.0159476
0.099 0.0159428
0.1 0.0159384
0.101 0.0159343
0.102 0.0159306
0.103 0.0159272
0.104 0.0159241
0.105 0.0159213
0.106 0.0159187
0.107 0.0159164
0.108 0.0159142
0.109 0.0159123
0.11 0.0159105
0.111 0.0159089
0.112 0.0159075
0.113 0.0159062
0.114 0.015905
0.115 0.015904
0.116 0.0159031
0.117 0.0159023
0.118 0.0159015
0.119 0.0159009
0.12 0.0159003
0.121 0.0158999
0.122 0.0158994
0.123 0.015899
0.124 0.0158987
0.125 0.0158984
0.126 0.0158982
0.127 0.015898
0.128 0.0158978
0.129 0.0158977
0.13 0.0158976
0.131 0.0158975
0.132 0.0158974
0.133 0.0158975
0.134 0.0158974
0.135 0.0158974
0.136 0.0158974
0.137 0.0158975
0.138 0.0158974
0.139 0.0158975
0.14 0.0158975
0.141 0.0158975
0.142 0.0158975
0.143 0.0158975
0.144 0.0158976
0.145 0.0158976
0.146 0.0158976
0.147 0.0158976
0.148 0.0158976
0.149 0.0158977
0.15 0.0158977
0.151 0.0158978
0.152 0.015898
0.153 0.015898
0.154 0.015898
0.155 0.0158981
0.156 0.015898
0.157 0.0158981
0.158 0.0158981
0.159 0.0158981
0.16 0.0158981
0.161 0.0158981
0.162 0.0158981
0.163 0.0158981
0.164 0.0158981
0.165 0.0158981
0.166 0.0158981
0.167 0.015898
0.168 0.015898
0.169 0.015898
0.17 0.015898
0.171 0.015898
0.172 0.015898
0.173 0.015898
0.174 0.0158979
0.175 0.0158979
0.176 0.0158979
0.177 0.0158979
0.178 0.0158979
0.179 0.0158979
0.18 0.0158979
0.181 0.0158979
0.182 0.0158979
0.183 0.0158979
0.184 0.0158978
0.185 0.0158979
0.186 0.0158979
0.187 0.015898
0.188 0.015898
0.189 0.015898
0.19 0.015898
0.191 0.015898
0.192 0.0158981
0.193 0.0158981
0.194 0.0158981
0.195 0.0158981
0.196 0.0158981
0.197 0.0158981
0.198 0.0158981
0.199 0.015898
0.2 0.015898
0.201 0.015898
0.202 0.015898
0.203 0.0158981
0.204 0.0158981
0.205 0.0158981
0.206 0.0158982
0.207 0.0158982
0.208 0.0158982
0.209 0.0158982
0.21 0.0158982
0.211 0.0158982
0.212 0.0158982
0.213 0.0158983
0.214 0.0158982
0.215 0.0158982
0.216 0.0158982
0.217 0.0158982
0.218 0.0158982
0.219 0.0158982
0.22 0.0158982
0.221 0.0158982
0.222 0.0158982
0.223 0.0158982
0.224 0.0158982
0.225 0.0158982
0.226 0.0158982
0.227 0.0158983
0.228 0.0158983
0.229 0.0158983
0.23 0.0158983
0.231 0.0158982
0.232 0.0158982
0.233 0.0158982
0.234 0.0158982
0.235 0.0158982
0.236 0.0158982
0.237 0.0158982
0.238 0.0158982
0.239 0.0158982
0.24 0.0158982
0.241 0.0158982
0.242 0.0158982
0.243 0.0158982
0.244 0.0158982
0.245 0.0158982
0.246 0.0158982
0.247 0.0158982
0.248 0.0158982
0.249 0.0158982
0.25 0.0158982
0.251 0.0158982
0.252 0.0158982
0.253 0.0158982
0.254 0.0158982
0.255 0.0158982
0.256 0.0158982
0.257 0.0158982
0.258 0.0158982
0.259 0.0158982
0.26 0.0158982
0.261 0.0158982
0.262 0.0158983
0.263 0.0158983
0.264 0.0158983
0.265 0.0158982
0.266 0.0158982
0.267 0.0158982
0.268 0.0158983
0.269 0.0158983
0.27 0.0158982
0.271 0.0158982
0.272 0.0158983
0.273 0.0158983
0.274 0.0158984
0.275 0.0158984
0.276 0.0158984
0.277 0.0158984
0.278 0.0158984
0.279 0.0158984
0.28 0.0158984
0.281 0.0158984
0.282 0.0158984
0.283 0.0158984
0.284 0.0158984
0.285 0.0158984
0.286 0.0158984
0.287 0.0158984
0.288 0.0158984
0.289 0.0158984
0.29 0.0158984
0.291 0.0158984
0.292 0.0158983
0.293 0.0158983
0.294 0.0158983
0.295 0.0158983
0.296 0.0158983
0.297 0.0158983
0.298 0.0158983
0.299 0.0158983
0.3 0.0158983
0.301 0.0158983
0.302 0.0158983
0.303 0.0158983
0.304 0.0158983
0.305 0.0158983
0.306 0.0158983
0.307 0.0158983
0.308 0.0158983
0.309 0.0158983
0.31 0.0158983
0.311 0.0158981
0.312 0.0158981
0.313 0.015898
0.314 0.015898
0.315 0.015898
0.316 0.015898
0.317 0.015898
0.318 0.015898
0.319 0.015898
0.32 0.015898
0.321 0.015898
0.322 0.015898
0.323 0.015898
0.324 0.015898
0.325 0.015898
0.326 0.015898
0.327 0.015898
0.328 0.015898
0.329 0.015898
0.33 0.0158981
0.331 0.0158981
0.332 0.0158981
0.333 0.0158981
0.334 0.015898
0.335 0.015898
0.336 0.0158981
0.337 0.0158981
0.338 0.0158981
0.339 0.0158981
0.34 0.0158981
0.341 0.0158981
0.342 0.0158981
0.343 0.0158981
0.344 0.0158981
0.345 0.0158981
0.346 0.0158981
0.347 0.0158981
0.348 0.0158982
0.349 0.0158982
0.35 0.0158982
0.351 0.0158981
0.352 0.0158982
0.353 0.0158981
0.354 0.0158981
0.355 0.0158981
0.356 0.0158981
0.357 0.0158981
0.358 0.015898
0.359 0.015898
0.36 0.015898
0.361 0.015898
0.362 0.015898
0.363 0.015898
0.364 0.015898
0.365 0.015898
0.366 0.015898
0.367 0.015898
0.368 0.015898
0.369 0.015898
0.37 0.015898
0.371 0.015898
0.372 0.015898
0.373 0.0158981
0.374 0.0158981
0.375 0.0158981
0.376 0.0158981
0.377 0.0158981
0.378 0.0158981
0.379 0.0158981
0.38 0.0158981
0.381 0.0158981
0.382 0.015898
0.383 0.015898
0.384 0.015898
0.385 0.015898
0.386 0.015898
0.387 0.015898
0.388 0.015898
0.389 0.015898
0.39 0.015898
0.391 0.015898
0.392 0.015898
0.393 0.015898
0.394 0.0158981
0.395 0.0158981
0.396 0.0158982
0.397 0.0158982
0.398 0.0158982
0.399 0.0158983
0.4 0.0158982
0.401 0.0158982
0.402 0.0158982
0.403 0.0158982
0.404 0.0158982
0.405 0.0158982
0.406 0.0158982
0.407 0.0158982
0.408 0.0158982
0.409 0.0158982
0.41 0.0158982
0.411 0.0158982
0.412 0.0158982
0.413 0.0158982
0.414 0.0158982
0.415 0.0158982
0.416 0.0158982
0.417 0.0158982
0.418 0.0158982
0.419 0.0158982
0.42 0.0158982
0.421 0.0158982
0.422 0.0158982
0.423 0.0158982
0.424 0.0158982
0.425 0.0158982
0.426 0.0158982
0.427 0.0158982
0.428 0.0158983
0.429 0.0158983
0.43 0.0158983
0.431 0.0158982
0.432 0.0158982
0.433 0.015898
0.434 0.0158981
0.435 0.0158979
0.436 0.0158979
0.437 0.0158978
0.438 0.0158978
0.439 0.0158978
0.44 0.0158978
0.441 0.0158978
0.442 0.0158978
0.443 0.0158978
0.444 0.0158978
0.445 0.0158978
0.446 0.0158978
0.447 0.0158978
0.448 0.0158978
0.449 0.0158978
0.45 0.0158978
0.451 0.0158978
0.452 0.0158978
0.453 0.0158977
0.454 0.0158977
0.455 0.0158977
0.456 0.0158977
0.457 0.0158977
0.458 0.0158977
0.459 0.0158977
0.46 0.0158977
0.461 0.0158977
0.462 0.0158977
0.463 0.0158977
0.464 0.0158977
0.465 0.0158977
0.466 0.0158977
0.467 0.0158978
0.468 0.0158978
0.469 0.0158978
0.47 0.0158978
0.471 0.0158978
0.472 0.0158979
0.473 0.0158979
0.474 0.0158979
0.475 0.015898
0.476 0.015898
0.477 0.015898
0.478 0.015898
0.479 0.015898
0.48 0.015898
0.481 0.015898
0.482 0.015898
0.483 0.015898
0.484 0.015898
0.485 0.015898
0.486 0.015898
0.487 0.015898
0.488 0.015898
0.489 0.015898
0.49 0.015898
0.491 0.015898
0.492 0.015898
0.493 0.0158979
0.494 0.0158979
0.495 0.0158979
0.496 0.0158979
0.497 0.0158979
0.498 0.0158979
0.499 0.0158979
0.5 0.0158978
0.501 0.0158978
0.502 0.0158978
0.503 0.0158978
0.504 0.0158978
0.505 0.0158979
0.506 0.0158979
0.507 0.0158979
0.508 0.0158979
0.509 0.0158979
0.51 0.0158979
0.511 0.0158979
0.512 0.0158979
0.513 0.0158979
0.514 0.0158979
0.515 0.0158979
0.516 0.0158979
0.517 0.0158979
0.518 0.0158979
0.519 0.0158979
0.52 0.0158979
0.521 0.0158979
0.522 0.0158979
0.523 0.0158979
0.524 0.0158979
0.525 0.0158979
0.526 0.0158979
0.527 0.0158979
0.528 0.0158979
0.529 0.015898
0.53 0.015898
0.531 0.015898
0.532 0.015898
0.533 0.0158979
0.534 0.0158979
0.535 0.0158979
0.536 0.0158979
0.537 0.0158979
0.538 0.0158979
0.539 0.015898
0.54 0.015898
0.541 0.015898
0.542 0.015898
0.543 0.015898
0.544 0.015898
0.545 0.015898
0.546 0.015898
0.547 0.015898
0.548 0.015898
0.549 0.015898
0.55 0.015898
0.551 0.015898
0.552 0.0158979
0.553 0.0158978
0.554 0.0158979
0.555 0.0158979
0.556 0.0158979
0.557 0.0158979
0.558 0.0158979
0.559 0.0158978
0.56 0.0158978
0.561 0.0158979
0.562 0.0158978
0.563 0.0158978
0.564 0.0158978
0.565 0.0158978
0.566 0.0158978
0.567 0.0158978
0.568 0.0158978
0.569 0.0158978
0.57 0.0158979
0.571 0.0158978
0.572 0.0158978
0.573 0.0158978
0.574 0.0158978
0.575 0.0158978
0.576 0.0158978
0.577 0.0158978
0.578 0.0158978
0.579 0.0158978
0.58 0.0158978
0.581 0.0158978
0.582 0.0158978
0.583 0.0158978
0.584 0.0158978
0.585 0.0158978
0.586 0.0158978
0.587 0.0158978
0.588 0.0158978
0.589 0.0158979
0.59 0.0158979
0.591 0.015898
0.592 0.015898
0.593 0.0158981
0.594 0.0158981
0.595 0.0158981
0.596 0.0158981
0.597 0.0158981
0.598 0.0158981
0.599 0.0158981
0.6 0.0158983
0.601 0.0158983
0.602 0.0158984
0.603 0.0158984
0.604 0.0158984
0.605 0.0158984
0.606 0.0158984
0.607 0.0158984
0.608 0.0158984
0.609 0.0158983
0.61 0.0158982
0.611 0.0158982
0.612 0.0158982
0.613 0.0158983
0.614 0.0158983
0.615 0.0158983
0.616 0.0158983
0.617 0.0158983
0.618 0.0158983
0.619 0.0158983
0.62 0.0158983
0.621 0.0158983
0.622 0.0158983
0.623 0.0158983
0.624 0.0158983
0.625 0.0158983
0.626 0.0158982
0.627 0.0158982
0.628 0.0158982
0.629 0.0158982
0.63 0.0158982
0.631 0.0158982
0.632 0.0158982
0.633 0.0158982
0.634 0.0158982
0.635 0.0158982
0.636 0.0158982
0.637 0.0158982
0.638 0.0158982
0.639 0.0158982
0.64 0.0158982
0.641 0.0158982
0.642 0.0158982
0.643 0.0158982
0.644 0.0158982
0.645 0.0158982
0.646 0.0158982
0.647 0.0158982
0.648 0.0158982
0.649 0.0158982
0.65 0.0158982
0.651 0.0158982
0.652 0.0158982
0.653 0.0158982
0.654 0.0158982
0.655 0.0158982
0.656 0.0158982
0.657 0.0158982
0.658 0.0158982
0.659 0.0158983
0.66 0.0158983
0.661 0.0158983
0.662 0.0158983
0.663 0.0158983
0.664 0.0158983
0.665 0.0158983
0.666 0.0158983
0.667 0.0158983
0.668 0.0158984
0.669 0.0158984
0.67 0.0158984
0.671 0.0158984
0.672 0.0158984
0.673 0.0158984
0.674 0.0158985
0.675 0.0158985
0.676 0.0158985
0.677 0.0158985
0.678 0.0158985
0.679 0.0158985
0.68 0.0158986
0.681 0.0158986
0.682 0.0158986
0.683 0.0158986
0.684 0.0158986
0.685 0.0158985
0.686 0.0158985
0.687 0.0158985
0.688 0.0158985
0.689 0.0158985
0.69 0.0158985
0.691 0.0158985
0.692 0.0158984
0.693 0.0158984
0.694 0.0158984
0.695 0.0158984
0.696 0.0158983
0.697 0.0158983
0.698 0.0158983
0.699 0.0158983
0.7 0.0158983
0.701 0.0158983
0.702 0.0158983
0.703 0.0158983
0.704 0.0158983
0.705 0.0158983
0.706 0.0158983
0.707 0.0158983
0.708 0.0158983
0.709 0.0158983
0.71 0.0158983
0.711 0.0158983
0.712 0.0158983
0.713 0.0158983
0.714 0.0158983
0.715 0.0158983
0.716 0.0158983
0.717 0.0158983
0.718 0.0158983
0.719 0.0158983
0.72 0.0158983
0.721 0.0158983
0.722 0.0158983
0.723 0.0158983
0.724 0.0158983
0.725 0.0158983
0.726 0.0158984
0.727 0.0158984
0.728 0.0158985
0.729 0.0158985
0.73 0.0158985
0.731 0.0158986
0.732 0.0158986
0.733 0.0158986
0.734 0.0158986
0.735 0.0158987
0.736 0.0158987
0.737 0.0158988
0.738 0.0158987
0.739 0.0158987
0.74 0.0158987
0.741 0.0158987
0.742 0.0158988
0.743 0.0158988
0.744 0.0158988
0.745 0.0158988
0.746 0.0158988
0.747 0.0158988
0.748 0.0158988
0.749 0.0158988
0.75 0.0158988
0.751 0.0158988
0.752 0.0158988
0.753 0.0158988
0.754 0.0158988
0.755 0.0158988
0.756 0.0158988
0.757 0.0158988
0.758 0.0158988
0.759 0.0158988
0.76 0.0158988
0.761 0.0158988
0.762 0.0158988
0.763 0.0158988
0.764 0.0158988
0.765 0.0158988
0.766 0.0158988
0.767 0.0158988
0.768 0.0158988
0.769 0.0158988
0.77 0.0158987
0.771 0.0158987
0.772 0.0158987
0.773 0.0158987
0.774 0.0158987
0.775 0.0158988
0.776 0.0158988
0.777 0.0158988
0.778 0.0158988
0.779 0.0158988
0.78 0.0158988
0.781 0.0158988
0.782 0.0158989
0.783 0.0158989
0.784 0.015899
0.785 0.015899
0.786 0.015899
0.787 0.015899
0.788 0.015899
0.789 0.015899
0.79 0.015899
0.791 0.015899
0.792 0.015899
0.793 0.0158991
0.794 0.0158991
0.795 0.0158991
0.796 0.0158991
0.797 0.0158991
0.798 0.0158991
0.799 0.0158991
0.8 0.0158991
0.801 0.0158991
0.802 0.0158991
0.803 0.015899
0.804 0.015899
0.805 0.015899
0.806 0.0158989
0.807 0.0158989
0.808 0.015899
0.809 0.0158989
0.81 0.0158988
0.811 0.0158987
0.812 0.0158987
0.813 0.0158987
0.814 0.0158987
0.815 0.0158987
0.816 0.0158987
0.817 0.0158987
0.818 0.0158987
0.819 0.0158987
0.82 0.0158985
0.821 0.0158985
0.822 0.0158985
0.823 0.0158985
0.824 0.0158985
0.825 0.0158985
0.826 0.0158985
0.827 0.0158985
0.828 0.0158985
0.829 0.0158985
0.83 0.0158985
0.831 0.0158985
0.832 0.0158985
0.833 0.0158985
0.834 0.0158985
0.835 0.0158986
0.836 0.0158986
0.837 0.0158986
0.838 0.0158985
0.839 0.0158985
0.84 0.0158986
0.841 0.0158986
0.842 0.0158986
0.843 0.0158987
0.844 0.0158987
0.845 0.0158987
0.846 0.0158987
0.847 0.0158987
0.848 0.0158987
0.849 0.0158987
0.85 0.0158987
0.851 0.0158987
0.852 0.0158987
0.853 0.0158987
0.854 0.0158987
0.855 0.0158986
0.856 0.0158986
0.857 0.0158986
0.858 0.0158986
0.859 0.0158987
0.86 0.0158987
0.861 0.0158987
0.862 0.0158987
0.863 0.0158988
0.864 0.0158988
0.865 0.0158988
0.866 0.0158988
0.867 0.0158988
0.868 0.0158987
0.869 0.0158987
0.87 0.0158988
0.871 0.0158988
0.872 0.0158988
0.873 0.0158988
0.874 0.0158988
0.875 0.0158989
0.876 0.0158989
0.877 0.0158989
0.878 0.0158989
0.879 0.0158989
0.88 0.0158989
0.881 0.0158989
0.882 0.0158989
0.883 0.0158989
0.884 0.0158989
0.885 0.0158989
0.886 0.0158989
0.887 0.0158988
0.888 0.0158987
0.889 0.0158988
0.89 0.0158988
0.891 0.0158987
0.892 0.0158987
0.893 0.0158987
0.894 0.0158987
0.895 0.0158987
0.896 0.0158987
0.897 0.0158987
0.898 0.0158987
0.899 0.0158987
0.9 0.0158986
0.901 0.0158986
0.902 0.0158985
0.903 0.0158985
0.904 0.0158986
0.905 0.0158986
0.906 0.0158986
0.907 0.0158986
0.908 0.0158986
0.909 0.0158986
0.91 0.0158986
0.911 0.0158985
0.912 0.0158985
0.913 0.0158985
0.914 0.0158985
0.915 0.0158986
0.916 0.0158988
0.917 0.0158988
0.918 0.0158988
0.919 0.0158988
0.92 0.0158988
0.921 0.0158988
0.922 0.0158988
0.923 0.0158988
0.924 0.0158987
0.925 0.0158988
0.926 0.0158988
0.927 0.0158988
0.928 0.0158988
0.929 0.0158987
0.93 0.0158987
0.931 0.0158987
0.932 0.0158987
0.933 0.0158987
0.934 0.0158987
0.935 0.0158987
0.936 0.0158987
0.937 0.0158987
0.938 0.0158987
0.939 0.0158986
0.94 0.0158986
0.941 0.0158986
0.942 0.0158986
0.943 0.0158986
0.944 0.0158986
0.945 0.0158986
0.946 0.0158985
0.947 0.0158985
0.948 0.0158985
0.949 0.0158985
0.95 0.0158985
0.951 0.0158985
0.952 0.0158985
0.953 0.0158985
0.954 0.0158985
0.955 0.0158984
0.956 0.0158984
0.957 0.0158983
0.958 0.0158984
0.959 0.0158983
0.96 0.0158983
0.961 0.0158983
0.962 0.0158983
0.963 0.0158983
0.964 0.0158983
0.965 0.0158983
0.966 0.0158983
0.967 0.0158983
0.968 0.0158983
0.969 0.0158983
0.97 0.0158983
0.971 0.0158983
0.972 0.0158983
0.973 0.0158984
0.974 0.0158984
0.975 0.0158984
0.976 0.0158984
0.977 0.0158984
0.978 0.0158984
0.979 0.0158984
0.98 0.0158984
0.981 0.0158984
0.982 0.0158984
0.983 0.0158985
0.984 0.0158985
0.985 0.0158986
0.986 0.0158986
0.987 0.0158986
0.988 0.0158986
0.989 0.0158986
0.99 0.0158987
0.991 0.0158988
0.992 0.0158988
0.993 0.0158988
0.994 0.0158988
0.995 0.0158988
0.996 0.0158988
0.997 0.0158988
0.998 0.0158988
0.999 0.0158988
1 0.0158988


==> anc/Finite/plot.gp <==

ScaleFct(x) = (x<0.5 ? log(x):(2*log(0.5) - log(1-x)))
#ScaleFct(x) = x
MakeScale(Energy) = gprintf('\
set xtics ();\
XLarge = 1.0/10.;\
do for[j=1:2]{\
   do for[i=2:9]{\
      tic = i/10.0**j;toc= 10*(XLarge)*i/10;\
      set xtics add( "" ScaleFct(tic));\
      tic = 1-i/10.0**j;\
      set xtics add( "" ScaleFct(tic));\
   };\
};\
   XLarge =1.0/10.0;\
   set arrow 1 from ScaleFct(XLarge), graph 0.01 to ScaleFct(XLarge), graph 0.04 nohead;\
   set arrow 2 from ScaleFct(XLarge), graph 1 to ScaleFct(XLarge), graph 0.96 nohead;\
   set arrow 3 from ScaleFct(1-XLarge), graph 0.01 to ScaleFct(1-XLarge), graph 0.04 nohead;\
   set arrow 4 from ScaleFct(1-XLarge), graph 1 to ScaleFct(1-XLarge), graph 0.96 nohead;\
 set xtics add(FONTSIZE." $0.01$" ScaleFct(0.01), FONTSIZE." $0.1$" ScaleFct(0.1), FONTSIZE." $0.999$" ScaleFct(1-0.001),FONTSIZE." $0.99$" ScaleFct(1-0.01),FONTSIZE." $0.9$" ScaleFct(1-0.1) );\
 set xtics add(FONTSIZE." $0.5$" ScaleFct(0.5)); set arrow 12-log10(XLarge)+2 from ScaleFct(0.5), graph 0.01 to ScaleFct(0.5), graph 0.04 nohead;\
   set arrow 12-log10(XLarge)+3 from ScaleFct(0.5), graph 1 to ScaleFct(0.5), graph 0.96 nohead;',Energy)

MakeScaleNotics(Energy) = gprintf('\
set xtics ();\
XLarge = 1.0/10.;\
do for[j=1:2]{\
   do for[i=2:9]{\
      tic = i/10.0**j;toc= 10*(XLarge)*i/10;\
      set xtics add( "" ScaleFct(tic));\
      tic = 1-i/10.0**j;\
      set xtics add( "" ScaleFct(tic));\
   };\
};\
   XLarge =1.0/10.0;\
   set arrow 1 from ScaleFct(XLarge), graph 0.01 to ScaleFct(XLarge), graph 0.04 nohead;\
   set arrow 2 from ScaleFct(XLarge), graph 1 to ScaleFct(XLarge), graph 0.96 nohead;\
   set arrow 3 from ScaleFct(1-XLarge), graph 0.01 to ScaleFct(1-XLarge), graph 0.04 nohead;\
   set arrow 4 from ScaleFct(1-XLarge), graph 1 to ScaleFct(1-XLarge), graph 0.96 nohead;\
 set xtics add("" ScaleFct(0.01), "" ScaleFct(0.1), "" ScaleFct(1-0.001),"" ScaleFct(1-0.01),"" ScaleFct(1-0.1) );\
 set xtics add("" ScaleFct(0.5)); set arrow 12-log10(XLarge)+2 from ScaleFct(0.5), graph 0.01 to ScaleFct(0.5), graph 0.04 nohead;\
   set arrow 12-log10(XLarge)+3 from ScaleFct(0.5), graph 1 to ScaleFct(0.5), graph 0.96 nohead;',Energy)

TofmOverC = 0.394
TofmOverC2 = 0.716
TimeConversion(P,z) = 2*P*z*(1.-z)




set term epslatex color font ",14in" size 4.8,4 standalone lw 3 ps 2 header '\newcommand{\hl}[1]{\setlength{\fboxsep}{0.75pt}\colorbox{white}{#1}}'
set style line 1 lc rgb '#110141';   set style line 2 lc rgb '#710162';   set style line 11 lc rgb '#a12a5e';
set style line 4 lc rgb '#ed0345';   set style line 5 lc rgb '#ef6a32';   set style line 12 lc rgb '#fbbf45';
set style line 7 lc rgb '#aad962';   set style line 6 lc rgb '#03c383';   set style line 9 lc rgb '#017351';
set style line 10 lc rgb '#01545a';   set style line 3 lc rgb '#26294a';   set style line 8 lc rgb '#1a1334';
set style line 13 lc rgb '#58587a';
set style line 14 lc rgb '#9B4D91';
set style line 15 lc rgb '#BF5428';
set style line 16 lc rgb '#03c383';

lsLO  = 5
lsNLO = 16
lsEQCD = 14

lsLO2 = 15
lsNLO2 = 9
lsEQCD2= 2

OutputFold= "Temp"
array Fname[10] = [OutputFold."/RateEvolution"]
system("mkdir ".OutputFold)


gs2 = 2.763515753;
gSqr250 = 3.725027366;
CA = 3.; CF= 4./3.;
Pgg(z) = 2.*CA*(1.-z*(1.-z))**2/(z*(1.-z));
Pqq(z) = 0.5*(z**2+(1.-z)**2);
Pqg(z) = CF*(1+(1.-z)**2)/z;

FONTSIZE = '\large '
# 0.0527990863569224 0.12020901563153
# q cut = 0.001*P*zVal*(1-zVal)
set log
set key at graph 0.99, graph 0.6 width 1 height 3 font ',30'
set xlabel FONTSIZE.' Evolution time: $t [fm/c]$ '

set xrange[0.12:10]

Theta(x,min) = ( x > min ? 1:1/0)
Theta1(x,max) = 1 #( TimeConversion(300.,0.1)*x < max ? 1:1/0)

zVals = 0.5

do for [iz=2:2]{
	z = zVals
	set output gprintf(Fname[1]."Kernel-%g.tex",z)
	set multiplot 

	if(z > 0.25 ){
		set key at graph 0.99, graph 1.1
	} else {
		set key at graph 0.99, graph 0.6
	}

	set ylabel FONTSIZE.' Splitting rate: $\frac{1}{g^{4}T}\frac{d\Gamma (P,z)}{dz}$' offset 3,0
	set format y FONTSIZE.' $10^{%T}$'
	set yrange[2e-5:1]
	unset ytics
	set log y
	set ytics autofreq
	if(iz == 1){
		set label 1 FONTSIZE.' $q\to gq$' at graph 0.1, graph 0.52
		set label 2 gprintf(FONTSIZE.' $z=%g$',z) at graph 0.1, graph 0.42
	} else {
		set label 1 FONTSIZE.' $q\to gq$' at graph 0.1, graph 0.92
		set label 2 gprintf(FONTSIZE.' $z=%g$',z) at graph 0.1, graph 0.82
	}
	P = 300.0
	EQCDDat   = system(sprintf(" awk '( ($2/%g-1)*($2/%g-1) < 0.002 && ($1/%g-1)*($1/%g-1) < 0.001 ){ print $4}' Data/InfiniteLData/EQCDFullRate-T500.txt ",z,z,P,P))
	LODat   = system(sprintf(" awk '( ($2/%g-1)*($2/%g-1) < 0.002 && ($1/%g-1)*($1/%g-1) < 0.001 ){ print $4}' Data/InfiniteLData/LOFullRate.txt ",z,z,P,P))
	NLODat   = system(sprintf(" awk '( ($2/%g-1)*($2/%g-1) < 0.002 && ($1/%g-1)*($1/%g-1) < 0.001 ){ print $4}' Data/InfiniteLData/NLOFullRate.txt ",z,z,P,P))
	zVal   = system(sprintf(" awk '( ($2/%g-1)*($2/%g-1) < 0.002 && ($1/%g-1)*($1/%g-1) < 0.001 ){ print $2}' Data/InfiniteLData/NLOFullRate.txt ",z,z,P,P))

	LO(x)   = LODat/gs2**2*Theta(x,1)*Pqg(z)
	NLO(x)  = NLODat/gs2**2*Theta(x,1)*Pqg(z)
	EQCD(x) = EQCDDat/gs2**2*Theta(x,1)*Pqg(z)

	LOBH = 0.052472/gs2**2
	NLOBH = 0.143428/gs2**2
	DEBBH = 0.0601309/gs2**2

	#set title "$P = 300$ $z = ".sprintf("%g$ ",z)
	
	set tmargin at screen 0.95; set bmargin at screen 0.40; set lmargin at screen 0.20
	unset xtics
	unset xlabel
	# print sprintf("z=%g",z)
	s = 0.1           ### sampling interval in log scale
                      ###  (try 0.05 for more detail)
    c1 = log10(0.01);
    c2 = log10(0.01) 
    c3 = log10(0.01)   ### a parameter used in sampler(x) 
                      ### which should be initialized by 
                      ### smaller value than any x in log scale

    filter1(x) = (x>0 && log10(x)>=c1) ? (c1=ceil(log10(x)/s+0.5)*s, x) : NaN
    filter2(x) = (x>0 && log10(x)>=c2) ? (c2=ceil(log10(x)/s+0.5)*s, x) : NaN
    filter3(x) = (x>0 && log10(x)>=c3) ? (c3=ceil(log10(x)/s+0.5)*s, x) : NaN
    
	pl "Data/Cluster-LO/Rate-P300-z".gprintf("%g",z).".txt"  u (filter1(TofmOverC*TimeConversion(P,z)*$1)):($2/gs2**2*Pqg(z)) w l ls lsLO  ps 0.7 pt 5 lw 1 ti FONTSIZE.' LO',\
	  "Data/Cluster-NLO/Rate-P300-z".gprintf("%g",z).".txt"  u (filter2(TofmOverC*TimeConversion(P,z)*$1)):($2/gs2**2*Pqg(z)) w l ls lsNLO  ps 0.7 pt 7 lw 1 ti FONTSIZE.' NLO',\
	  "Data/Cluster-EQCD/Rate-P300-z".gprintf("%g",z).".txt" u (filter3(TofmOverC*TimeConversion(P,z)*$1)):($2/gs2**2*Pqg(z)) w l ls lsEQCD ps 0.7 pt 9 lw 1 ti FONTSIZE.' NP',\
	  "Data/Cluster-LO/Rate-P300-z".gprintf("%g",z).".txt"  u (TofmOverC*TimeConversion(P,z)*$1):($2/gs2**2*Pqg(z)) w l ls lsLO  lw 1 ti '',\
	  "Data/Cluster-NLO/Rate-P300-z".gprintf("%g",z).".txt"  u ((TofmOverC*TimeConversion(P,z)*$1)):($2/gs2**2*Pqg(z)) w l ls lsNLO  lw 1 ti '',\
	  "Data/Cluster-EQCD/Rate-P300-z".gprintf("%g",z).".txt" u ((TofmOverC*TimeConversion(P,z)*$1)):($2/gs2**2*Pqg(z)) w l ls lsEQCD lw 1 ti '',\
      '+' u 1:(EQCD($1)) eve 4 w l lw 3lc rgb 'gray' dt '-' ti "",\
	  keyentry ti FONTSIZE.' $T=500$MeV'
	#   "Data/Cluster-EQCD250/Rate-P300-z".gprintf("%g",z).".txt" u (TofmOverC2*TimeConversion(P,z)*$1):($2/gSqr250**2*Pqg(z)) w l lc rgb "blue" lw 3 dt 2 ti FONTSIZE.' $T=250$MeV'

    #'+' u 1:(LO($1)) eve 4 w p ls lsLO pt 7 ti "", '' u 1:(NLO($1)) eve 4 w p ls lsNLO pt 7 ti "", '' u 1:(EQCD($1)) eve 4 w p ls lsEQCD pt 7 ti "",\
    #  keyentry w p lc rgb "black" pt 7 ti FONTSIZE.' AMY',\
	  
	set tmargin at screen 0.40; set bmargin at screen 0.15
	unset label
	set xtics
	set xlabel FONTSIZE.' Evolution time: $t [fm/c]$ ' offset 0,0.5
	set ylabel FONTSIZE.' ~' 
	unset log y
	set format y FONTSIZE.' %g~'
	set format x FONTSIZE.' %g~'
	set ytics 0.5
	set auto y

	# CHECKING IF THE TIME IS STEP IS EQUAL 
	# A = system(" awk '(NR == 2){ print $1}' Data/Cluster-LO/Rate-P300-z".gprintf("%g",z).".txt")
	# B = system(" awk '(NR == 2){ print $1}' Data/Cluster-NLO/Rate-P300-z".gprintf("%g",z).".txt")
	# if(A != B ){
	# 	print("Time step is different")
	# 	print(A,B)
	# 	exit
	# }
	# B = system(" awk '(NR == 2){ print $1}' Data/Cluster-EQCD/Rate-P300-z".gprintf("%g",z).".txt")
	# if(A != B ){
	# 	print("Time step is different")
	# 	print(A,B)
	# 	exit
	# }
	# B = system(" awk '(NR == 2){ print $1}' Data/Cluster-EQCD250/Rate-P300-z".gprintf("%g",z).".txt")
	# if(A != B ){
	# 	print("Time step is different")
	# 	print(A,B)
	# 	exit
	# }

	if ( z<0.1){
		set label 1 FONTSIZE.' Ratio to LO' at graph 0.6, graph 0.85
	} else {
		set label 1 FONTSIZE.' Ratio to LO' at graph 0.05, graph 0.85
	}
    c1 = log10(0.01);
    c2 = log10(0.01);
    c3 = log10(0.01);

	pl 1.0 w l ls lsLO lw 1 ti '',\
	"< python Combine.py Data/Cluster-LO/Rate-P300-z".gprintf("%g",z).".txt Data/Cluster-LO/Rate-P300-z".gprintf("%g",z).".txt 1"  u (filter1(TofmOverC*TimeConversion(P,z)*$1)):($3/$2) w l ls lsLO  ps 0.7 pt 5 lw 1 ti '',\
	"< python Combine.py Data/Cluster-LO/Rate-P300-z".gprintf("%g",z).".txt Data/Cluster-NLO/Rate-P300-z".gprintf("%g",z).".txt 1"  u (filter2(TofmOverC*TimeConversion(P,z)*$1)):($3/$2) w l ls lsNLO  ps 0.7 pt 7 lw 1 ti '',\
	"< python Combine.py Data/Cluster-LO/Rate-P300-z".gprintf("%g",z).".txt Data/Cluster-EQCD/Rate-P300-z".gprintf("%g",z).".txt 1" u (filter3(TofmOverC*TimeConversion(P,z)*$1)):($3/$2) w l ls lsEQCD ps 0.7 pt 9 lw 1 ti '',\
	"< python Combine.py Data/Cluster-LO/Rate-P300-z".gprintf("%g",z).".txt Data/Cluster-NLO/Rate-P300-z".gprintf("%g",z).".txt 1"  u (TofmOverC*TimeConversion(P,z)*$1):($3/$2) w l ls lsNLO lw 1 ti '',\
	"< python Combine.py Data/Cluster-LO/Rate-P300-z".gprintf("%g",z).".txt Data/Cluster-EQCD/Rate-P300-z".gprintf("%g",z).".txt 1" u (TofmOverC*TimeConversion(P,z)*$1):($3/$2) w l ls lsEQCD lw 1 ti ''
	# "< paste Data/Cluster-LO/Rate-P300-z".gprintf("%g",z).".txt Data/Cluster-EQCD250/Rate-P300-z".gprintf("%g",z).".txt" u (TofmOverC2*TimeConversion(P,z)*$1):($4/$2/gSqr250**2*gs2**2) w l lc rgb "blue" lw 3 dt 2 ti ''
	unset label 1

	unset multiplot
}

set output

do for [iz=1:4]{
	z = zVals
	File = gprintf(Fname[1]."Kernel-%g",z)
	sys("latexmk -f -ps -jobname=".File." ".File.".tex " )
	sys("ps2pdf ".File.".ps ".File.".pdf")
	sys("mv ".File.".pdf .")
}

sys("rm -rf ".OutputFold)
sys("clear")


==> anc/PlotMaking/CheckFit.gp <==

GammaE = 0.577216;
gSqr = 2.763515753; CF= 4./3.;
MathcalN = 1.27884
xiLO    = 4.0*exp(-GammaE - pi/4.0)
Xi      = exp(2.0-GammaE + pi/4.0)
lo(x,y) = -MathcalN/16.0/pi*x**2*( log( y*(x**2*1.5)/4 ) )*( x< 1 ? 1.0:1/0)
FityLO = exp(2*GammaE - 2.0);FityNLO =1.0/737.919; FityNP = 1/10.5105;#/(4.0*exp(-GammaE - pi/4.0));

qhatZero = 0.185/CF
qhat = -MathcalN/16.0/pi*log(FityNP/4.*1.5/gSqr**2)

C(gTb) = -MathcalN/(8*pi)*(gTb)**2*log(gSqr**0.5*gTb) + 1./4*qhatZero*gTb**2*gSqr

XiNP = 4.0*gSqr/1.5*exp(-4*pi*gSqr*qhatZero/MathcalN)

print qhatZero
print qhat
print XiNP
print FityNP

set xr [0.06:5]
set key left
set log
set xlabel "Impact parameter: $gTb$"
set ylabel "Broadening Kernel: $(C_F g^2T)^{-1} C(b)$"
pl "EQCDSpline-T500.txt" u 1:($2) ls 2 w l ti "$C^{\\textrm{NP}}(b)$",\
   "full_500_gsqT.dat" u ($1/gSqr**0.5):($2/CF):($3/CF) w yerr ls 1 lw 2 ti '$T=500$ MeV',\
   "LObSpace.txt" u 1:4 w l ls 5 lw 1 ti 'LO',\
   "NLObSpace.txt" u 1:2 w l ls 9 lw 1 ti 'NLO',\
   "full_250_gsqT.dat" u ($1/3.725027366**0.5):($2/CF):($3/CF) w yerr ls 5 pt 1 lw 2 ti '$T=250$ MeV',\
   lo(x,FityLO) ls 5 lw 3 dt 2,\
   lo(x,FityNLO) ls 9 lw 3 dt 2,\
   lo(x,FityNP) ls 2 lw 3 dt 2,\
   C(x) lw 3 dt 2


pl "EQCDSpline-T500.txt" u 1:($2) ls 2 w l ti "$C^{\\textrm{NP}}(b)$",\
   "full_500_gsqT.dat" u ($1/gSqr**0.5):($2/CF):($3/CF) w yerr ls 1 lw 2 ti '$T=500$ MeV',\
   lo(x,FityNP) ls 2 lw 3 dt 2,\
   lo(x,XiNP) lw 3 dt 2 ti "using qhat"
   # C(x) lw 3 dt 2

==> anc/PlotMaking/CqTransform-T250.txt <==
q/gT, DeltaC(q)/gT, C(q), CMin, CMax, 2pisigma/q^3, bbLnbCoef/q^4
1.000000000000000056e-01, -2.467547316227265863e+00, 2.623456075476241494e+03, 2.623341004011548648e+03, 2.623560864315944855e+03, 2.579360780717468970e+03, -1.481960146372599411e+04
1.055898194433578657e-01, -2.466093213141849816e+00, 2.230315287083340536e+03, 2.230200436458632794e+03, 2.230419819410797118e+03, 2.191018024686575700e+03, -1.192197853471147209e+04
1.114920997008091719e-01, -2.464473059622063644e+00, 1.896137385670493359e+03, 1.896022780922823358e+03, 1.896241632496764623e+03, 1.861143280299914295e+03, -9.590917308405487347e+03
1.177243067676929378e-01, -2.462668028645474294e+00, 1.612068585386236691e+03, 1.611954254325554075e+03, 1.612172514468331428e+03, 1.580933735267208249e+03, -7.715640029786232844e+03
1.243048829569517316e-01, -2.460657184955545862e+00, 1.370585690164932657e+03, 1.370471663775327897e+03, 1.370689265747043919e+03, 1.342911908911798719e+03, -6.207028916521523570e+03
1.312533014735226544e-01, -2.458417279565320523e+00, 1.165296013215084713e+03, 1.165182325832751530e+03, 1.165399195572179678e+03, 1.140726113224677192e+03, -4.993391063061533714e+03
1.385901240393387357e-01, -2.455922441906140730e+00, 9.907673945880659403e+02, 9.906540843486214953e+02, 9.908701396444899956e+02, 9.689809560532717114e+02, -4.017051417675045741e+03
1.463370617394634809e-01, -2.453144053860376150e+00, 8.423837877107860095e+02, 8.422708969520566598e+02, 8.424860466696711683e+02, 8.230933633488076566e+02, -3.231611922329873323e+03
1.545170392694146522e-01, -2.450050222066439964e+00, 7.162225682110677099e+02, 7.161101440005838867e+02, 7.163242868820909734e+02, 6.991702783801728174e+02, -2.599746563012345632e+03
1.631542627737973539e-01, -2.446605643295482135e+00, 6.089502959750271884e+02, 6.088383903128122938e+02, 6.090514144192560479e+02, 5.939047742789897484e+02, -2.091427545861305589e+03
1.722742914769942457e-01, -2.442771183553981373e+00, 5.177341546927663103e+02, 5.176228253081894763e+02, 5.178346066458507266e+02, 5.044878076461735645e+02, -1.682498302649617926e+03
1.819041133178822822e-01, -2.438503457308653921e+00, 4.401667099977541397e+02, 4.400560207429554680e+02, 4.402664221361276873e+02, 4.285332583369436179e+02, -1.353525511328696211e+03
1.920722248123929998e-01, -2.433754456549557244e+00, 3.742019824718211680e+02, 3.740920040188541407e+02, 3.743008738654506828e+02, 3.640142550871626668e+02, -1.088875576832680736e+03
2.028087153802462239e-01, -2.428471092709879819e+00, 3.181011334850287540e+02, 3.179919438675220249e+02, 3.181991148639926905e+02, 3.092090878101129761e+02, -8.759716842416968348e+02
2.141453563853955300e-01, -2.422594698868818952e+00, 2.703863177875376209e+02, 2.702780032076502721e+02, 2.704832909336388980e+02, 2.626552632161851193e+02, -7.046961176457218698e+02
2.261156951536744397e-01, -2.416060508786369354e+00, 2.298014743856693656e+02, 2.296941298811799754e+02, 2.298973310579175404e+02, 2.231104777150960956e+02, -5.669094414334198291e+02
2.387551542458583309e-01, -2.408797130192797731e+00, 1.952790120718847788e+02, 1.951727422631720117e+02, 1.953736336106406100e+02, 1.895194661501496398e+02, -4.560636943198342124e+02
2.521011362799123745e-01, -2.400725962279903314e+00, 1.659115030671895283e+02, 1.658064230265848948e+02, 1.660047593465302214e+02, 1.609858417124775940e+02, -3.668912141430316183e+02
2.661931346126130693e-01, -2.391760614414278230e+00, 1.409276315185556143e+02, 1.408238674746837660e+02, 1.410193802358748769e+02, 1.367481755744403813e+02, -2.951543056197481292e+02
2.810728502080727109e-01, -2.381806281387595980e+00, 1.196717570132026651e+02, 1.195694473213500686e+02, 1.197618429247729921e+02, 1.161596779196054285e+02, -2.374438546569112987e+02
2.967843150390037654e-01, -2.370759136478107543e+00, 1.015865494308601171e+02, 1.014858452875746337e+02, 1.016748036205004269e+02, 9.867093815113723565e+01, -1.910173188764763381e+02
3.133740223858904606e-01, -2.358505745701120482e+00, 8.619823329242674959e+01, 8.609929960724542752e+01, 8.628447255450302578e+01, 8.381526369558160638e+01, -1.536683952653959864e+02
3.308910644196496054e-01, -2.344922468404590621e+00, 7.310404927538391462e+01, 7.300706531030098745e+01, 7.318807560635748644e+01, 7.119622616336613419e+01, -1.236221712373223909e+02
3.493872774749130494e-01, -2.329874935659867585e+00, 6.196159946008502573e+01, 6.186675962301686837e+01, 6.204319972570953468e+01, 6.047708253135747469e+01, -9.945077642696803366e+01
3.689173954438244585e-01, -2.313217651688993293e+00, 5.247979305689329976e+01, 5.238730722248255489e+01, 5.255873894666652291e+01, 5.137178904837194438e+01, -8.000552678321498945e+01
3.895392117442727509e-01, -2.294793602003641020e+00, 4.441115212137730595e+01, 4.432124602580012862e+01, 4.448720036842043157e+01, 4.363736806685526659e+01, -6.436233628161004106e+01
4.113137503418571872e-01, -2.274434170446612224e+00, 3.754527253325385772e+01, 3.745818779791643038e+01, 3.761816562240353079e+01, 3.706742410721133751e+01, -5.177780208674460738e+01
4.343054463316707303e-01, -2.251959175168747773e+00, 3.170326674966559821e+01, 3.161926056424264431e+01, 3.177273409313058039e+01, 3.148663612889819774e+01, -4.165387622357194175e+01
4.585823366142806612e-01, -2.227177230072453717e+00, 2.673304056462729505e+01, 2.665238487642483989e+01, 2.679880033490739422e+01, 2.674607903279585841e+01, -3.350944486870815808e+01
4.842162612301506575e-01, -2.199886552778451243e+00, 2.250527838066847153e+01, 2.242825860757805856e+01, 2.256704021094112278e+01, 2.271924954765226445e+01, -2.695746463983467223e+01
5.112830759482941412e-01, -2.169876123381592414e+00, 1.891003056639048907e+01, 1.883694351067989103e+01, 1.896749937279953357e+01, 1.929869045012470608e+01, -2.168656934351515631e+01
5.398628767382501747e-01, -2.136927606061311380e+00, 1.585381198118288459e+01, 1.578496303674180723e+01, 1.590669221036968395e+01, 1.639312303465679221e+01, -1.744627308890629891e+01
5.700402367896360012e-01, -2.100817825589881060e+00, 1.325713497476819569e+01, 1.319283407884387493e+01, 1.330513708724888389e+01, 1.392501131223951738e+01, -1.403506658298223009e+01
6.019044567806662860e-01, -2.061322307488867800e+00, 1.105241101245923474e+01, 1.099296781269264933e+01, 1.109525876027704072e+01, 1.182849293792652823e+01, -1.129084091398303968e+01
6.355498291362295937e-01, -2.018219690446574788e+00, 9.182165598494240299e+00, 9.127882940504930431e+00, 9.219605173634944251e+00, 1.004762165324775403e+01, -9.083183737756460374e+00
6.710759170575143484e-01, -1.971297476175722263e+00, 7.597518857577490792e+00, 7.548684965176384765e+00, 7.629329631591656558e+00, 8.534874342539019665e+00, -7.307181762845208262e+00
7.085878491488875053e-01, -1.920359080731367296e+00, 6.256891725431775519e+00, 6.213770744585807471e+00, 6.282898672708289389e+00, 7.249882863511786013e+00, -5.878435013189120539e+00
7.481966305138832984e-01, -1.865232445864498656e+00, 5.124903428090163970e+00, 5.087724329861798900e+00, 5.144991100366028469e+00, 6.158356810559171279e+00, -4.729045933959727499e+00
7.900194712408967757e-01, -1.805780285485695691e+00, 4.171431230952966196e+00, 4.140375095338120204e+00, 4.187269011322388934e+00, 5.231168464394991169e+00, -3.804392732984957615e+00
8.341801332506336708e-01, -1.741912020485707480e+00, 3.370807808814138440e+00, 3.345993664092778985e+00, 3.386004976947881495e+00, 4.443575509616486841e+00, -3.060533619023205976e+00
8.808092965317061429e-01, -1.673597371831466507e+00, 2.701135366029072227e+00, 2.682604930561200085e+00, 2.715565909236791864e+00, 3.774560778162031838e+00, -2.462118579913797234e+00
9.300449458481390153e-01, -1.600881386842279763e+00, 2.143698970259566572e+00, 2.131400838329323477e+00, 2.157223995911876635e+00, 3.206271399508368702e+00, -1.980709463172464657e+00
9.820327790631256937e-01, -1.523900571274106275e+00, 1.682464332897598336e+00, 1.672882920726703304e+00, 1.694934325594186886e+00, 2.723542391152362185e+00, -1.593428525135578644e+00
1.036926638287343883e+00, -1.442899376620250251e+00, 1.303647958979519572e+00, 1.291073717324088044e+00, 1.315670103961362747e+00, 2.313491976237981529e+00, -1.281871224388991148e+00
1.094888965127686964e+00, -1.358246136597733633e+00, 9.953496707196518578e-01, 9.789662387766260299e-01, 1.007033996709134183e+00, 1.965177829250868369e+00, -1.031231592754822790e+00
1.156091281383574199e+00, -1.270447060666417105e+00, 7.472396313980129712e-01, 7.278780245311187169e-01, 7.583861430626306355e-01, 1.669305076587779046e+00, -8.295986193172723011e-01
1.220714696613318884e+00, -1.180156442268978534e+00, 5.502938370971887094e-01, 5.288992186352854397e-01, 5.641793415547711188e-01, 1.417978259903318605e+00, -6.673902099280936140e-01
1.288950444072537227e+00, -1.088180911534768036e+00, 3.965735534155702124e-01, 3.741717659926959705e-01, 4.137659677340037589e-01, 1.204490643297170260e+00, -5.368978225571549023e-01
1.361000446610551418e+00, -9.954751285484881862e-01, 2.790456121058672023e-01, 2.566952421474149038e-01, 2.986189975888404735e-01, 1.023145241937172045e+00, -4.319201384414556033e-01
1.437077914199375250e+00, -9.031262173405014693e-01, 1.914414318878304710e-01, 1.701721655040617787e-01, 2.123983161224601846e-01, 8.691027962102675364e-01, -3.474683601858465365e-01
1.517407974863493658e+00, -8.123243947187884784e-01, 1.281531989229986179e-01, 1.088936589108396857e-01, 1.494716321597081565e-01, 7.382526345432474102e-01, -2.795291318573374650e-01
1.602228340877476898e+00, -7.243179781674926598e-01, 8.416552864386020461e-02, 6.766685151438844859e-02, 1.048573353772174199e-01, 6.271029788266674343e-01, -2.248738144535651906e-01
1.691790012202836202e+00, -6.403523592807529585e-01, 5.502005216738192761e-02, 4.178468924640366122e-02, 7.419646568508764251e-02, 5.326877652073491731e-01, -1.809050530472256779e-01
1.786358019245736894e+00, -5.615947916092974834e-01, 3.680855327103668001e-02, 2.703665249255171599e-02, 5.374671354099924692e-02, 4.524874937327169611e-01, -1.455333441003080486e-01
1.886212207133517449e+00, -4.890499314131224740e-01, 2.618757063958292511e-02, 1.910560703255304027e-02, 4.038893598319920342e-02, 3.843619946946191801e-01, -1.170777371237363695e-01
1.991648063830856241e+00, -4.234747988088852222e-01, 2.040397266756341366e-02, 1.473850581572805352e-02, 3.163417892931047470e-02, 3.264933175211525151e-01, -9.418595178138083890e-02
2.102977594546134199e+00, -3.653053571763091867e-01, 1.731775505333101040e-02, 1.240025373054426394e-02, 2.561762903884357012e-02, 2.773372181884463106e-01, -7.577011420701676436e-02
2.220530245015534643e+00, -3.146095403673973556e-01, 1.540591206802596758e-02, 1.106575899088207970e-02, 2.106653142952930047e-02, 2.355819505785831380e-01, -6.095505856616810492e-02
2.344653876397055026e+00, -2.710811875217685740e-01, 1.373179960832467475e-02, 1.021422438396030197e-02, 1.723254641933080755e-02, 2.001132621179587123e-01, -4.903673702607290463e-02
2.475715794659341107e+00, -2.340850507254562118e-01, 1.186887058211254578e-02, 9.275324029098558354e-03, 1.378631704896265964e-02, 1.699846595935750326e-01, -3.944876167338894762e-02
2.614103837511490891e+00, -2.027534228770885572e-01, 9.777423758990740413e-03, 8.057840847945085816e-03, 1.075975425034908506e-02, 1.443921516811376704e-01, -3.173548836939135004e-02
2.760227522090272334e+00, -1.761210078990587957e-01, 7.647053765578686393e-03, 6.626307733892805585e-03, 8.223232883714848285e-03, 1.226527941812975003e-01, -2.553036342134825526e-02
2.914519256800990998e+00, -1.532698567798407852e-01, 5.732391701141700130e-03, 4.924405567953871188e-03, 6.048362048772654154e-03, 1.041864654368531012e-01, -2.053850405071350194e-02
3.077435620898061774e+00, -1.334467053778344292e-01, 4.219301098992815635e-03, 3.539630340809063469e-03, 4.443136061002689319e-03, 8.850038560213889516e-02, -1.652268483919996228e-02
3.249458715591842406e+00, -1.161184045096345235e-01, 3.155413928735844448e-03, 2.538142472288312801e-03, 3.397002251802394568e-03, 7.517596665638304199e-02, -1.329206419422958134e-02
3.431097590679882181e+00, -1.009511013051155315e-01, 2.458986274853801855e-03, 1.876405890168436619e-03, 2.745556996177234144e-03, 6.385764224947092227e-02, -1.069311508770961518e-02
3.622889750924289221e+00, -8.773112289809684161e-02, 1.987815152479662124e-03, 1.446195653124232594e-03, 2.280579162566645501e-03, 5.424337930099868560e-02, -8.602329074564816699e-03
3.825402746632876383e+00, -7.627399138463625272e-02, 1.621525904037969881e-03, 1.138272970162043651e-03, 1.873179969006863455e-03, 4.607661815162594765e-02, -6.920346868066230839e-03
4.039235853150906941e+00, -6.637199612770723622e-02, 1.306581463343278911e-03, 8.888380658291505920e-04, 1.550683338271519052e-03, 3.913942618710815335e-02, -5.567236542479856755e-03
4.265021844233418236e+00, -5.780076171262987089e-02, 1.043385708765911385e-03, 6.842829252390672523e-04, 1.260489051192040244e-03, 3.324668223729068672e-02, -4.478694971627028044e-03
4.503428864545838017e+00, -5.035910245586464051e-02, 8.410287338693283286e-04, 5.308509104897246589e-04, 1.013018344570647267e-03, 2.824113655890694852e-02, -3.602991986387257296e-03
4.755162406834012145e+00, -4.389378980603442226e-02, 6.879104193692007346e-04, 4.223623211409011091e-04, 8.480918813798463129e-04, 2.398921457625194029e-02, -2.898512030002085241e-03
5.020967399614465698e+00, -3.828631533243324198e-02, 5.610427431897695855e-04, 3.365803350275711758e-04, 6.883440171305890698e-04, 2.037745240121921139e-02, -2.331776484601873201e-03
5.301630411562775258e+00, -3.342562055570223734e-02, 4.499600691860844957e-04, 2.574785512597793646e-04, 5.652703761683253170e-04, 1.730946901342161198e-02, -1.875852685054532750e-03
5.597981979123284546e+00, -2.920216402038104675e-02, 3.597822830522432163e-04, 1.900264768496216783e-04, 4.721857245427521499e-04, 1.470339430206086574e-02, -1.509074012566476945e-03
5.910899064227987054e+00, -2.552272396115434078e-02, 2.939602620804012290e-04, 1.455286880958431284e-04, 3.850147671918893733e-04, 1.248968433602696063e-02, -1.214010243740053490e-03
6.241307649397461077e+00, -2.231776980823697160e-02, 2.448089687700852075e-04, 1.195063697278474224e-04, 3.240945878547167591e-04, 1.060926556201603928e-02, -9.766392235456113416e-04
6.590185477903262701e+00, -1.953089001961134247e-02, 2.022883197316583705e-04, 9.694588774111431717e-05, 2.667319584704758162e-04, 9.011958408004436261e-03, -7.856804980733002406e-04
6.958564947100448705e+00, -1.710653889086682922e-02, 1.647245668594274435e-04, 7.402423505965469164e-05, 2.226569983706412625e-04, 7.655138225437039395e-03, -6.320592396562489754e-04
7.347536163492154770e+00, -1.499210592172873883e-02, 1.354305952632349399e-04, 5.700575950302530503e-05, 1.852208057070772740e-04, 6.502597836947159732e-03, -5.084749887702632275e-04
7.758250168566790173e+00, -1.314691720440631408e-02, 1.125832716589814184e-04, 4.569443760738152449e-05, 1.550960703269252394e-04, 5.523581336332546513e-03, -4.090547182658579818e-04
8.191922344953681545e+00, -1.153734402377474579e-02, 9.315503304194768918e-05, 3.630513296085970121e-05, 1.292491468970133339e-04, 4.691963357433320304e-03, -3.290737326928006761e-04
8.649836012976679811e+00, -1.013130378418010576e-02, 7.759105190598971583e-05, 2.906865468255484530e-05, 1.085029124987414023e-04, 3.985551910441095282e-03, -2.647311391675281249e-04
9.133346228248624854e+00, -8.902998087031398222e-03, 6.436707214719573130e-05, 2.289245544626061779e-05, 9.149544421724331578e-05, 3.385496181604906885e-03, -2.129692196075735813e-04
9.643883791544459072e+00, -7.828672542743058890e-03, 5.362620368397249789e-05, 1.796882516309598887e-05, 7.674303690910141973e-05, 2.875783493281090265e-03, -1.713281204579287847e-04
1.018295948281904906e+01, -6.888456430435227658e-03, 4.482194986439531946e-05, 1.465405776617315081e-05, 6.441102965851295409e-05, 2.442812000546255684e-03, -1.378289544082205006e-04
1.075216853189892241e+01, -6.065166853559253099e-03, 3.747035055644580212e-05, 1.152348356913118071e-05, 5.446122480366310387e-05, 2.075027721646891237e-03, -1.108797588071840724e-04
1.135319533907761347e+01, -5.343763338083214708e-03, 3.131465201780552930e-05, 9.243428316886223572e-06, 4.561853747129043790e-05, 1.762616216327843061e-03, -8.919984168729971615e-05
1.198781845958377268e+01, -4.711079486463510060e-03, 2.626680491916506171e-05, 7.451007283942878701e-06, 3.852496286783566037e-05, 1.497240684377984347e-03, -7.175892013686279390e-05
1.265791586667202928e+01, -4.155906452429327519e-03, 2.204326724413428491e-05, 6.009545973249645623e-06, 3.241024897798500809e-05, 1.271819495469624084e-03, -5.772815872544106861e-05
1.336547050891114274e+01, -3.668428343393784381e-03, 1.848837853712107177e-05, 4.822199012345044361e-06, 2.734983562600792201e-05, 1.080337213604768863e-03, -4.644078120843655880e-05
1.411257617811453358e+01, -3.240062185045669476e-03, 1.552700916964051304e-05, 3.947404516132201058e-06, 2.301800080861237524e-05, 9.176840732955945197e-04, -3.736038368220771078e-05
1.490144370527747064e+01, -2.863370966655205598e-03, 1.307312735328400744e-05, 3.179158900387495101e-06, 1.941141437007166959e-05, 7.795196238500463849e-04, -3.005544335305482281e-05
1.573440750285609724e+01, -2.531940014693754345e-03, 1.099989971267689975e-05, 2.606213484955457321e-06, 1.633862365144154311e-05, 6.621569030669969495e-04, -2.417881151415700826e-05
1.661393247274790497e+01, -2.240125062981409947e-03, 9.259419772125981711e-06, 2.127333710801818795e-06, 1.375423566527585878e-05, 5.624640494792980871e-04, -1.945121618635885764e-05
1.754262130041591661e+01, -1.983028138788949044e-03, 7.792918880554608636e-06, 1.746800959699992828e-06, 1.157813705428972773e-05, 4.777807276361511167e-04, -1.564799042777349444e-05
1.852322215674120187e+01, -1.756365523341054486e-03, 6.564611655591695116e-06, 1.429148588449544177e-06, 9.732371646294828496e-06, 4.058471362069372007e-04, -1.258839560887772412e-05
1.955863683039509482e+01, -1.556419075821999362e-03, 5.525670180204895706e-06, 1.181125161587746539e-06, 8.170965869844443522e-06, 3.447437044652139761e-04, -1.012703226890712182e-05
2.065192931479627347e+01, -1.379926249616432845e-03, 4.651099990105245956e-06, 9.738461289213011518e-07, 6.856808249486616089e-06, 2.928398679344119287e-04, -8.146930376350731729e-06
2.180633487506327484e+01, -1.224045828458831912e-03, 3.910864019386346268e-06, 8.063177923442032408e-07, 5.747911254958167071e-06, 2.487505562570669943e-04, -6.553990625752103884e-06
2.302526962179329217e+01, -1.086285220400939021e-03, 3.288022958579617195e-06, 6.688909885723109267e-07, 4.808001176490571404e-06, 2.112992321525664009e-04, -5.272512607587449128e-06
2.431234061999786533e+01, -9.644651618375572064e-04, 2.766844931335611353e-06, 5.554913079481660701e-07, 4.011813018329145851e-06, 1.794864951462625828e-04, -4.241597338869935503e-06
2.567135656310992431e+01, -8.566909703605348836e-04, 2.320720859101053609e-06, 4.622040181046123408e-07, 3.350207163219359047e-06, 1.524634122504924308e-04, -3.412253193898131759e-06
2.710633904364836866e+01, -7.612818657288111671e-04, 1.947486784769326897e-06, 3.854549121750858176e-07, 2.822219923500398492e-06, 1.295088639182651806e-04, -2.745067701869633720e-06
2.862153445389272832e+01, -6.767812820944783076e-04, 1.628475015085885174e-06, 3.219741776490977342e-07, 2.370240344835849999e-06, 1.100103007391896537e-04, -2.208334569463603187e-06
3.022142655178379300e+01, -6.018966677979473504e-04, 1.362149295033250108e-06, 2.694633686830573416e-07, 1.991410825123393104e-06, 9.344739736397394796e-05, -1.776546919905292195e-06
3.191074972923552266e+01, -5.355050334309818631e-04, 1.135506066188542921e-06, 2.253727495626261026e-07, 1.658769781312887694e-06, 7.937816745727373994e-05, -1.429185143531756496e-06
3.369450302212159443e+01, -4.766135678662893906e-04, 9.434430116892370617e-07, 1.884975040391373945e-07, 1.376186978701004083e-06, 6.742716915200176221e-05, -1.149741755540449515e-06
3.557796490339494966e+01, -4.243493055729260924e-04, 7.816994466231464366e-07, 1.578863903731880791e-07, 1.136669421288255891e-06, 5.727548626390026955e-05, -9.249369197657499880e-07
3.756670890311595912e+01, -3.779451516796157812e-04, 6.457073941274445237e-07, 1.322829369417976436e-07, 9.330209407983026601e-07, 4.865221791190736466e-05, -7.440873582464713272e-07
3.966662010161198992e+01, -3.367258990999214799e-04, 5.314135908475226032e-07, 1.109811380482447242e-07, 7.613874812239748192e-07, 4.132724944213388548e-05, -5.985986556168977663e-07
4.188391254457479107e+01, -3.000974186872976514e-04, 4.346282782790282387e-07, 9.338464865407463886e-08, 6.150287797699965052e-07, 3.510511174526222372e-05, -4.815568313790218043e-07
4.422514763163044194e+01, -2.675334571664130987e-04, 3.542391448956420962e-07, 7.850290952742585565e-08, 4.888725514393447123e-07, 2.981976510130201284e-05, -3.873997705671712507e-07
4.669725353279708457e+01, -2.385717892945451719e-04, 2.873482439511514759e-07, 6.614976582044128882e-08, 3.869659705435773284e-07, 2.533016835694407767e-05, -3.116528983831883272e-07
4.930754569028749756e+01, -2.128035934148339700e-04, 2.322937872082268476e-07, 5.563912855349240939e-08, 3.044190535557878430e-07, 2.151651519760355472e-05, -2.507165374115814574e-07
5.206374846632574815e+01, -1.898686748166399508e-04, 1.867864889470511924e-07, 4.691503967374477911e-08, 2.504690587260027020e-07, 1.827703707787585940e-05, -2.016948421072145086e-07
5.497401800103735781e+01, -1.694477421366125862e-04, 1.498291249863461610e-07, 3.958498337485513024e-08, 2.109279774770600902e-07, 1.552528749559103533e-05, -1.622581811022371060e-07
5.804696634805439714e+01, -1.512590580707874328e-04, 1.199889836505281537e-07, 3.345784226673484754e-08, 1.776166423984881521e-07, 1.318783513945621434e-05, -1.305324274014474083e-07
6.129168695925734056e+01, -1.350532171478459787e-04, 9.617608751628796730e-08, 2.830744453104954220e-08, 1.494203410823500156e-07, 1.120230435119907783e-05, -1.050098952642531185e-07
6.471778159406794373e+01, -1.206094569373370449e-04, 7.743909140702974031e-08, 2.389201500402620033e-08, 1.250809891890182013e-07, 9.515710611322390758e-06, -8.447769127510409994e-08
6.833538873292303606e+01, -1.077324547232515027e-04, 6.275601180461041031e-08, 2.018891491583198281e-08, 1.050264407968852466e-07, 8.083046630378447868e-06, -6.796007466927889923e-08
7.215521357901013744e+01, -9.624917078680529084e-05, 5.119723768851546056e-08, 1.708141796095215183e-08, 8.772343232909803144e-08, 6.866081315160211500e-06, -5.467208773513293940e-08
7.618855973704604878e+01, -8.600609712249640884e-05, 4.204871360223679850e-08, 1.447227162888504049e-08, 7.311934102944704812e-08, 5.832339559840558308e-06, -4.398225269562945808e-08
8.044736266284185433e+01, -7.686700176449510634e-05, 3.475884695043287729e-08, 1.227026384357122069e-08, 6.075853575377668670e-08, 4.954235637462347356e-06, -3.538256233334041889e-08
8.494422498263800492e+01, -6.871108367716860120e-05, 2.875397687128388390e-08, 1.039418281465278888e-08, 5.016913171239356910e-08, 4.208337066056046053e-06, -2.846433823970843928e-08
8.969245378672714253e+01, -6.143087545200879164e-05, 2.375019616859582724e-08, 8.804189534860305810e-09, 4.138454988125890317e-08, 3.574739305418396173e-06, -2.289880941327623649e-08
9.470610000772238379e+01, -5.493088770684905272e-05, 1.953720107764850229e-08, 7.467109123707833460e-09, 3.394929236104555267e-08, 3.036534598137393399e-06, -1.842148825417130071e-08
1.000000000000000000e+02, -4.912634260398665418e-05, 1.586025173081118104e-08, 6.311573897771699873e-09, 2.766919305466678490e-08, 2.579360780717469789e-06, -1.481960146372599606e-08


==> anc/PlotMaking/CqTransform-T500.txt <==
q/gT, DeltaC(q)/gT, C(q), CMin, CMax, 2pisigma/q^3, bbLnbCoef/q^4
1.000000000000000056e-01, -1.604479398268834789e+00, 2.278887985013646357e+03, 2.278841529476339929e+03, 2.278935946904212869e+03, 2.245948517499415175e+03, -1.410365035962590082e+04
1.055898194433578657e-01, -1.603493735754191407e+00, 1.937183381583777646e+03, 1.937137063696167615e+03, 1.937231217555386820e+03, 1.907803561698926387e+03, -1.134601475350745022e+04
1.114920997008091719e-01, -1.602395682641083896e+00, 1.646756248244433209e+03, 1.646710083502970747e+03, 1.646803944121548511e+03, 1.620568949676315924e+03, -9.127569636533671655e+03
1.177243067676929378e-01, -1.601172501352999822e+00, 1.399903820783804576e+03, 1.399857826395188567e+03, 1.399951360726637631e+03, 1.376579734611823369e+03, -7.342889047805679184e+03
1.243048829569517316e-01, -1.599810078555730763e+00, 1.190081252872314053e+03, 1.190035448474489158e+03, 1.190128619374900381e+03, 1.169324986834067204e+03, -5.907160582218322816e+03
1.312533014735226544e-01, -1.598292813696205350e+00, 1.011727468020424794e+03, 1.011681873755188235e+03, 1.011774641658223914e+03, 9.932740475945324761e+02, -4.752154896653614742e+03
1.385901240393387357e-01, -1.596603212336989763e+00, 8.601172121013826199e+02, 8.600718519664725363e+02, 8.601641713114554477e+02, 8.437289416828544972e+02, -3.822983284010930674e+03
1.463370617394634809e-01, -1.594721978514604510e+00, 7.312353629581646146e+02, 7.311902629398515501e+02, 7.312820838089303379e+02, 7.166990104667144124e+02, -3.075489227028094319e+03
1.545170392694146522e-01, -1.592627762095086164e+00, 6.216701486513665031e+02, 6.216253375407916337e+02, 6.217166047040949479e+02, 6.087944198991857547e+02, -2.474149972123919724e+03
1.631542627737973539e-01, -1.590296803988653362e+00, 5.285224288971868418e+02, 5.284779384855860371e+02, 5.285685908494419891e+02, 5.171357017209096512e+02, -1.990388400897128122e+03
1.722742914769942457e-01, -1.587702859214168427e+00, 4.493286223125316496e+02, 4.492844877795549792e+02, 4.493744577837437078e+02, 4.392769139353533774e+02, -1.601214975268851731e+03
1.819041133178822822e-01, -1.584816906019801852e+00, 3.819952267082641129e+02, 3.819514867068014610e+02, 3.820406999433679403e+02, 3.731403700700356012e+02, -1.288135218166266213e+03
1.920722248123929998e-01, -1.581606800835037685e+00, 3.247431880216641389e+02, 3.246998853048689284e+02, 3.247882595453513090e+02, 3.169611954533390303e+02, -1.036270810546005123e+03
2.028087153802462239e-01, -1.578037114880250780e+00, 2.760606358956210329e+02, 2.760178174395362589e+02, 2.761052622330494160e+02, 2.692402309735430777e+02, -8.336525371291146485e+02
2.141453563853955300e-01, -1.574068775717802904e+00, 2.346627275090266664e+02, 2.346204448940210057e+02, 2.347068608374848964e+02, 2.287040275419406612e+02, -6.706514798922412410e+02
2.261156951536744397e-01, -1.569658712948923007e+00, 1.994575301101316427e+02, 1.994157259928488486e+02, 1.995011178949395401e+02, 1.942708636995802749e+02, -5.395214282326264765e+02
2.387551542458583309e-01, -1.564759572944925736e+00, 1.695170337528171558e+02, 1.694757584480556716e+02, 1.695600183644119454e+02, 1.650218795366854749e+02, -4.340307600140450290e+02
2.521011362799123745e-01, -1.559319385136265668e+00, 1.440525226138667279e+02, 1.440118312648130257e+02, 1.440948410315991737e+02, 1.401765566242199554e+02, -3.491662995767876509e+02
2.661931346126130693e-01, -1.553281163789413721e+00, 1.223936492909568869e+02, 1.223536022153323302e+02, 1.224352326749189075e+02, 1.190718896317923026e+02, -2.808950793169630060e+02
2.810728502080727109e-01, -1.546582636260148469e+00, 1.039706549208600137e+02, 1.039313177710050269e+02, 1.040114283527418735e+02, 1.011446938199080421e+02, -2.259726831601944070e+02
2.967843150390037654e-01, -1.539155813174616583e+00, 8.829926223401173502e+01, 8.826070622640897056e+01, 8.833914436836819561e+01, 8.591657627638296901e+01, -1.817890639408359732e+02
3.133740223858904606e-01, -1.530926746961375207e+00, 7.496783922049554860e+01, 7.493014143918389891e+01, 7.500674206351452256e+01, 7.298116984959052900e+01, -1.462445075498697804e+02
3.308910644196496054e-01, -1.521815271696743688e+00, 6.362649211272163541e+01, 6.358973558918935254e+01, 6.366432087364143655e+01, 6.199328911199734193e+01, -1.176498493631308406e+02
3.493872774749130494e-01, -1.511734715411675811e+00, 5.397779756797456940e+01, 5.394207134334752141e+01, 5.401445054471027163e+01, 5.265971897743222030e+01, -9.464620098944493520e+01
3.689173954438244585e-01, -1.500591795762570513e+00, 4.576892735934583811e+01, 4.573432646287982806e+01, 4.580429611401645218e+01, 4.473139016341493601e+01, -7.614037255658095660e+01
3.895392117442727509e-01, -1.488286598186726595e+00, 3.878495627300825532e+01, 3.875158147160115618e+01, 3.881892577496479646e+01, 3.799673269827279398e+01, -6.125292164343160550e+01
4.113137503418571872e-01, -1.474712663145420821e+00, 3.284317528092535809e+01, 3.281113270479961841e+01, 3.287562448077087396e+01, 3.227603010927239779e+01, -4.927636001607772442e+01
4.343054463316707303e-01, -1.459757280832118198e+00, 2.778825874551940700e+01, 2.775765920230485051e+01, 2.781906130643470121e+01, 2.741662363148432746e+01, -3.964153204918164164e+01
4.585823366142806612e-01, -1.443302013423185093e+00, 2.348815722416784979e+01, 2.345911526348768206e+01, 2.351718265485380144e+01, 2.328883846017113868e+01, -3.189056705271182324e+01
4.842162612301506575e-01, -1.425223525695568316e+00, 1.983060669343383609e+01, 1.980323934405548414e+01, 1.985772191363216166e+01, 1.978252333745088265e+01, -2.565512013213181319e+01
5.112830759482941412e-01, -1.405394664179476116e+00, 1.672016156081384963e+01, 1.669458658832158449e+01, 1.674523291376238276e+01, 1.680411113100714715e+01, -2.063886753428383258e+01
5.398628767382501747e-01, -1.383686085507056296e+00, 1.407567241018868387e+01, 1.405200614291623751e+01, 1.409856826564643306e+01, 1.427412196545521361e+01, -1.660342461480882292e+01
5.700402367896360012e-01, -1.359968291337816604e+00, 1.182814171244400114e+01, 1.180649638443738958e+01, 1.184873576131673190e+01, 1.212504227663242418e+01, -1.335701721432680245e+01
6.019044567806662860e-01, -1.334114288859938657e+00, 9.918900431737760925e+00, 9.899380889966394648e+00, 9.937075702573940461e+00, 1.029952319070261879e+01, -1.074536807934770088e+01
6.355498291362295937e-01, -1.306002482158439504e+00, 8.298057618902467070e+00, 8.280757199480065722e+00, 8.313710915758431241e+00, 8.748850151249405016e+00, -8.644365228250084243e+00
6.710759170575143484e-01, -1.275521346185318317e+00, 6.923180398700010230e+00, 6.908176881346694387e+00, 6.936228243025306384e+00, 7.431642955871156531e+00, -6.954163845070937988e+00
7.085878491488875053e-01, -1.242573345215870262e+00, 5.758172016979254515e+00, 5.745522194416354367e+00, 5.768556540327573146e+00, 6.312751512341560733e+00, -5.594441408612440547e+00
7.481966305138832984e-01, -1.207080744178766096e+00, 4.772315668894966834e+00, 4.762050027559677545e+00, 4.780011534036212595e+00, 5.362317847238299073e+00, -4.500580568946648263e+00
7.900194712408967757e-01, -1.168991705396431158e+00, 3.939460538535563661e+00, 3.931577403711398855e+00, 3.944859133495012937e+00, 4.554979336442250393e+00, -3.620598372233901241e+00
8.341801332506336708e-01, -1.128287075773852788e+00, 3.237328251458614137e+00, 3.231788083221319496e+00, 3.243142221118978874e+00, 3.869191895460172947e+00, -2.912675903075951478e+00
8.808092965317061429e-01, -1.084987668503375691e+00, 2.646921757315159329e+00, 2.643641767366117001e+00, 2.653062262618714584e+00, 3.286655068689685155e+00, -2.343170946940714927e+00
9.300449458481390153e-01, -1.039161811243996869e+00, 2.152021423208228867e+00, 2.148542739727416606e+00, 2.158381476045197367e+00, 2.791823675951042638e+00, -1.885019229495743076e+00
9.820327790631256937e-01, -9.909326806895489836e-01, 1.738755691180407625e+00, 1.734036938345920209e+00, 1.745983692232326412e+00, 2.371492984418405836e+00, -1.516448255816745805e+00
1.036926638287343883e+00, -9.404850417951040598e-01, 1.395235526692913952e+00, 1.388951767802402149e+00, 1.403986939032877190e+00, 2.014446336131847204e+00, -1.219942627951237091e+00
1.094888965127686964e+00, -8.880707287837849018e-01, 1.111243841519279574e+00, 1.103536386599817121e+00, 1.121127835939792039e+00, 1.711155827918343864e+00, -9.814116701865351899e-01
1.156091281383574199e+00, -8.340121280403143267e-01, 8.779725750759950209e-01, 8.692541393189799903e-01, 8.885574165802746505e-01, 1.453528056270479762e+00, -7.895198055304150087e-01
1.220714696613318884e+00, -7.787029962623526202e-01, 6.878012545727270055e-01, 6.785213160187377746e-01, 6.986320113394300924e-01, 1.234688142304159797e+00, -6.351478612500154330e-01
1.288950444072537227e+00, -7.226051376736570830e-01, 5.341126917734264623e-01, 5.247358401279028639e-01, 5.447340006099827825e-01, 1.048796273432798909e+00, -5.109597033850834524e-01
1.361000446610551418e+00, -6.662421207455182515e-01, 4.111396909095178520e-01, 4.021187679792066483e-01, 4.211239513947941937e-01, 8.908918661142798401e-01, -4.110536056431790541e-01
1.437077914199375250e+00, -6.101864190724389791e-01, 3.138421802527328053e-01, 3.055860389145755862e-01, 3.228192958591471484e-01, 7.567611911041361994e-01, -3.306817848704561857e-01
1.517407974863493658e+00, -5.550427929129549964e-01, 2.378083786587420478e-01, 2.306484963253848663e-01, 2.454950657862443597e-01, 6.428249287527885159e-01, -2.660247747346943248e-01
1.602228340877476898e+00, -5.014263924422848184e-01, 1.791784797902779836e-01, 1.733384306531801089e-01, 1.854024596798397595e-01, 5.460426537242503153e-01, -2.140099153038271529e-01
1.691790012202836202e+00, -4.499368495000547474e-01, 1.345870064306022851e-01, 1.301604553463489022e-01, 1.393013667468542827e-01, 4.638317002806940925e-01, -1.721653326989105448e-01
1.786358019245736894e+00, -4.011297311804734034e-01, 1.011202677773022224e-01, 9.806346629338452692e-02, 1.044038351581052515e-01, 3.939982430272278568e-01, -1.385024695759807800e-01
1.886212207133517449e+00, -3.554869730043150877e-01, 7.628543714170143986e-02, 7.426121756612208413e-02, 7.832645410556410281e-02, 3.346787539846893256e-01, -1.114215839967814536e-01
1.991648063830856241e+00, -3.133888053893593151e-01, 5.798715104682704291e-02, 5.652887957585051026e-02, 5.931456722552058691e-02, 2.842902737538440805e-01, -8.963572576257375357e-02
2.102977594546134199e+00, -2.750897389369855728e-01, 4.450771649895272214e-02, 4.349004829818386986e-02, 4.533167489143530293e-02, 2.414881697412226691e-01, -7.210957737968803904e-02
2.220530245015534643e+00, -2.407016843895769254e-01, 3.448670479673713457e-02, 3.378865694647303908e-02, 3.499293954701040987e-02, 2.051302542114386285e-01, -5.801025322928008571e-02
2.344653876397055026e+00, -2.101875132392680423e-01, 2.689565174173668555e-02, 2.642066577270607564e-02, 2.724781059789649351e-02, 1.742463046448216868e-01, -4.666771879699187914e-02
2.475715794659341107e+00, -1.833683509699777781e-01, 2.100374398951373317e-02, 2.057731407378096677e-02, 2.130713387834284878e-02, 1.480121730414302172e-01, -3.754294898709129719e-02
2.614103837511490891e+00, -1.599470259613953727e-01, 1.633136422920117986e-02, 1.595756291942929117e-02, 1.660545132104879196e-02, 1.257277932700039125e-01, -3.020231232597103341e-02
2.760227522090272334e+00, -1.395476153347047776e-01, 1.259095502819059312e-02, 1.225987397663091949e-02, 1.284030372397887421e-02, 1.067984995809781179e-01, -2.429696372943810495e-02
2.914519256800990998e+00, -1.217664362619261392e-01, 9.619343533161947568e-03, 9.316653293293175597e-03, 9.834363538014145867e-03, 9.071915776214760363e-02, -1.954626652748017029e-02
3.077435620898061774e+00, -1.062240259608708132e-01, 7.311550684480282343e-03, 7.027273361609895352e-03, 7.475693326646506986e-03, 7.706068547183297923e-02, -1.572445592040764423e-02
3.249458715591842406e+00, -9.260361528385495367e-02, 5.570211666068668362e-03, 5.302284953540015167e-03, 5.701593296704138281e-03, 6.545860204035684748e-02, -1.264991008104904280e-02
3.431097590679882181e+00, -8.066367477506965200e-02, 4.282715395817745206e-03, 4.035693444356613924e-03, 4.395018233915151673e-03, 5.560330218765037469e-02, -1.017651903942491318e-02
3.622889750924289221e+00, -7.022259534106557732e-02, 3.327734395951780638e-03, 3.108226513734324570e-03, 3.441228826316630740e-03, 4.723179410805381645e-02, -8.186741178099312191e-03
3.825402746632876383e+00, -6.112792447494790754e-02, 2.598497381885067365e-03, 2.409796382408901927e-03, 2.700508136888123134e-03, 4.012068145048153928e-02, -6.586017365813751252e-03
4.039235853150906941e+00, -5.323053318554164803e-02, 2.022236535304418586e-03, 1.861486597363355699e-03, 2.104056086552542892e-03, 3.408020191586454140e-02, -5.298277275313931049e-03
4.265021844233418236e+00, -4.637746579221627141e-02, 1.561893191679559340e-03, 1.422269467456098446e-03, 1.634371101133839932e-03, 2.894916338994928465e-02, -4.262324334554733370e-03
4.503428864545838017e+00, -4.042148876454650097e-02, 1.201926123113087296e-03, 1.077983924122186132e-03, 1.273190340530409859e-03, 2.459064248054999499e-02, -3.428927515285807529e-03
4.755162406834012145e+00, -3.523509851913154967e-02, 9.303436740681664437e-04, 8.207850618678555477e-04, 9.911998600393850944e-04, 2.088833067335453195e-02, -2.758481753667944153e-03
5.020967399614465698e+00, -3.071766366488890704e-02, 7.281831272866246853e-04, 6.334558047488281218e-04, 7.783282891940523918e-04, 1.774343060229163424e-02, -2.219125820361567050e-03
5.301630411562775258e+00, -2.678985120142792983e-02, 5.722017177975373837e-04, 4.912993611168037233e-04, 6.170234777325075970e-04, 1.507201961044884499e-02, -1.785228196651033813e-03
5.597981979123284546e+00, -2.337937060264452804e-02, 4.466720905303099825e-04, 3.771681963005354965e-04, 4.893010786484429386e-04, 1.280281024732698655e-02, -1.436169001719168805e-03
5.910899064227987054e+00, -2.041453287242119344e-02, 3.477227354640745859e-04, 2.873789711610244546e-04, 3.844617381306633663e-04, 1.087524794058966973e-02, -1.155360085264335547e-03
6.241307649397461077e+00, -1.783257499495280451e-02, 2.732198660006664691e-04, 2.209572046795449385e-04, 3.031587983965758348e-04, 9.237895078074195854e-03, -9.294567178543187936e-04
6.590185477903262701e+00, -1.558462489173970643e-02, 2.162704016519470139e-04, 1.716213400588251226e-04, 2.429123263322386511e-04, 7.847058378779385099e-03, -7.477234166064103361e-04
6.958564947100448705e+00, -1.362898365968075176e-02, 1.706307630187910108e-04, 1.323907674757266589e-04, 1.944802224198589197e-04, 6.665622923789297181e-03, -6.015237686723496962e-04
7.347536163492154770e+00, -1.192620327045623013e-02, 1.345104907307606177e-04, 1.014463980774302221e-04, 1.545935431446314456e-04, 5.662061732877873323e-03, -4.839100076870389328e-04
7.758250168566790173e+00, -1.044156777024852351e-02, 1.071347002477421101e-04, 7.875024823490554826e-05, 1.243294099254870638e-04, 4.809594457031631659e-03, -3.892928388457780626e-04
8.191922344953681545e+00, -9.147629208692744512e-03, 8.539033038780930850e-05, 6.118643884111749087e-05, 1.002170177785508681e-04, 4.085472736333434912e-03, -3.131758218867354907e-04
8.649836012976679811e+00, -8.019276745409885387e-03, 6.805744454963728440e-05, 4.716497575531219955e-05, 8.071540352503660254e-05, 3.470373152755410438e-03, -2.519416892055577426e-04
9.133346228248624854e+00, -7.034302278449485780e-03, 5.464494480962687074e-05, 3.673827380364005218e-05, 6.542646737089496262e-05, 2.947881578613619543e-03, -2.026804444140845572e-04
9.643883791544459072e+00, -6.174318056639837606e-03, 4.396049332114961581e-05, 2.862534479383151143e-05, 5.312885297250376920e-05, 2.504055160359293375e-03, -1.630510721644581873e-04
1.018295948281904906e+01, -5.422981379358475518e-03, 3.544696700078777893e-05, 2.222751538667137178e-05, 4.323475574383086467e-05, 2.127050249104954667e-03, -1.311702873497936511e-04
1.075216853189892241e+01, -4.766051998661698791e-03, 2.874911077274666660e-05, 1.743582174873296864e-05, 3.529709842636612194e-05, 1.806806349093474390e-03, -1.055230367701802293e-04
1.135319533907761347e+01, -4.191424335238315424e-03, 2.335913450488843286e-05, 1.359609824684755719e-05, 2.890393127445538279e-05, 1.534777650174548938e-03, -8.489050008335087766e-05
1.198781845958377268e+01, -3.688379531396177372e-03, 1.908842994955057583e-05, 1.069745070605846241e-05, 2.374349813345343757e-05, 1.303704980147513647e-03, -6.829216846835333831e-05
1.265791586667202928e+01, -3.247791858138684984e-03, 1.562423436133754504e-05, 8.389762659980013609e-06, 1.948411005271363794e-05, 1.107422091446360300e-03, -5.493924843805515253e-05
1.336547050891114274e+01, -2.861590760551503947e-03, 1.286427535379344083e-05, 6.617305089190016892e-06, 1.611878769715866314e-05, 9.406911128656313473e-04, -4.419717643520190161e-05
1.411257617811453358e+01, -2.522878760839362099e-03, 1.062432748164947620e-05, 5.216274200632847052e-06, 1.331842204364353313e-05, 7.990627753042605849e-04, -3.555546281356280428e-05
1.490144370527747064e+01, -2.225606142817564831e-03, 8.813615000312162960e-06, 4.139752535788250587e-06, 1.101120292293714109e-05, 6.787576816069622711e-04, -2.860343211607873897e-05
1.573440750285609724e+01, -1.964536956679035270e-03, 7.339984255235154327e-06, 3.280567270323199447e-06, 9.149507714092952604e-06, 5.765654521511557294e-04, -2.301070676844164188e-05
1.661393247274790497e+01, -1.735106737389954801e-03, 6.141429715176739018e-06, 2.613458442409736376e-06, 7.723313076037595371e-06, 4.897590548474417852e-04, -1.851150672529134827e-05
1.754262130041591661e+01, -1.533352396444177595e-03, 5.160930635924508786e-06, 2.088472274125756020e-06, 6.544011743818845678e-06, 4.160220334224522471e-04, -1.489201894965148006e-05
1.852322215674120187e+01, -1.355822368068508848e-03, 4.354308803128094070e-06, 1.671768232672536311e-06, 5.568356690060583328e-06, 3.533866920477133733e-04, -1.198023649224526337e-05
1.955863683039509482e+01, -1.199507498154979337e-03, 3.688730464327042292e-06, 1.343400827944624121e-06, 4.758485099419290307e-06, 3.001815867517117296e-04, -9.637784298782668476e-06
2.065192931479627347e+01, -1.061786194474831748e-03, 3.136718276466941933e-06, 1.081645724192214011e-06, 4.084329640099623737e-06, 2.549869224068266075e-04, -7.753343287504120931e-06
2.180633487506327484e+01, -9.403701928248426245e-04, 2.677936062503681331e-06, 8.744082453529880561e-07, 3.522362518218837869e-06, 2.165966650455595003e-04, -6.237360192993548687e-06
2.302526962179329217e+01, -8.332643364448621059e-04, 2.294165505625896052e-06, 7.089228506565502588e-07, 3.053809451224621246e-06, 1.839863584611907941e-04, -5.017791775045249315e-06
2.431234061999786533e+01, -7.387246000221486765e-04, 1.972229932813288945e-06, 5.760040548239298702e-07, 2.652485086041119974e-06, 1.562857862686367453e-04, -4.036681146936902124e-06
2.567135656310992431e+01, -6.552283683167997976e-04, 1.699986870001589715e-06, 4.689407916355636807e-07, 2.311478344600541301e-06, 1.327557499039151408e-04, -3.247403521818879255e-06
2.710633904364836866e+01, -5.814436945018353368e-04, 1.467920129970939067e-06, 3.837317091251067278e-07, 2.017554099377049520e-06, 1.127683428757699196e-04, -2.612450488323532645e-06
2.862153445389272832e+01, -5.162030312343394598e-04, 1.270200398437183449e-06, 3.145613476119050664e-07, 1.782322196941629917e-06, 9.579019488158663318e-05, -2.101647518728815231e-06
3.022142655178379300e+01, -4.584872894466633501e-04, 1.098812069387763231e-06, 2.583518199358652775e-07, 1.573646956219546846e-06, 8.136823865152235610e-05, -1.690720001286387549e-06
3.191074972923552266e+01, -4.073996161306523236e-04, 9.508854368209932232e-07, 2.128043229803204713e-07, 1.386507673385348714e-06, 6.911761970455894508e-05, -1.360139651048064097e-06
3.369450302212159443e+01, -3.621566832308681285e-04, 8.210389478938512017e-07, 1.755623665710532265e-07, 1.218605033167380076e-06, 5.871142638448470020e-05, -1.094196477799748256e-06
3.557796490339494966e+01, -3.220690765893246404e-04, 7.067962730965821733e-07, 1.449478236161872748e-07, 1.064843274982667926e-06, 4.987196611855257433e-05, -8.802522087396053731e-07
3.756670890311595912e+01, -2.865312574923530400e-04, 6.063080490726062855e-07, 1.205001350178648914e-07, 9.253443536061042862e-07, 4.236335510300829189e-05, -7.081396867124258720e-07
3.966662010161198992e+01, -2.550124525987788665e-04, 5.167666494180178617e-07, 9.981605673985627022e-08, 7.951861558686554657e-07, 3.598522366889320270e-05, -5.696797019290570540e-07
4.188391254457479107e+01, -2.270444718723265353e-04, 4.372942579849365324e-07, 8.325837371151042186e-08, 6.766196804886632967e-07, 3.056736935381015131e-05, -4.582922958274651858e-07
4.422514763163044194e+01, -2.022159496232751440e-04, 3.666197000752409907e-07, 6.948095235929387624e-08, 5.673148110267036640e-07, 2.596521499517442726e-05, -3.686840652801848061e-07
4.669725353279708457e+01, -1.801646331614520521e-04, 3.037563914135200547e-07, 5.801798343762023559e-08, 4.675393235691830546e-07, 2.205595064272656086e-05, -2.965966070760577578e-07
4.930754569028749756e+01, -1.605707225464230456e-04, 2.485373514979875045e-07, 4.844618265272470845e-08, 3.773943519991621032e-07, 1.873525633601723798e-05, -2.386041481401601742e-07
5.206374846632574815e+01, -1.431528831776116245e-04, 2.002643486211600355e-07, 4.051685179240959930e-08, 2.974126057520964234e-07, 1.591451829314042453e-05, -1.919507443828990672e-07
5.497401800103735781e+01, -1.276625409768700290e-04, 1.587568782881433810e-07, 3.405133117132170574e-08, 2.282685868372990277e-07, 1.351846422382828277e-05, -1.544193114677353433e-07
5.804696634805439714e+01, -1.138804252614623977e-04, 1.237456347238890980e-07, 2.861743859389881666e-08, 1.695043144749779681e-07, 1.148315466448612522e-05, -1.242262635179123841e-07
6.129168695925734056e+01, -1.016130056020892180e-04, 9.488623651687070368e-08, 2.404626904775500167e-08, 1.233345308119724020e-07, 9.754276733305382614e-06, -9.993675273475257967e-08
6.471778159406794373e+01, -9.068932382297533671e-05, 7.182468433950527244e-08, 2.023697784928014595e-08, 9.848495893714185202e-08, 8.285694773768037514e-06, -8.039648190599391663e-08
6.833538873292303606e+01, -8.095838809551925608e-05, 5.408933983993355484e-08, 1.697035471969322949e-08, 8.205524344145746253e-08, 7.038219210004198558e-06, -6.467684936708094366e-08
7.215521357901013744e+01, -7.228693898798986637e-05, 4.094914537810764762e-08, 1.435106061198061604e-08, 6.896150405359495732e-08, 5.978560760517215879e-06, -5.203081956923557136e-08
7.618855973704604878e+01, -6.455711579938868566e-05, 3.166609544722364300e-08, 1.211395267350899325e-08, 5.743262909279093706e-08, 5.078442103137455974e-06, -4.185742211531180739e-08
8.044736266284185433e+01, -5.766473736050093394e-05, 2.538994119445932472e-08, 1.019515439365043180e-08, 4.766549581389391407e-08, 4.313843285702079662e-06, -3.367319217042132317e-08
8.494422498263800492e+01, -5.151766891299101208e-05, 2.119070713122209624e-08, 8.625668543684773815e-09, 3.905102924225088961e-08, 3.664360746005197531e-06, -2.708919502549450507e-08
8.969245378672714253e+01, -4.603417837446037783e-05, 1.829724009638773578e-08, 7.267096462834881764e-09, 3.253643255292121717e-08, 3.112662836262128472e-06, -2.179254296460408983e-08
9.470610000772238379e+01, -4.114178800102228088e-05, 1.601105384226934373e-08, 6.155976912070265736e-09, 2.675681940265538673e-08, 2.644027322585463898e-06, -1.753152607219067806e-08
1.000000000000000000e+02, -3.677597276329869718e-05, 1.392266670071122607e-08, 5.211484012347319950e-09, 2.218417170504126098e-08, 2.245948517499415799e-06, -1.410365035962590441e-08


==> anc/PlotMaking/EQCDBetheHeitler-T250.txt <==
z, G_{gg}, G_{gg}Err, G_{qq}, G_{qq}Err, Q_{gq}, Q_{gq}Err
1e-05, -nan, nan, 0.196008, 1.68392e-06, -nan, nan, 
1.18419e-05, -nan, nan, 0.196008, 1.68391e-06, -nan, nan, 
1.40231e-05, -nan, nan, 0.196008, 1.6839e-06, -nan, nan, 
1.6606e-05, 0.218513, 1.76078e-07, 0.196008, 1.68388e-06, 0.218513, 1.76078e-07, 
1.96646e-05, 0.218513, 1.76027e-07, 0.196008, 1.68386e-06, 0.218513, 1.76027e-07, 
2.32867e-05, 0.218513, 1.76025e-07, 0.196008, 1.68382e-06, 0.218513, 1.76025e-07, 
2.75758e-05, 0.218513, 1.76022e-07, 0.196008, 1.66602e-06, 0.218513, 1.76022e-07, 
3.2655e-05, 0.218513, 1.76025e-07, 0.196008, 1.8763e-06, 0.218513, 1.76025e-07, 
3.86697e-05, 0.218513, 1.75879e-07, 0.196008, 1.87651e-06, 0.218513, 1.75879e-07, 
4.57923e-05, 0.218513, 1.75864e-07, 0.196008, 1.87459e-06, 0.218513, 1.75864e-07, 
5.42268e-05, 0.218513, 1.75775e-07, 0.196007, 1.87795e-06, 0.218513, 1.75775e-07, 
6.42148e-05, 0.218513, 1.75767e-07, 0.196007, 1.88411e-06, 0.218513, 1.75767e-07, 
7.60426e-05, 0.218513, 1.03151e-07, 0.196008, 1.69735e-06, 0.218513, 1.03151e-07, 
9.00489e-05, 0.218513, 1.06171e-07, 0.196007, 1.87802e-06, 0.218513, 1.0617e-07, 
0.000106635, 0.218513, 1.06153e-07, 0.196007, 1.88329e-06, 0.218513, 1.06153e-07, 
0.000126276, 0.218513, 1.04248e-07, 0.196007, 1.88174e-06, 0.218513, 1.04248e-07, 
0.000149535, 0.218513, 1.03918e-07, 0.196007, 1.88436e-06, 0.218513, 1.03918e-07, 
0.000177078, 0.218513, 1.04104e-07, 0.196007, 1.88526e-06, 0.218513, 1.04103e-07, 
0.000209694, 0.218513, 9.6793e-07, 0.196007, 1.89312e-06, 0.218513, 9.67931e-07, 
0.000248317, 0.218513, 9.70529e-07, 0.196008, 2.04645e-06, 0.218513, 9.70533e-07, 
0.000294055, 0.218513, 9.76485e-07, 0.196008, 1.63413e-07, 0.218513, 9.76492e-07, 
0.000348217, 0.218513, 1.00788e-06, 0.196008, 1.6338e-07, 0.218513, 1.00789e-06, 
0.000412355, 0.218513, 1.03084e-07, 0.196008, 1.81145e-07, 0.218513, 1.03084e-07, 
0.000488306, 0.218513, 1.01791e-07, 0.196017, 1.56718e-07, 0.218513, 1.01791e-07, 
0.000578247, 0.218513, 1.09132e-07, 0.196017, 9.93122e-08, 0.218513, 1.09131e-07, 
0.000684755, 0.218513, 1.09083e-07, 0.196008, 1.78148e-06, 0.218513, 1.09083e-07, 
0.00081088, 0.218513, 1.07525e-07, 0.196017, 1.60031e-07, 0.218513, 1.07525e-07, 
0.000960236, 0.218513, 1.07156e-07, 0.196017, 1.20546e-07, 0.218513, 1.07155e-07, 
0.0011371, 0.218513, 4.076e-07, 0.196017, 1.40642e-07, 0.218513, 4.07666e-07, 
0.00134654, 0.218513, 1.04577e-07, 0.196018, 1.24889e-07, 0.218513, 1.04577e-07, 
0.00159456, 0.218514, 2.01078e-07, 0.196018, -3.57807e-08, 0.218513, 2.0111e-07, 
0.00188827, 0.218514, 1.94767e-07, 0.196018, -7.46906e-08, 0.218513, 1.94782e-07, 
0.00223607, 0.218514, 3.25995e-07, 0.196011, -4.40415e-08, 0.218513, 3.26215e-07, 
0.00264793, 0.218515, 4.91192e-07, 0.196012, 6.95554e-08, 0.218513, 4.91928e-07, 
0.00313565, 0.218515, 6.02877e-08, 0.196013, -6.24387e-09, 0.218513, 6.03067e-08, 
0.00371321, 0.218516, 1.10848e-06, 0.196015, 8.39954e-08, 0.218512, 1.10871e-06, 
0.00439714, 0.218517, 8.42661e-08, 0.196018, 9.0501e-08, 0.218512, 7.32654e-08, 
0.00520705, 0.218518, 9.6909e-07, 0.19602, 8.93933e-08, 0.218512, 9.70189e-07, 
0.00616614, 0.21852, 5.86237e-07, 0.196025, 1.02397e-07, 0.218512, 5.73515e-07, 
0.00730188, 0.218522, 4.798e-07, 0.196031, 1.23592e-07, 0.218511, 4.76103e-07, 
0.00864682, 0.218526, 2.0553e-06, 0.196039, 1.33709e-07, 0.218551, 6.44279e-08, 
0.0102395, 0.21853, 4.45345e-07, 0.196049, 1.05623e-07, 0.218509, 3.60654e-07, 
0.0121255, 0.218535, 1.08949e-06, 0.196063, 6.4291e-08, 0.218508, 8.95374e-07, 
0.0143589, 0.218543, 8.72087e-07, 0.196082, 1.04796e-07, 0.218506, 5.52618e-07, 
0.0170036, 0.218552, 1.37467e-07, 0.196107, 1.0873e-06, 0.218504, 1.24084e-07, 
0.0201355, 0.218565, 1.55547e-07, 0.19614, 1.95264e-06, 0.2185, 1.52534e-06, 
0.0238443, 0.218581, 1.43078e-07, 0.196184, 3.94711e-08, 0.218496, 8.11096e-07, 
0.0282362, 0.218602, 1.35437e-07, 0.196242, 5.26662e-07, 0.218489, 1.04896e-07, 
0.033437, 0.218629, 1.59265e-06, 0.19632, 7.33496e-07, 0.21848, 1.35624e-06, 
0.0395958, 0.218664, 5.33237e-08, 0.196422, 6.70995e-08, 0.218468, 6.68096e-08, 
0.0468889, 0.218708, 4.21974e-08, 0.19656, 1.12137e-07, 0.218452, 5.83147e-07, 
0.0555254, 0.218765, 1.03774e-06, 0.196744, 1.06762e-07, 0.218429, 5.1975e-07, 
0.0657526, 0.218836, 1.16302e-07, 0.196991, 6.20244e-06, 0.218398, 5.86596e-07, 
0.0778636, 0.218927, 7.48064e-08, 0.197327, 1.41822e-08, 0.218355, 1.05425e-06, 
0.0922053, 0.21904, 5.66296e-07, 0.197783, 7.00715e-08, 0.218295, 1.81088e-07, 
0.109189, 0.219182, 4.65252e-07, 0.198411, 9.60304e-08, 0.218215, 3.2708e-07, 
0.1293, 0.21936, 1.33182e-06, 0.199278, -6.60328e-08, 0.218094, 2.41064e-08, 
0.153116, 0.21958, 9.15548e-07, 0.200484, 2.10981e-07, 0.217928, 1.77031e-07, 
0.181318, 0.219849, 1.44752e-07, 0.202165, 3.90205e-08, 0.217692, 4.05335e-07, 
0.214715, 0.220174, 8.9146e-07, 0.204502, 4.66787e-06, 0.217355, 3.26445e-07, 
0.254264, 0.220555, 8.71552e-07, 0.207698, 2.35113e-07, 0.21687, 6.43659e-08, 
0.301097, 0.22098, 8.41858e-08, 0.211902, -3.01434e-08, 0.216168, 1.76853e-07, 
0.356556, 0.221414, 9.4403e-08, 0.216955, 1.28064e-06, 0.215148, 9.10088e-07, 
0.42223, 0.221777, 7.2759e-07, 0.22187, 1.2121e-06, 0.213665, 8.41397e-07, 
0.5, 0.221938, 1.14247e-06, 0.224251, 1.7525e-07, 0.211525, 1.15858e-06, 
0.57777, 0.221777, 7.2759e-07, 0.22187, 1.2121e-06, 0.209003, 7.36687e-08, 
0.643444, 0.221414, 9.4403e-08, 0.216955, 1.28064e-06, 0.206642, -1.50959e-08, 
0.698903, 0.22098, 8.41858e-08, 0.211902, -3.01434e-08, 0.204552, 1.40525e-07, 
0.745736, 0.220555, 8.71552e-07, 0.207698, 2.35113e-07, 0.202777, -5.00147e-09, 
0.785285, 0.220174, 8.9146e-07, 0.204502, 4.66787e-06, 0.201315, 2.31737e-06, 
0.818682, 0.219849, 1.44752e-07, 0.202165, 3.90205e-08, 0.200138, 5.75726e-07, 
0.846884, 0.21958, 9.15548e-07, 0.200484, 2.10981e-07, 0.199204, 1.14469e-08, 
0.8707, 0.21936, 1.33182e-06, 0.199278, -6.60328e-08, 0.198473, 1.26805e-06, 
0.890811, 0.219182, 4.65252e-07, 0.198411, 9.60304e-08, 0.197904, 5.07034e-08, 
0.907795, 0.21904, 5.66296e-07, 0.197783, 7.00715e-08, 0.197464, 8.45395e-08, 
0.922136, 0.218927, 7.48064e-08, 0.197327, 1.41822e-08, 0.197125, 3.54538e-08, 
0.934247, 0.218836, 1.16302e-07, 0.196991, 6.20244e-06, 0.196863, 3.10907e-08, 
0.944475, 0.218765, 1.03774e-06, 0.196744, 1.06762e-07, 0.196662, 1.52669e-07, 
0.953111, 0.218708, 4.21974e-08, 0.19656, 1.12137e-07, 0.196508, 1.11702e-07, 
0.960404, 0.218664, 5.33237e-08, 0.196422, 6.70995e-08, 0.196389, 9.41768e-07, 
0.966563, 0.218629, 1.59265e-06, 0.19632, 7.33496e-07, 0.196298, 1.12174e-06, 
0.971764, 0.218602, 1.35437e-07, 0.196242, 5.26662e-07, 0.196229, -4.44653e-08, 
0.976156, 0.218581, 1.43078e-07, 0.196184, 3.94711e-08, 0.196175, 4.37729e-06, 
0.979864, 0.218565, 1.55547e-07, 0.19614, 1.95264e-06, 0.196135, 3.94509e-08, 
0.982996, 0.218552, 1.37467e-07, 0.196107, 1.0873e-06, 0.196103, 2.40968e-08, 
0.985641, 0.218543, 8.72087e-07, 0.196082, 1.04796e-07, 0.19608, -1.05583e-07, 
0.987875, 0.218535, 1.08949e-06, 0.196063, 6.4291e-08, 0.196062, 1.69385e-06, 
0.989761, 0.21853, 4.45345e-07, 0.196049, 1.05623e-07, 0.196048, 1.45483e-06, 
0.991353, 0.218526, 2.0553e-06, 0.196039, 1.33709e-07, 0.196038, 9.88737e-07, 
0.992698, 0.218522, 4.798e-07, 0.196031, 1.23592e-07, 0.19603, 1.09614e-06, 
0.993834, 0.21852, 5.86237e-07, 0.196025, 1.02397e-07, 0.196025, 1.73164e-07, 
0.994793, 0.218518, 9.6909e-07, 0.19602, 8.93933e-08, 0.19602, 5.77752e-08, 
0.995603, 0.218517, 8.42661e-08, 0.196018, 9.0501e-08, 0.196017, 2.69289e-06, 
0.996287, 0.218516, 1.10848e-06, 0.196015, 8.39954e-08, 0.196015, 4.29521e-08, 
0.996864, 0.218515, 6.02877e-08, 0.196013, -6.24387e-09, 0.196013, 1.5379e-07, 
0.997352, 0.218515, 4.91192e-07, 0.196012, 6.95554e-08, 0.196012, 1.78225e-07, 
0.997764, 0.218514, 3.25995e-07, 0.196011, -4.40415e-08, 0.196011, 1.75206e-07, 
0.998112, 0.218514, 1.94767e-07, 0.196018, -7.46906e-08, 0.19601, 3.28304e-06, 
0.998405, 0.218514, 2.01078e-07, 0.196018, -3.57807e-08, 0.196009, 3.39921e-06, 
0.998653, 0.218513, 1.04577e-07, 0.196018, 1.24889e-07, 0.196009, -6.64627e-08, 
0.998863, 0.218513, 4.076e-07, 0.196017, 1.40642e-07, 0.196009, -6.42136e-08, 
0.99904, 0.218513, 1.07156e-07, 0.196017, 1.20546e-07, 0.196008, -8.67916e-10, 
0.999189, 0.218513, 1.07525e-07, 0.196017, 1.60031e-07, 0.196008, -7.50837e-09, 
0.999315, 0.218513, 1.09083e-07, 0.196008, 1.78148e-06, 0.196008, 7.96524e-08, 
0.999422, 0.218513, 1.09132e-07, 0.196017, 9.93122e-08, 0.196008, 1.03371e-07, 
0.999512, 0.218513, 1.01791e-07, 0.196017, 1.56718e-07, 0.196008, 1.17496e-07, 
0.999588, 0.218513, 1.03084e-07, 0.196008, 1.81145e-07, 0.196008, 1.16136e-07, 
0.999652, 0.218513, 1.00788e-06, 0.196008, 1.6338e-07, 0.196008, 1.03096e-07, 
0.999706, 0.218513, 9.76485e-07, 0.196008, 1.63413e-07, 0.196008, 9.97859e-08, 
0.999752, 0.218513, 9.70529e-07, 0.196008, 2.04645e-06, 0.196008, 1.63819e-07, 
0.99979, 0.218513, 9.6793e-07, 0.196007, 1.89312e-06, 0.196008, -1.7707e-07, 
0.999823, 0.218513, 1.04104e-07, 0.196007, 1.88526e-06, 0.196008, 1.49329e-06, 
0.99985, 0.218513, 1.03918e-07, 0.196007, 1.88436e-06, 0.196008, 1.87812e-06, 
0.999874, 0.218513, 1.04248e-07, 0.196007, 1.88174e-06, 0.196008, 1.87883e-06, 
0.999893, 0.218513, 1.06153e-07, 0.196007, 1.88329e-06, 0.196008, 1.87962e-06, 
0.99991, 0.218513, 1.06171e-07, 0.196007, 1.87802e-06, 0.196008, 1.88036e-06, 
0.999924, 0.218513, 1.03151e-07, 0.196008, 1.69735e-06, 0.196008, 1.88114e-06, 
0.999936, 0.218513, 1.75767e-07, 0.196007, 1.88411e-06, 0.196008, 1.87885e-06, 
0.999946, 0.218513, 1.75775e-07, 0.196007, 1.87795e-06, 0.196008, 1.87913e-06, 
0.999954, 0.218513, 1.75864e-07, 0.196008, 1.87459e-06, 0.196008, 1.87944e-06, 
0.999961, 0.218513, 1.75879e-07, 0.196008, 1.87651e-06, 0.196008, 1.87967e-06, 
0.999967, 0.218513, 1.76025e-07, 0.196008, 1.8763e-06, 0.196008, 1.88015e-06, 
0.999972, 0.218513, 1.76022e-07, 0.196008, 1.66602e-06, 0.196008, 1.87318e-06, 
0.999977, 0.218513, 1.76025e-07, 0.196008, 1.68382e-06, 0.196008, 1.87281e-06, 
0.99998, 0.218513, 1.76027e-07, 0.196008, 1.68386e-06, 0.196008, 1.68384e-06, 
0.999983, 0.218513, 1.76078e-07, 0.196008, 1.68388e-06, 0.196008, 1.68387e-06, 
0.999986, -nan, nan, 0.196008, 1.6839e-06, 0.196008, 1.6839e-06, 
0.999988, -nan, nan, 0.196008, 1.68391e-06, 0.196008, 1.68391e-06, 


==> anc/PlotMaking/EQCDBetheHeitler-T500.txt <==
z, G_{gg}, G_{gg}Err, G_{qq}, G_{qq}Err, Q_{gq}, Q_{gq}Err
1e-05, -nan, nan, 0.108467, 5.08516e-07, -nan, nan, 
1.18419e-05, -nan, nan, 0.108467, 5.08508e-07, -nan, nan, 
1.40231e-05, -nan, nan, 0.108467, 5.08499e-07, -nan, nan, 
1.6606e-05, 0.124124, 7.65909e-07, 0.108467, 5.08484e-07, 0.124124, 7.65909e-07, 
1.96646e-05, 0.124124, 7.66147e-07, 0.108467, 4.45927e-07, 0.124124, 7.66147e-07, 
2.32867e-05, 0.124124, 7.6646e-07, 0.108467, 4.45847e-07, 0.124124, 7.6646e-07, 
2.75758e-05, 0.124124, 7.66873e-07, 0.108467, 4.45747e-07, 0.124124, 7.66873e-07, 
3.2655e-05, 0.124124, 7.67415e-07, 0.108467, 4.45622e-07, 0.124124, 7.67415e-07, 
3.86697e-05, 0.124124, 7.68129e-07, 0.108467, 4.45465e-07, 0.124124, 7.68128e-07, 
4.57923e-05, 0.124124, 7.69072e-07, 0.108467, 4.45263e-07, 0.124124, 7.69072e-07, 
5.42268e-05, 0.124124, 7.70317e-07, 0.108467, 4.45004e-07, 0.124124, 7.70317e-07, 
6.42148e-05, 0.124124, 7.71961e-07, 0.108467, 4.39152e-07, 0.124124, 7.71961e-07, 
7.60426e-05, 0.124124, 4.17932e-07, 0.108467, 4.38766e-07, 0.124124, 4.17932e-07, 
9.00489e-05, 0.124124, 4.18838e-07, 0.108467, 4.38273e-07, 0.124124, 4.18838e-07, 
0.000106635, 0.124124, 4.20168e-07, 0.108467, 4.32064e-07, 0.124124, 4.20167e-07, 
0.000126276, 0.124124, 4.12789e-07, 0.108467, 4.31321e-07, 0.124124, 4.12788e-07, 
0.000149535, 0.124124, 5.61252e-07, 0.108467, 5.6982e-07, 0.124124, 5.61255e-07, 
0.000177078, 0.124124, 5.48754e-07, 0.108467, 1.13391e-06, 0.124124, 5.48754e-07, 
0.000209694, 0.124124, 6.98149e-07, 0.108467, 1.08126e-06, 0.124124, 6.98153e-07, 
0.000248317, 0.124124, 7.03896e-07, 0.108467, 1.08495e-06, 0.124124, 7.03903e-07, 
0.000294055, 0.124124, 6.92724e-07, 0.108467, 1.08842e-06, 0.124124, 6.92727e-07, 
0.000348217, 0.124124, 5.76778e-07, 0.108467, 1.09557e-06, 0.124124, 5.76784e-07, 
0.000412355, 0.124124, 5.78004e-07, 0.108467, 1.09512e-06, 0.124124, 5.78012e-07, 
0.000488306, 0.124124, 5.90772e-07, 0.108467, 1.14446e-06, 0.124124, 5.90788e-07, 
0.000578247, 0.124124, 6.84608e-07, 0.108467, 1.01448e-06, 0.124124, 6.8464e-07, 
0.000684755, 0.124124, 5.71783e-07, 0.108467, 9.46266e-07, 0.124124, 5.71807e-07, 
0.00081088, 0.124124, 4.60658e-07, 0.108467, 1.16988e-06, 0.124124, 4.60654e-07, 
0.000960236, 0.124124, 4.54307e-07, 0.108467, 1.21144e-06, 0.124124, 4.543e-07, 
0.0011371, 0.124124, 4.71362e-07, 0.108468, 1.30383e-06, 0.124124, 4.71387e-07, 
0.00134654, 0.124124, 2.30771e-08, 0.108468, 6.68406e-08, 0.124124, 2.30796e-08, 
0.00159456, 0.124124, 4.74769e-07, 0.108468, 6.69922e-08, 0.124124, 4.7494e-07, 
0.00188827, 0.124124, 4.68737e-07, 0.108468, 5.58715e-07, 0.124124, 4.68707e-07, 
0.00223607, 0.124124, 3.63111e-08, 0.108469, 5.47053e-07, 0.124124, 3.63079e-08, 
0.00264793, 0.124125, 6.81966e-08, 0.108469, 5.40914e-07, 0.124124, 6.81918e-08, 
0.00313565, 0.124125, 6.77933e-08, 0.10847, 5.09873e-07, 0.124124, 6.77896e-08, 
0.00371321, 0.124125, 5.12346e-08, 0.108471, 5.50732e-07, 0.124124, 5.12066e-08, 
0.00439714, 0.124126, 5.51348e-08, 0.108472, 5.84195e-07, 0.124123, 5.51294e-08, 
0.00520705, 0.124127, 7.18617e-08, 0.108474, 1.06724e-06, 0.124123, 6.15116e-08, 
0.00616614, 0.124128, 4.63508e-08, 0.108477, 2.3627e-06, 0.124123, 4.55953e-08, 
0.00730188, 0.124129, 2.82923e-08, 0.10848, 4.82664e-07, 0.124123, 2.7373e-08, 
0.00864682, 0.124131, 5.89318e-07, 0.108484, 6.50228e-07, 0.124122, 6.0188e-07, 
0.0102395, 0.124133, 1.63208e-08, 0.10849, 9.76979e-07, 0.124122, 1.75196e-08, 
0.0121255, 0.124138, 5.52289e-08, 0.108498, 7.57028e-08, 0.124121, 4.12907e-07, 
0.0143589, 0.12414, 4.09525e-08, 0.108509, 3.96255e-07, 0.12412, 4.3375e-08, 
0.0170036, 0.124145, 2.96162e-08, 0.108523, 8.24083e-08, 0.124118, 4.44605e-08, 
0.0201355, 0.124151, 2.86696e-08, 0.108542, -6.95961e-08, 0.124116, 1.00645e-07, 
0.0238443, 0.12416, 4.27844e-08, 0.108568, 7.65043e-08, 0.124113, 8.02582e-08, 
0.0282362, 0.124171, 8.1099e-08, 0.108602, -5.34316e-08, 0.124109, 9.03437e-08, 
0.033437, 0.124186, 8.96216e-08, 0.108649, 3.12898e-07, 0.124103, 3.5981e-07, 
0.0395958, 0.124205, 4.55294e-07, 0.108711, 1.00388e-07, 0.124095, 4.36472e-07, 
0.0468889, 0.12423, 5.41729e-08, 0.108796, 2.87448e-08, 0.124085, 4.24377e-07, 
0.0555254, 0.124262, 3.20346e-07, 0.108911, -7.86943e-08, 0.12407, 4.79366e-07, 
0.0657526, 0.124303, 9.87539e-08, 0.109069, 8.13385e-07, 0.124049, 6.36839e-07, 
0.0778636, 0.124355, 1.4765e-07, 0.109287, 1.44869e-06, 0.12402, 7.40083e-08, 
0.0922053, 0.124424, 5.50179e-07, 0.10959, 1.42477e-06, 0.12398, 3.13268e-07, 
0.109189, 0.124511, 6.77726e-08, 0.110012, 1.06028e-06, 0.123923, 3.266e-07, 
0.1293, 0.124625, 1.04442e-07, 0.110604, 1.44041e-06, 0.123842, 3.9621e-08, 
0.153116, 0.12477, 6.37244e-07, 0.111436, 9.10507e-07, 0.123728, 6.9626e-07, 
0.181318, 0.124953, 3.67753e-07, 0.112604, 9.04049e-08, 0.123564, 5.43985e-08, 
0.214715, 0.125183, 7.12859e-07, 0.11423, 5.23092e-07, 0.123328, 4.7382e-08, 
0.254264, 0.12546, 5.7891e-08, 0.116448, 6.75491e-08, 0.122988, 3.07863e-07, 
0.301097, 0.125778, 9.89374e-08, 0.119343, 2.01231e-07, 0.122496, 2.26767e-07, 
0.356556, 0.126109, 1.06463e-07, 0.122783, 2.19507e-07, 0.121778, 8.51631e-07, 
0.42223, 0.126393, 9.03585e-08, 0.126089, 1.61842e-07, 0.120735, 1.28713e-06, 
0.5, 0.126519, 3.79712e-07, 0.127676, 9.84129e-08, 0.119228, 1.12988e-06, 
0.57777, 0.126393, 9.03585e-08, 0.126089, 1.61842e-07, 0.117451, 6.2531e-08, 
0.643444, 0.126109, 1.06463e-07, 0.122783, 2.19507e-07, 0.115785, 1.34366e-07, 
0.698903, 0.125778, 9.89374e-08, 0.119343, 2.01231e-07, 0.114309, 5.86675e-08, 
0.745736, 0.12546, 5.7891e-08, 0.116448, 6.75491e-08, 0.113058, 1.92341e-07, 
0.785285, 0.125183, 7.12859e-07, 0.11423, 5.23092e-07, 0.112031, 6.99211e-08, 
0.818682, 0.124953, 3.67753e-07, 0.112604, 9.04049e-08, 0.111207, 2.14746e-08, 
0.846884, 0.12477, 6.37244e-07, 0.111436, 9.10507e-07, 0.11056, -7.85285e-08, 
0.8707, 0.124625, 1.04442e-07, 0.110604, 1.44041e-06, 0.110058, 8.91188e-08, 
0.890811, 0.124511, 6.77726e-08, 0.110012, 1.06028e-06, 0.109673, 5.17963e-08, 
0.907795, 0.124424, 5.50179e-07, 0.10959, 1.42477e-06, 0.109379, 1.0889e-07, 
0.922136, 0.124355, 1.4765e-07, 0.109287, 1.44869e-06, 0.109156, 7.4985e-08, 
0.934247, 0.124303, 9.87539e-08, 0.109069, 8.13385e-07, 0.108987, 7.52036e-09, 
0.944475, 0.124262, 3.20346e-07, 0.108911, -7.86943e-08, 0.10886, 5.35783e-08, 
0.953111, 0.12423, 5.41729e-08, 0.108796, 2.87448e-08, 0.108764, -5.27703e-08, 
0.960404, 0.124205, 4.55294e-07, 0.108711, 1.00388e-07, 0.108691, 6.65872e-08, 
0.966563, 0.124186, 8.96216e-08, 0.108649, 3.12898e-07, 0.108636, 8.5017e-08, 
0.971764, 0.124171, 8.1099e-08, 0.108602, -5.34316e-08, 0.108594, 1.20886e-06, 
0.976156, 0.12416, 4.27844e-08, 0.108568, 7.65043e-08, 0.108563, 1.37561e-07, 
0.979864, 0.124151, 2.86696e-08, 0.108542, -6.95961e-08, 0.108539, 5.19302e-08, 
0.982996, 0.124145, 2.96162e-08, 0.108523, 8.24083e-08, 0.108521, 4.89246e-08, 
0.985641, 0.12414, 4.09525e-08, 0.108509, 3.96255e-07, 0.108504, 4.53498e-08, 
0.987875, 0.124138, 5.52289e-08, 0.108498, 7.57028e-08, 0.108497, 5.09073e-08, 
0.989761, 0.124133, 1.63208e-08, 0.10849, 9.76979e-07, 0.10849, 5.70201e-08, 
0.991353, 0.124131, 5.89318e-07, 0.108484, 6.50228e-07, 0.108488, 9.70273e-08, 
0.992698, 0.124129, 2.82923e-08, 0.10848, 4.82664e-07, 0.10848, 7.61277e-08, 
0.993834, 0.124128, 4.63508e-08, 0.108477, 2.3627e-06, 0.108476, 7.4651e-08, 
0.994793, 0.124127, 7.18617e-08, 0.108474, 1.06724e-06, 0.108474, 6.88842e-08, 
0.995603, 0.124126, 5.51348e-08, 0.108472, 5.84195e-07, 0.108472, 8.91627e-08, 
0.996287, 0.124125, 5.12346e-08, 0.108471, 5.50732e-07, 0.108471, -5.6124e-08, 
0.996864, 0.124125, 6.77933e-08, 0.10847, 5.09873e-07, 0.108471, 4.51794e-08, 
0.997352, 0.124125, 6.81966e-08, 0.108469, 5.40914e-07, 0.108469, 8.75507e-08, 
0.997764, 0.124124, 3.63111e-08, 0.108469, 5.47053e-07, 0.108469, 8.61163e-08, 
0.998112, 0.124124, 4.68737e-07, 0.108468, 5.58715e-07, 0.108468, 8.64776e-08, 
0.998405, 0.124124, 4.74769e-07, 0.108468, 6.69922e-08, 0.108468, 8.55365e-08, 
0.998653, 0.124124, 2.30771e-08, 0.108468, 6.68406e-08, 0.108468, 8.53735e-08, 
0.998863, 0.124124, 4.71362e-07, 0.108468, 1.30383e-06, 0.108468, -2.68691e-08, 
0.99904, 0.124124, 4.54307e-07, 0.108467, 1.21144e-06, 0.108468, 8.28587e-08, 
0.999189, 0.124124, 4.60658e-07, 0.108467, 1.16988e-06, 0.108467, 8.28585e-08, 
0.999315, 0.124124, 5.71783e-07, 0.108467, 9.46266e-07, 0.108467, 8.27655e-08, 
0.999422, 0.124124, 6.84608e-07, 0.108467, 1.01448e-06, 0.108467, 8.31857e-08, 
0.999512, 0.124124, 5.90772e-07, 0.108467, 1.14446e-06, 0.108467, 8.1529e-08, 
0.999588, 0.124124, 5.78004e-07, 0.108467, 1.09512e-06, 0.108467, 8.10478e-08, 
0.999652, 0.124124, 5.76778e-07, 0.108467, 1.09557e-06, 0.108467, 8.1114e-08, 
0.999706, 0.124124, 6.92724e-07, 0.108467, 1.08842e-06, 0.108467, 8.10861e-08, 
0.999752, 0.124124, 7.03896e-07, 0.108467, 1.08495e-06, 0.108467, 8.10674e-08, 
0.99979, 0.124124, 6.98149e-07, 0.108467, 1.08126e-06, 0.108467, 8.10023e-08, 
0.999823, 0.124124, 5.48754e-07, 0.108467, 1.13391e-06, 0.108467, 5.55774e-07, 
0.99985, 0.124124, 5.61252e-07, 0.108467, 5.6982e-07, 0.108467, 5.56585e-07, 
0.999874, 0.124124, 4.12789e-07, 0.108467, 4.31321e-07, 0.108467, 5.57328e-07, 
0.999893, 0.124124, 4.20168e-07, 0.108467, 4.32064e-07, 0.108467, 5.57979e-07, 
0.99991, 0.124124, 4.18838e-07, 0.108467, 4.38273e-07, 0.108467, 5.58649e-07, 
0.999924, 0.124124, 4.17932e-07, 0.108467, 4.38766e-07, 0.108467, 5.59139e-07, 
0.999936, 0.124124, 7.71961e-07, 0.108467, 4.39152e-07, 0.108467, 5.59561e-07, 
0.999946, 0.124124, 7.70317e-07, 0.108467, 4.45004e-07, 0.108467, 5.59922e-07, 
0.999954, 0.124124, 7.69072e-07, 0.108467, 4.45263e-07, 0.108467, 5.60231e-07, 
0.999961, 0.124124, 7.68129e-07, 0.108467, 4.45465e-07, 0.108467, 5.60495e-07, 
0.999967, 0.124124, 7.67415e-07, 0.108467, 4.45622e-07, 0.108467, 5.6072e-07, 
0.999972, 0.124124, 7.66873e-07, 0.108467, 4.45747e-07, 0.108467, 5.60911e-07, 
0.999977, 0.124124, 7.6646e-07, 0.108467, 4.45847e-07, 0.108467, 5.61073e-07, 
0.99998, 0.124124, 7.66147e-07, 0.108467, 4.45927e-07, 0.108467, 5.08455e-07, 
0.999983, 0.124124, 7.65909e-07, 0.108467, 5.08484e-07, 0.108467, 5.08479e-07, 
0.999986, -nan, nan, 0.108467, 5.08499e-07, 0.108467, 5.08495e-07, 
0.999988, -nan, nan, 0.108467, 5.08508e-07, 0.108467, 5.08507e-07, 


==> anc/PlotMaking/EQCDHO.txt <==
50	0.1	1.0026462965910625	0.9855086197177975	0.35000532070081003
50	0.15000000000000002	1.036256161372088	1.0012359445222316	0.35334708059399994
50	0.2	1.0494105571298944	0.9916098130255105	0.34873972448762325
50	0.25	1.053457143668122	0.9686024756333377	0.341635940124845
50	0.30000000000000004	1.0533285037058497	0.937667488590712	0.33433730231819875
50	0.35	1.0515495021680867	0.9017916232145944	0.32797057259808504
50	0.4	1.0495216480549354	0.8628056321763931	0.32312669356100354
50	0.45000000000000007	1.0480351783925907	0.8219165363120988	0.3201191574868321
50	0.5	1.0474976378673468	0.7799558714130693	0.3191013086770217
50	0.55	1.048035178392591	0.7375043828247577	0.3201191574868322
50	0.6	1.0495216480549354	0.6949533356397335	0.3231266935610036
50	0.65	1.0515495021680867	0.6525248079655257	0.32797057259808504
50	0.7000000000000001	1.0533285037058497	0.6102532115118562	0.33433730231819875
50	0.75	1.053457143668122	0.5679091152125835	0.341635940124845
50	0.8	1.0494105571298942	0.5248008529080571	0.34873972448762314
50	0.85	1.036256161372088	0.47924160118588577	0.353347080594
50	0.9	1.0026462965910625	0.4268086431056031	0.35000532070080986
60	0.1	1.0355199938483572	1.0182451468054814	0.3630716089724275
60	0.15000000000000002	1.0673837672912672	1.0320165240660701	0.3647734582523498
60	0.2	1.0791444618022181	1.020689878563907	0.35883722759513953
60	0.25	1.0820602710606342	0.9961470507659084	0.3506489434988637
60	0.30000000000000004	1.0810289676296152	0.9638061930735602	0.3424834237144276
60	0.35	1.0785586558515259	0.9266368741056221	0.335453338596457
60	0.4	1.07604182244853	0.8864604094948464	0.3301410197113258
60	0.45000000000000007	1.0742636775132668	0.8444783090024174	0.3268544940051519
60	0.5	1.0736291789894548	0.8015188794502249	0.3257439889303218
60	0.55	1.074263677513267	0.7581611693036873	0.32685449400515193
60	0.6	1.07604182244853	0.7147959744050721	0.33014101971132587
60	0.65	1.0785586558515259	0.6716461310134199	0.335453338596457
60	0.7000000000000001	1.0810289676296152	0.628748374480298	0.3424834237144276
60	0.75	1.0820602710606342	0.5858781058259609	0.3506489434988637
60	0.8	1.079144461802218	0.5423534200756138	0.3588372275951394
60	0.85	1.0673837672912672	0.496509203950819	0.36477345825234986
60	0.9	1.0355199938483572	0.44398286141054166	0.36307160897242746
70	0.1	1.0631730544564129	1.0457792385182332	0.3740469554401671
70	0.15000000000000002	1.093588824899181	1.0579243197505648	0.374386513650551
70	0.2	1.1041877556830815	1.0451759830073841	0.3673404179743359
70	0.25	1.1061585241319432	1.0193457552222545	0.3582438965998652
70	0.30000000000000004	1.104371693619591	0.9858240717538725	0.3493511788591749
70	0.35	1.1013222190333254	0.9475669709407136	0.3417640129752475
70	0.4	1.098395491170528	0.9063883173619599	0.3360580113769884
70	0.45000000000000007	1.0963727599482018	0.8634852523245474	0.3325369114652604
70	0.5	1.0956569433966172	0.8196835089857059	0.331348483823873
70	0.55	1.0963727599482018	0.7755607666575631	0.33253691146526043
70	0.6	1.098395491170528	0.7315074141096622	0.33605801137698843
70	0.65	1.1013222190333254	0.6877468366451505	0.3417640129752475
70	0.7000000000000001	1.104371693619591	0.6443175293582536	0.3493511788591749
70	0.75	1.1061585241319432	0.6009985801643252	0.3582438965998652
70	0.8	1.1041877556830813	0.5571155356659222	0.36734041797433586
70	0.85	1.093588824899181	0.5110198017180122	0.374386513650551
70	0.9	1.0631730544564129	0.45839417397430005	0.3740469554401669
80	0.1	1.0870294531523863	1.0695306117801384	0.38350490829116046
80	0.15000000000000002	1.116209986840876	1.0802854291578334	0.3826805937505227
80	0.2	1.125813847568518	1.0663165153960896	0.37468238262193754
80	0.25	1.126973528793024	1.0393785256707215	0.36480507771490633
80	0.30000000000000004	1.1245375000918798	1.0048393591487097	0.35528640233614456
80	0.35	1.1209900078367405	0.9656440121909311	0.34721929885603114
80	0.4	1.1177106528749434	0.9236002498010418	0.34117393408902136
80	0.45000000000000007	1.1154774496076798	0.879901625822756	0.33745055274386976
80	0.5	1.1146916480862743	0.8353717504746475	0.336194918012514
80	0.55	1.11547744960768	0.7905871627270987	0.3374505527438698
80	0.6	1.1177106528749434	0.7459378938657832	0.3411739340890214
80	0.65	1.1209900078367405	0.7016477460056603	0.34721929885603114
80	0.7000000000000001	1.1245375000918796	0.6577566059097213	0.3552864023361446
80	0.75	1.126973528793024	0.6140464968070951	0.36480507771490633
80	0.8	1.1258138475685178	0.5698489022785059	0.3746823826219375
80	0.85	1.116209986840876	0.523528358889582	0.38268059375052277
80	0.9	1.0870294531523863	0.47080353229450805	0.3835049082911604
90	0.1	1.1080010763317991	1.0904082205828283	0.39181179932859256
90	0.15000000000000002	1.136105653451944	1.0999499229403271	0.3899723422433654
90	0.2	1.1448399126429447	1.0849122520550467	0.3811409695057971
90	0.25	1.1452896088111368	1.057002521021916	0.3705792798298422
90	0.30000000000000004	1.1422847618745655	1.0215697883091666	0.3605113590457837
90	0.35	1.1383006546528274	0.9815497907663464	0.3520228412420048
90	0.4	1.1347120338465777	0.9387451653387547	0.34567935455099363
90	0.45000000000000007	1.1322941984251582	0.8943464418380037	0.3417782215624135
90	0.5	1.1314469976621697	0.8491754343687387	0.34046352119714607
90	0.55	1.1322941984251584	0.8038077094543938	0.34177822156241355
90	0.6	1.1347120338465777	0.7586329808186595	0.3456793545509937
90	0.65	1.1383006546528274	0.7138753782048213	0.3520228412420048
90	0.7000000000000001	1.1422847618745655	0.6695759244991784	0.3605113590457837
90	0.75	1.1452896088111368	0.6255190537968309	0.3705792798298422
90	0.8	1.1448399126429445	0.5810411300766118	0.381140969505797
90	0.85	1.136105653451944	0.5345174649680031	0.38997234224336547
90	0.9	1.1080010763317991	0.48169602353734353	0.3918117993285925
100	0.1	1.1267069283280393	1.109028969887884	0.3992157999809048
100	0.15000000000000002	1.1538591358325823	1.1174953028071237	0.3964767411986533
100	0.2	1.1618215772013107	1.1015074844543098	0.38690505756131016
100	0.25	1.1616402585343462	1.0727325425348537	0.3757344107433584
100	0.30000000000000004	1.1581294591436266	1.0365034451274784	0.3651773570333762
100	0.35	1.1537567992225173	0.9957480008312285	0.3563133290265893
100	0.4	1.1498928703425446	0.952264446250831	0.3497040899420067
100	0.45000000000000007	1.1473106450341148	0.9072407104707121	0.3456444660521094
100	0.5	1.1464087718071736	0.8614970580682415	0.34427709394297645
100	0.55	1.147310645034115	0.8156082110360514	0.34564446605210947
100	0.6	1.1498928703425446	0.769963598131117	0.3497040899420067
100	0.65	1.1537567992225173	0.7247876135984929	0.3563133290265893
100	0.7000000000000001	1.1581294591436264	0.680122230648471	0.3651773570333763
100	0.75	1.1616402585343462	0.6357539111407005	0.3757344107433584
100	0.8	1.1618215772013107	0.5910231276234579	0.38690505756131005
100	0.85	1.1538591358325823	0.5443142505477337	0.39647674119865334
100	0.9	1.1267069283280389	0.49139978546755014	0.3992157999809046
110	0.1	1.1435863764441876	1.1258306745272375	0.40589277692472175
110	0.15000000000000002	1.169884820335926	1.1333317418838935	0.4023464064913363
110	0.2	1.1771537513362975	1.1164889591375142	0.3921088689444076
110	0.25	1.1764047774202975	1.086934473609082	0.3803898716257846
110	0.30000000000000004	1.1724385190461852	1.0499872785431104	0.36939204505668366
110	0.35	1.1677159358798637	1.0085682813766945	0.3601894664204397
110	0.4	1.1636040036881057	0.9644718812227199	0.35334055133682185
110	0.45000000000000007	1.1608736690161638	0.9188837346803784	0.34913795794248426
110	0.5	1.159922534204493	0.8726227487030347	0.34772306748598564
110	0.55	1.160873669016164	0.8262629011219964	0.3491379579424843
110	0.6	1.1636040036881057	0.7801933627257356	0.3533405513368219
110	0.65	1.1677159358798637	0.7346387458662919	0.3601894664204397
110	0.7000000000000001	1.1724385190461852	0.689641834060364	0.36939204505668355
110	0.75	1.1764047774202975	0.6449908269662072	0.3803898716257846
110	0.8	1.1771537513362973	0.6000297213949479	0.39210886894440755
110	0.85	1.169884820335926	0.553150650079388	0.40234640649133635
110	0.9	1.1435863764441876	0.5001470812601961	0.40589277692472175
120	0.1	1.158962490787237	1.1411352250549949	0.41197187395989404
120	0.15000000000000002	1.1844876253134309	1.147761005332415	0.4076935713380836
120	0.2	1.1911271400305181	1.1301413054111644	0.39685119428023846
120	0.25	1.1898624530583426	1.0998776453976697	0.38463359508053574
120	0.30000000000000004	1.1854821686716215	1.0622767145330687	0.37323473302627413
120	0.35	1.1804413783815242	1.0202533323760579	0.36372399439151437
120	0.4	1.1761038691937122	0.975598507197127	0.3566568550101295
120	0.45000000000000007	1.1732387997934943	0.9294958841681709	0.35232406445368797
120	0.5	1.17224284894722	0.8827631657238596	0.35086589689959574
120	0.55	1.1732387997934945	0.835973666177409	0.352324064453688
120	0.6	1.1761038691937122	0.7895163210116618	0.35665685501012956
120	0.65	1.1804413783815242	0.7436159255455838	0.36372399439151437
120	0.7000000000000001	1.1854821686716213	0.698315965020525	0.3732347330262742
120	0.75	1.1898624530583426	0.6534061511103199	0.38463359508053574
120	0.8	1.191127140030518	0.6082335497726241	0.39685119428023835
120	0.85	1.1844876253134309	0.5611970478688358	0.40769357133808365
120	0.9	1.158962490787237	0.5081083055712924	0.411971873959894
130	0.1	1.1730797337828143	1.1551861669983372	0.41755070259650456
130	0.15000000000000002	1.1978984175910004	1.1610115384106552	0.4126031697002228
130	0.2	1.203961924806009	1.1426800601669673	0.40120684888102714
130	0.25	1.2022248674517786	1.1117660466059929	0.388532206348979
130	0.30000000000000004	1.197465158231543	1.0735652313722406	0.3767655340091956
130	0.35	1.1921326606046252	1.030987003983318	0.36697206078998573
130	0.4	1.1875883182115907	0.9858193438366132	0.3597046512577039
130	0.45000000000000007	1.184599694631481	0.9392440966570464	0.3552523561243822
130	0.5	1.1835626443432525	0.8920778850274208	0.3537544625385095
130	0.55	1.1845996946314812	0.8448934258113561	0.3552523561243823
130	0.6	1.1875883182115907	0.7980794384401813	0.35970465125770396
130	0.65	1.1921326606046252	0.7518608739196967	0.36697206078998573
130	0.7000000000000001	1.197465158231543	0.7062818330179469	0.37676553400919566
130	0.75	1.2022248674517786	0.6611333594995535	0.388532206348979
130	0.8	1.2039619248060085	0.6157652256479585	0.4012068488810271
130	0.85	1.1978984175910004	0.5685822698815637	0.4126031697002228
130	0.9	1.173079733782814	0.5154121461629089	0.4175507025965044
140	0.1	1.1861275300942087	1.1681721983107844	0.42270482548995086
140	0.15000000000000002	1.2102961805622987	1.1732604242415425	0.4171410195109753
140	0.2	1.2158288563900355	1.1542723433607573	0.40523384578471255
140	0.25	1.2136561348446584	1.1227578676303025	0.3921373899163477
140	0.30000000000000004	1.2085463246716153	1.0840028830634876	0.3800310949963467
140	0.35	1.2029445876898914	1.0409118907649135	0.3699764690031439
140	0.4	1.198209308526274	0.9952701397917253	0.3625240346945273
140	0.45000000000000007	1.195106614453494	0.9482578515587484	0.35796131636977957
140	0.5	1.1940316174967502	0.9006906720501313	0.3564267130522767
140	0.55	1.1951066144534943	0.8531407756973434	0.35796131636977957
140	0.6	1.198209308526274	0.8059966824149188	0.36252403469452743
140	0.65	1.2029445876898914	0.7594834772771117	0.3699764690031439
140	0.7000000000000001	1.208546324671615	0.7136458068032517	0.38003109499634663
140	0.75	1.2136561348446584	0.6682759006788493	0.3921373899163477
140	0.8	1.2158288563900352	0.6227259426298908	0.40523384578471244
140	0.85	1.2102961805622987	0.5754060711115168	0.4171410195109754
140	0.9	1.1861275300942087	0.5221581547692091	0.4227048254899507
150	0.1	1.1982556214662712	1.1802424750646932	0.42749392554366794
150	0.15000000000000002	1.2218224667384578	1.1846476965871642	0.4213591544081844
150	0.2	1.226863011981016	1.1650503398973024	0.4089780735196118
150	0.25	1.224286105067352	1.1329782475112486	0.3954900438530433
150	0.30000000000000004	1.2188513575627968	1.0937083821805278	0.3830683379014436
150	0.35	1.2129996691533194	1.0501408092934574	0.37277110522773127
150	0.4	1.2080871030853597	1.0040582974642764	0.3651467512008747
150	0.45000000000000007	1.204878483119217	0.9566395906338817	0.36048141765956354
150	0.5	1.2037682472853717	0.9086994449482033	0.35891269820572685
150	0.55	1.2048784831192172	0.8608095388600184	0.3604814176595636
150	0.6	1.2080871030853597	0.8133582071028893	0.36514675120087475
150	0.65	1.2129996691533194	0.766570651386722	0.37277110522773127
150	0.7000000000000001	1.2188513575627968	0.7204920065617693	0.3830683379014436
150	0.75	1.224286105067352	0.6749155675376745	0.3954900438530433
150	0.8	1.2268630119810158	0.6291956858746424	0.40897807351961163
150	0.85	1.2218224667384578	0.5817472623726246	0.4213591544081844
150	0.9	1.1982556214662712	0.5284249159214341	0.4274939255436678
160	0.1	1.2095844180344104	1.1915169284945932	0.43196595955587513
160	0.15000000000000002	1.2325911471775395	1.19528599343402	0.4252994184704663
160	0.2	1.237173079085304	1.175120395703702	0.41247645239283365
160	0.25	1.2342192757106842	1.1425278757936304	0.39862308438717803
160	0.30000000000000004	1.2284814174202736	1.1027772545221934	0.38590698601031426
160	0.35	1.2223965135042905	1.058764544833422	0.3753832536374324
160	0.4	1.2173185069913866	1.0122702467653064	0.36759836462314815
160	0.45000000000000007	1.2140110306066563	0.9644717514533114	0.3628372000693219
160	0.5	1.2128679063915762	0.9161829990156541	0.36123661819861985
160	0.55	1.2140110306066565	0.8679752116185373	0.3628372000693219
160	0.6	1.2173185069913866	0.8202365513503116	0.3675983646231482
160	0.65	1.2223965135042905	0.7731923222872424	0.3753832536374324
160	0.7000000000000001	1.2284814174202736	0.7268880996856166	0.38590698601031426
160	0.75	1.2342192757106842	0.6811181426175186	0.39862308438717803
160	0.8	1.2371730790853037	0.6352387663996446	0.41247645239283354
160	0.85	1.2325911471775395	0.58766918412506	0.4252994184704664
160	0.9	1.20958441803441	0.5342755420184145	0.43196595955587497
170	0.1	1.2202121825588743	1.2020934247632709	0.4361600378867612
170	0.15000000000000002	1.2426951818848209	1.2052672598865157	0.4289959613573377
170	0.2	1.2468478046925033	1.1845693352912507	0.4157591268057237
170	0.25	1.2435409844334202	1.151488967840486	0.4015633948196588
170	0.30000000000000004	1.2375191247119486	1.1112875043547834	0.3885713201951209
170	0.35	1.2312156623924722	1.0668572334713815	0.3778352060941506
170	0.4	1.2259825924852332	1.0199765682705815	0.36989976348546133
170	0.45000000000000007	1.222582453012479	0.9718216540921971	0.3650487168186232
170	0.5	1.2214084997221555	0.9232056784986613	0.3634182489145257
170	0.55	1.2225824530124791	0.8746994416370565	0.3650487168186233
170	0.6	1.2259825924852332	0.826690943996134	0.3698997634854614
170	0.65	1.2312156623924722	0.779405580186262	0.3778352060941506
170	0.7000000000000001	1.2375191247119486	0.7328893253779584	0.3885713201951209
170	0.75	1.2435409844334202	0.6869373171576267	0.4015633948196588
170	0.8	1.2468478046925031	0.6409076615594869	0.41575912680572363
170	0.85	1.2426951818848209	0.5932235026525774	0.4289959613573378
170	0.9	1.2202121825588743	0.5397614799967758	0.4361600378867611
180	0.1	1.2302201430608821	1.2120528597532225	0.4401084718003454
180	0.15000000000000002	1.2522114404046842	1.214667520093396	0.43247701412182565
180	0.2	1.2559605884843277	1.1934689604783508	0.418851026495832
180	0.25	1.2523218200608843	1.1599295204776592	0.4043332140004731
180	0.30000000000000004	1.2460328266945366	1.1193036495913522	0.3910814304668442
180	0.35	1.239523747490963	1.0744801958426986	0.3801454095305306
180	0.4	1.234144778294777	1.0272356425558273	0.3720682351013687
180	0.45000000000000007	1.2306574457360357	0.9787449820098243	0.3671325648535267
180	0.5	1.2294544822595093	0.9298207043090153	0.3654739580642062
180	0.55	1.230657445736036	0.8810332174350817	0.36713256485352674
180	0.6	1.234144778294777	0.8327703700766275	0.3720682351013687
180	0.65	1.239523747490963	0.785257637454681	0.3801454095305306
180	0.7000000000000001	1.2460328266945366	0.7385413600746112	0.39108143046684424
180	0.75	1.2523218200608843	0.6924174806821788	0.4043332140004731
180	0.8	1.2559605884843275	0.6462457477518537	0.41885102649583195
180	0.85	1.2522114404046842	0.5984529097904895	0.4324770141218257
180	0.9	1.230220143060882	0.5449252158804164	0.4401084718003453
190	0.1	1.2396762114106303	1.2214628643952359	0.44383826129389237
190	0.15000000000000002	1.2612042095965457	1.2235503492203195	0.43576618091765523
190	0.2	1.2645728260225808	1.2018793243169825	0.42177300278856283
190	0.25	1.260620833770344	1.1679064094366014	0.40695114721731274
190	0.30000000000000004	1.2540797039449514	1.126879659011984	0.39345412741454466
190	0.35	1.2473765172227715	1.0816847278444857	0.3823293016822818
190	0.4	1.2418598000680887	1.034096306735349	0.3741182480336958
190	0.45000000000000007	1.2382901403887225	0.9852883159485927	0.3691026356498716
190	0.5	1.2370597848356806	0.936072596358004	0.367417445486795
190	0.55	1.2382901403887228	0.8870191899977518	0.36910263564987167
190	0.6	1.2418598000680887	0.8385158025039915	0.3741182480336958
190	0.65	1.2473765172227715	0.7907879813020292	0.3823293016822818
190	0.7000000000000001	1.2540797039449514	0.7438824024220457	0.39345412741454466
190	0.75	1.260620833770344	0.6975957503561262	0.40695114721731274
190	0.8	1.2645728260225804	0.6512892877732739	0.4217730027885627
190	0.85	1.2612042095965457	0.6033930853554275	0.4357661809176553
190	0.9	1.2396762114106303	0.5498022390167547	0.4438382612938922
200	0.1	1.2486377402810038	1.2303805516045463	0.4473721973280061
200	0.15000000000000002	1.2697277953638928	1.2319694483614285	0.43888339673539756
200	0.2	1.2727363889871	1.209851159618448	0.4245426714865915
200	0.25	1.2684879217671454	1.1754676872474676	0.4094329163400392
200	0.30000000000000004	1.2617080756305064	1.1340611314553775	0.39570361871323306
200	0.35	1.254821082977211	1.0885141712179347	0.3843999315078177
200	0.4	1.2491739149219991	1.0405998255274649	0.3760620330319867
200	0.45000000000000007	1.2455262845241906	0.9914910139965554	0.3709706726834856
200	0.5	1.244269985618199	0.9419989707959047	0.36926029283384854
200	0.55	1.2455262845241908	0.8926933952020359	0.37097067268348566
200	0.6	1.2491739149219991	0.8439618576512292	0.3760620330319869
200	0.65	1.254821082977211	0.7960299705880736	0.3843999315078177
200	0.7000000000000001	1.2617080756305064	0.7489447196528773	0.3957036187132331
200	0.75	1.2684879217671454	0.7025034758110805	0.4094329163400392
200	0.8	1.2727363889870995	0.656068904086685	0.4245426714865914
200	0.85	1.2697277953638928	0.608074151307726	0.43888339673539756
200	0.9	1.2486377402810038	0.5544224964545278	0.447372197328006
210	0.1	1.2571536021155962	1.2388545875670305	0.45072969242363253
210	0.15000000000000002	1.2778284853037019	1.2399705867789934	0.44184564965948325
210	0.2	1.280495496578161	1.217427711111786	0.4271750488026305
210	0.25	1.2759656233275927	1.1826543170357802	0.41179192595341835
210	0.30000000000000004	1.2689591393087973	1.140886940165085	0.3978420197945581
210	0.35	1.261897614456925	1.0950054760021017	0.3863684275924379
210	0.4	1.256126565415285	1.046781378636874	0.37791002167388477
210	0.45000000000000007	1.2524048869215825	0.9973866302925508	0.37274669237755903
210	0.5	1.251123949184274	0.9476318961869269	0.37101237864546066
210	0.55	1.2524048869215827	0.8980865534821272	0.37274669237755914
210	0.6	1.256126565415285	0.8491380444994784	0.3779100216738849
210	0.65	1.261897614456925	0.8010120405126011	0.3863684275924379
210	0.7000000000000001	1.2689591393087976	0.7537558140742022	0.39784201979455813
210	0.75	1.2759656233275927	0.7071673740884301	0.41179192595341835
210	0.8	1.2804954965781608	0.660610689680178	0.4271750488026304
210	0.85	1.2778284853037019	0.6125217677774634	0.4418456496594833
210	0.9	1.2571536021155962	0.5588114883707801	0.4507296924236325
220	0.1	1.2652657807407437	1.2469267773810393	0.4539274161491967
220	0.15000000000000002	1.2855460517805013	1.2475930892210776	0.44466753384422564
220	0.2	1.287888148991561	1.224646138699917	0.4296830384432612
220	0.25	1.283090498259409	1.1895015005775278	0.41403969710020366
220	0.30000000000000004	1.2758683038884568	1.1473904924057723	0.3998797451760985
220	0.35	1.2686406386620035	1.1011903974607231	0.38824435713976746
220	0.4	1.2627516545470086	1.0526712001892153	0.3796711825781144
220	0.45000000000000007	1.2589594782930544	1.0030040018453963	0.37443930677119724
220	0.5	1.2576550824804	0.9529989324041402	0.3726821965240561
220	0.55	1.2589594782930547	0.9032250653957562	0.37443930677119736
220	0.6	1.2627516545470086	0.8540697214486107	0.37967118257811433
220	0.65	1.2686406386620035	0.8057586252936851	0.38824435713976746
220	0.7000000000000001	1.2758683038884568	0.7583393163815757	0.3998797451760985
220	0.75	1.283090498259409	0.7116103986536275	0.41403969710020366
220	0.8	1.2878881489915608	0.6649370584425436	0.4296830384432611
220	0.85	1.2855460517805013	0.6167579717880216	0.4446675338442257
220	0.9	1.2652657807407435	0.5629911058084434	0.45392741614919657
230	0.1	1.2730106065304967	1.2546332955258068	0.45697978800480354
230	0.15000000000000002	1.2929149187473497	1.254870990421241	0.4473616786717024
230	0.2	1.2949472404118167	1.2315386068767027	0.4320778097710625
230	0.25	1.2898941965309287	1.1960397094301056	0.41618620411763907
230	0.30000000000000004	1.2824662247890302	1.1536007075128967	0.4018258124164909
230	0.35	1.2750800487223393	1.107096425486088	0.39003600484608525
230	0.4	1.2690785359988115	1.0582954635045847	0.3813532826070607
230	0.45000000000000007	1.2652190904485618	1.008368092448586	0.3760559742122191
230	0.5	1.263892310306574	0.9581239373151582	0.37427710233918837
230	0.55	1.265219090448562	0.9081317846375493	0.3760559742122191
230	0.6	1.2690785359988115	0.8587788391970002	0.3813532826070607
230	0.65	1.2750800487223393	0.8102908744901167	0.39003600484608525
230	0.7000000000000001	1.2824662247890302	0.7627156791090531	0.4018258124164909
230	0.75	1.2898941965309287	0.7158524138820277	0.41618620411763907
230	0.8	1.294947240411817	0.6690674050420631	0.43207780977106247
230	0.85	1.2929149187473497	0.6208018278821061	0.4473616786717024
230	0.9	1.2730106065304967	0.5669802801647529	0.45697978800480343
240	0.1	1.2804197267762087	1.2620056524954555	0.459899364437179
240	0.15000000000000002	1.2999650786880474	1.2618339422930083	0.4499390859230009
240	0.2	1.3017014338002029	1.238133140902341	0.4343690950139271
240	0.25	1.2964042990687248	1.2022954953704177	0.418240139431059
240	0.30000000000000004	1.2887796177059503	1.1595427856513636	0.40368808110148025
240	0.35	1.2812418970083774	1.1127475151436657	0.39175059219340086
240	0.4	1.2751327926585447	1.0636769765697809	0.3829630922806237
240	0.45000000000000007	1.2712090261261952	1.0135006560335624	0.37760319651536234
240	0.5	1.2698608422580615	0.9630277008602705	0.37580350864563056
240	0.55	1.2712090261261955	0.9128266256291252	0.37760319651536234
240	0.6	1.2751327926585447	0.8632845246163837	0.38296309228062375
240	0.65	1.2812418970083774	0.8146272159621167	0.39175059219340086
240	0.7000000000000001	1.2887796177059503	0.7669027215596633	0.40368808110148025
240	0.75	1.2964042990687248	0.7199107250134764	0.418240139431059
240	0.8	1.3017014338002024	0.6730186233023554	0.434369095013927
240	0.85	1.2999650786880474	0.6246699390766479	0.44993908592300097
240	0.9	1.2804197267762087	0.5707954929847328	0.459899364437179
250	0.1	1.2875208765549417	1.2690714626661301	0.4626971461372098
250	0.15000000000000002	1.3067228212374926	1.2685079347565074	0.452409397641533
250	0.2	1.3081758561264125	1.2444543071820324	0.4365654254569803
250	0.25	1.3026449860441516	1.208292134478973	0.4202091240319005
250	0.30000000000000004	1.2948319054570563	1.1652388188056404	0.40547344283859893
250	0.35	1.2871490255914437	1.1181646673070311	0.3933944518081297
250	0.4	1.2809368555055505	1.0688357348042044	0.38450654911221377
250	0.45000000000000007	1.2769514709784429	1.0184207639056986	0.3790866757407524
250	0.5	1.275582782419163	0.9677284490119027	0.3772670392851872
250	0.55	1.276951470978443	0.9173270464108778	0.37908667574075244
250	0.6	1.2809368555055505	0.8676035447733109	0.3845065491122137
250	0.65	1.2871490255914437	0.8187838032414041	0.3933944518081297
250	0.7000000000000001	1.2948319054570563	0.7709160628069751	0.405473442838599
250	0.75	1.3026449860441516	0.723800499200046	0.4202091240319005
250	0.8	1.3081758561264119	0.6768055179760573	0.43656542545698024
250	0.85	1.3067228212374926	0.6283768526299421	0.45240939764153304
250	0.9	1.2875208765549417	0.5744511806102165	0.46269714613720975
260	0.1	1.2943384973530583	1.275855060485954	0.465382824535512
260	0.15000000000000002	1.3132113180466747	1.2749158743116051	0.454781111102962
260	0.2	1.3143926565130495	1.2505237594407737	0.43867432105189996
260	0.25	1.3086375734371285	1.2140501442177591	0.42209987647957786
260	0.30000000000000004	1.3006437373669226	1.1707082813119924	0.4071879738349591
260	0.35	1.292821572494405	1.123366394831756	0.3949731674972026
260	0.4	1.2865105005821664	1.0737893648633656	0.38598888880149773
260	0.45000000000000007	1.2824659850124909	1.0231452280492483	0.3805114401248656
260	0.5	1.2810776189654378	0.9722422483850285	0.37867265357098
260	0.55	1.282465985012491	0.9216484363265235	0.38051144012486554
260	0.6	1.2865105005821664	0.8717506794471683	0.3859888888014978
260	0.65	1.292821572494405	0.822774874658746	0.3949731674972026
260	0.7000000000000001	1.3006437373669226	0.7747694692581425	0.40718797383495897
260	0.75	1.3086375734371285	0.7275351034336391	0.42209987647957786
260	0.8	1.3143926565130493	0.6804411351734525	0.43867432105189985
260	0.85	1.3132113180466747	0.6319353855672643	0.45478111110296204
260	0.9	1.2943384973530583	0.5779600586633336	0.46538282453551194
270	0.1	1.3008942381413038	1.2823779995599582	0.4679649813759696
270	0.15000000000000002	1.3194510966238573	1.2810780527544954	0.45706175294417595
270	0.2	1.3203714584896986	1.256360681244189	0.4407024440463831
270	0.25	1.3144009478426857	1.2195877024054502	0.42391834986053356
270	0.30000000000000004	1.3062334101782556	1.175968427341542	0.408837058563617
270	0.35	1.2982773819774185	1.12836910030996	0.3964916877606633
270	0.4	1.2918712517710074	1.0785534842696929	0.38741475158584887
270	0.45000000000000007	1.2877699008913368	1.0276889441465187	0.3818819461705371
270	0.5	1.2863626209772743	0.9765833341026465	0.3800247469627548
270	0.55	1.2877699008913368	0.9258044301644968	0.38188194617053717
270	0.6	1.2918712517710074	0.8757390229694799	0.3874147515858489
270	0.65	1.2982773819774185	0.8266130443162054	0.3964916877606633
270	0.7000000000000001	1.3062334101782556	0.7784751362335374	0.40883705856361696
270	0.75	1.3144009478426857	0.7311263782889564	0.42391834986053356
270	0.8	1.3203714584896984	0.6839370299887194	0.440702444046383
270	0.85	1.3194510966238573	0.6353568882734131	0.457061752944176
270	0.9	1.3008942381413038	0.5813333846862283	0.4679649813759695
280	0.1	1.3072073647125833	1.2886594603475985	0.470451251687245
280	0.15000000000000002	1.3254604275085944	1.2870125301436877	0.4592580214177686
280	0.2	1.3261297295749928	1.2619821476002155	0.44265572452446694
280	0.25	1.3199519218247697	1.2249209896014117	0.4256698437265222
280	0.30000000000000004	1.3116172120698115	1.181034615734148	0.41042549085094765
280	0.35	1.3035323398851013	1.1331873847886502	0.397954418587954
280	0.4	1.2970347100140995	1.0831419953221093	0.38878826918799075
280	0.45000000000000007	1.2928786494993636	1.0320651719108558	0.3832021621137679
280	0.5	1.2914531627912382	0.9807643777406729	0.3813272333780593
280	0.55	1.2928786494993638	0.929807164880335	0.3832021621137679
280	0.6	1.2970347100140995	0.8795802308830929	0.3887882691879908
280	0.65	1.3035323398851013	0.8303095398527415	0.397954418587954
280	0.7000000000000001	1.3116172120698115	0.7820439180397796	0.4104254908509477
280	0.75	1.3199519218247697	0.7345848615700371	0.4256698437265222
280	0.8	1.3261297295749925	0.687303485117012	0.4426557245244669
280	0.85	1.3254604275085944	0.6386514597670675	0.45925802141776867
280	0.9	1.3072073647125835	0.5845811725544231	0.47045125168724494
290	0.1	1.3132950967166648	1.2947165858357592	0.4728484579187007
290	0.15000000000000002	1.3312556431225757	1.292735450169358	0.4613759035235267
290	0.2	1.3316830856761406	1.2674034227653053	0.4445394638011143
290	0.25	1.3253055266200686	1.230064471102048	0.4273590963024289
290	0.30000000000000004	1.3168097060385484	1.1859205775501864	0.41195755715653604
290	0.35	1.3086006498969123	1.1378343020533512	0.3993652999141222
290	0.4	1.3020148245221557	1.0875673271842234	0.3901131364577704
290	0.45000000000000007	1.2978060281458128	1.03628576599151	0.3844756366998288
290	0.5	1.296362991204553	0.9847967080260897	0.38258361301689875
290	0.55	1.297806028145813	0.9336674910460445	0.38447563669982887
290	0.6	1.3020148245221557	0.8832847230954824	0.39011313645777046
290	0.65	1.3086006498969123	0.8338743982623873	0.3993652999141222
290	0.7000000000000001	1.3168097060385484	0.7854855174389705	0.4119575571565361
290	0.75	1.3253055266200686	0.7379199724691475	0.4273590963024289
290	0.8	1.3316830856761404	0.6905496908470912	0.44453946380111425
290	0.85	1.3312556431225757	0.641828124904513	0.46137590352352675
290	0.9	1.3132950967166646	0.5877123689081722	0.47284845791870067
300	0.1	1.3191728871879245	1.300564759928437	0.4751627211508985
300	0.15000000000000002	1.3368514022669205	1.2982613017500935	0.4634207721573489
300	0.2	1.337045543626715	1.2726382072962408	0.4463584201976076
300	0.25	1.3304752549908605	1.2350311308907722	0.42899036099359267
300	0.30000000000000004	1.3218239650306611	1.1906386380449676	0.41343710568090053
300	0.35	1.3134950627491184	1.142321569598923	0.4007278690704597
300	0.4	1.3068241178191133	1.0918406367386815	0.3913926708307385
300	0.45000000000000007	1.3025644231182896	1.0403613675490666	0.3857055562654055
300	0.5	1.3011044472006688	0.9886904939418905	0.38379702865482185
300	0.55	1.3025644231182898	0.9373951482776534	0.38570555626540554
300	0.6	1.3068241178191133	0.8868618524176558	0.39139267083073853
300	0.65	1.3134950627491184	0.8373166283398507	0.4007278690704597
300	0.7000000000000001	1.3218239650306611	0.7888086428168114	0.4134371056809006
300	0.75	1.3304752549908605	0.7411401643158048	0.42899036099359267
300	0.8	1.3370455436267146	0.6936838943353362	0.4463584201976075
300	0.85	1.3368514022669205	0.644894981312107	0.46342077215734895
300	0.9	1.3191728871879242	0.5907349993950815	0.4751627211508984
310	0.1	1.324854655947239	1.3062178398915132	0.4773995539247688
310	0.15000000000000002	1.3422609110138282	1.3036031374923065	0.465397467231748
310	0.2	1.342229732112833	1.2776988443816784	0.4481168806806841
310	0.25	1.3354732640763889	1.2398326670379176	0.4305674702940877
310	0.30000000000000004	1.3266717683527396	1.1951999020727042	0.4148676040991637
310	0.35	1.3182270677165882	1.1466597448462008	0.40204531379642133
310	0.4	1.3114738737386358	1.0959719763552165	0.39262986200748273
310	0.45000000000000007	1.307164995600793	1.0443015642727456	0.38689479243386166
310	0.5	1.3056886511764543	0.992454897667452	0.3849703126793702
310	0.55	1.3071649956007931	0.9409989117597781	0.3868947924338617
310	0.6	1.3114738737386358	0.8903200453303922	0.39262986200748273
310	0.65	1.3182270677165882	0.8406443463512414	0.40204531379642133
310	0.7000000000000001	1.3266717683527394	0.7920211394373669	0.41486760409916373
310	0.75	1.3354732640763889	0.7442530521299638	0.4305674702940877
310	0.8	1.3422297321128327	0.6967135242418959	0.448116880680684
310	0.85	1.3422609110138282	0.6478593220448753	0.4653974672317481
310	0.9	1.324854655947239	0.5936562907140989	0.4773995539247688
320	0.1	1.3303529857159684	1.3116883516570994	0.47956393821669957
320	0.15000000000000002	1.3474961083407124	1.3087727572725012	0.46731036383863345
320	0.2	1.3472470689502476	1.28259649324755	0.4498187210709006
320	0.25	1.340310545894726	1.2444796559274938	0.43209388950556876
320	0.30000000000000004	1.3313637667681988	1.1996144099170345	0.4162521880948995
320	0.35	1.3228070535710459	1.1508583732533664	0.40332051680753356
320	0.4	1.3159742954561238	1.0999704349019814	0.39382741372194957
320	0.45000000000000007	1.3116178379605212	1.0481150248768654	0.3880459422166462
320	0.5	1.3101256586489045	0.9960982031253364	0.38610602663795807
320	0.55	1.3116178379605214	0.944486715397396	0.38804594221664623
320	0.6	1.3159742954561238	0.8936669202925247	0.3938274137219496
320	0.65	1.3228070535710459	0.843864890054775	0.40332051680753356
320	0.7000000000000001	1.3313637667681988	0.7951300997458668	0.4162521880948995
320	0.75	1.340310545894726	0.7472655198053142	0.43209388950556876
320	0.8	1.3472470689502474	0.6996452954507046	0.44981872107090054
320	0.85	1.3474961083407124	0.6507277386271573	0.4673103638386335
320	0.9	1.330352985715968	0.5964827731092327	0.4795639382166995
330	0.1	1.335679287866082	1.3169876548850257	0.48166039132188326
330	0.15000000000000002	1.3525678230484877	1.3137808634147998	0.46916342986017956
330	0.2	1.352107910952618	1.2873412757441962	0.4514674569404405
330	0.25	1.3449970714924888	1.2489816910920484	0.4335727621553513
330	0.30000000000000004	1.3359096220832083	1.2038912690318446	0.41759370239854665
330	0.35	1.327244444672509	1.1549261135331004	0.40455609348310034
330	0.4	1.320334639108781	1.1038442569610087	0.3949877790634984
330	0.45000000000000007	1.315932105893901	1.0518096128082204	0.38916136192666995
330	0.5	1.3144245919112043	0.9996279246575077	0.3872064946834499
330	0.55	1.3159321058939013	0.9478657559289494	0.38916136192667
330	0.6	1.320334639108781	0.8969093877563781	0.3949877790634985
330	0.65	1.327244444672509	0.8469849150875581	0.40455609348310034
330	0.7000000000000001	1.3359096220832083	0.7981419566072706	0.4175937023985467
330	0.75	1.3449970714924888	0.7501838107038796	0.4335727621553513
330	0.8	1.3521079109526175	0.7024852975723718	0.4514674569404404
330	0.85	1.3525678230484877	0.6535062081219611	0.46916342986017967
330	0.9	1.335679287866082	0.5992203669523501	0.4816603913218832
340	0.1	1.340843943275916	1.3221260832298867	0.4836930218271777
340	0.15000000000000002	1.357485907132485	1.3186371925772447	0.4709602749282578
340	0.2	1.3568216813218785	1.2919424009412115	0.4530662868756381
340	0.25	1.3495419134817432	1.2533475012238278	0.4350069486062967
340	0.30000000000000004	1.3403181258091033	1.2080387660256715	0.41889473567748925
340	0.35	1.3315478166644616	1.1588708440934015	0.40575442390979977
340	0.4	1.3245633273920594	1.1076009441679817	0.3961131905105435
340	0.45000000000000007	1.320116130771184	1.055392482903511	0.39024319601496843
340	0.5	1.3185937519611897	1.0030508994050764	0.38827383201330934
340	0.55	1.3201161307711842	0.9511425814255999	0.3902431960149685
340	0.6	1.3245633273920594	0.9000537351814816	0.39611319051054356
340	0.65	1.3315478166644616	0.8500104768916821	0.40575442390979977
340	0.7000000000000001	1.340318125809103	0.8010625625521701	0.4188947356774892
340	0.75	1.3495419134817432	0.7530136046490525	0.4350069486062967
340	0.8	1.356821681321878	0.7052390701517547	0.453066286875638
340	0.85	1.357485907132485	0.6562001671088941	0.47096027492825787
340	0.9	1.3408439432759158	0.6018744562881012	0.48369302182717755
350	0.1	1.345856422645475	1.3271130641506406	0.4856655774092391
350	0.15000000000000002	1.3622593497210786	1.323350628417983	0.4727041922453275
350	0.2	1.3613969784870632	1.29640827157256	0.4546181294381461
350	0.25	1.3539533507381918	1.2575850509997506	0.4363990590471364
350	0.30000000000000004	1.3445973005542147	1.2120644623402466	0.4201576503507143
350	0.35	1.3357249953331127	1.162699753981179	0.40691768026574754
350	0.4	1.3286680466274368	1.1112473417980282	0.39720568559809377
350	0.45000000000000007	1.324177515635568	1.0588701639743556	0.391293401715918
350	0.5	1.3226407141452232	1.0063733662376728	0.3893099691752904
350	0.55	1.3241775156355682	0.954323166903762	0.39129340171591803
350	0.6	1.3286680466274368	0.9031056996671604	0.3972056855980938
350	0.65	1.3357249953331127	0.8529471007062225	0.40691768026574754
350	0.7000000000000001	1.3445973005542147	0.8038972574755283	0.4201576503507143
350	0.75	1.3539533507381918	0.7557600836951137	0.4363990590471364
350	0.8	1.3613969784870625	0.7079116669059612	0.45461812943814606
350	0.85	1.3622593497210786	0.6588145748625883	0.47270419224532756
350	0.9	1.345856422645475	0.6044499516266929	0.485665577409239
360	0.1	1.3507253897622282	1.3319572217400413	0.48758148584920014
360	0.15000000000000002	1.3668963748820555	1.3279292983059883	0.47439819447985804
360	0.2	1.3658416695406248	1.3007465754136007	0.4561256548945461
360	0.25	1.3582389582877603	1.2617016276375448	0.4377514818166595
360	0.30000000000000004	1.3487544870752066	1.2159752763906968	0.421384608188737
360	0.35	1.3397831414866594	1.1664194209586642	0.4080478503349182
360	0.4	1.3326558301050506	1.114789713101366	0.3982671289591639
360	0.45000000000000007	1.3281232176291407	1.062248629708073	0.3923137702112838
360	0.5	1.3265724102794036	1.0096010335151753	0.3903166729400902
360	0.55	1.3281232176291409	0.957412979238197	0.3923137702112839
360	0.6	1.3326558301050506	0.9060705303057572	0.39826712895916394
360	0.65	1.3397831414866594	0.8557998416514203	0.4080478503349182
360	0.7000000000000001	1.3487544870752066	0.8066509267493751	0.42138460818873713
360	0.75	1.3582389582877603	0.7584279885800976	0.4377514818166595
360	0.8	1.3658416695406244	0.710507710857477	0.45612565489454604
360	0.85	1.3668963748820555	0.6613539675688518	0.4743981944798581
360	0.9	1.3507253897622282	0.606951343816183	0.4875814858492001
370	0.1	1.3554587905354498	1.3366664653808384	0.4894438903866402
370	0.15000000000000002	1.3714045259611303	1.3323806567120091	0.4760450447155521
370	0.2	1.3701629708149747	1.3049643640781876	0.4575913125781928
370	0.25	1.3624056848260337	1.2657039155386829	0.4390664078316944
370	0.30000000000000004	1.3527964193541144	1.2197775544021172	0.42257759239391246
370	0.35	1.3437288241609304	1.1700358788364065	0.4091467577899121
370	0.4	1.3365331299652943	1.1182338034106416	0.3992992313377589
370	0.45000000000000007	1.3319596190845604	1.0655333598126946	0.39330594488682796
370	0.5	1.3303951994786418	1.0127391375250911	0.3912955643067363
370	0.55	1.3319596190845606	0.960417033141838	0.39330594488682796
370	0.6	1.3365331299652943	0.9089530419535602	0.3992992313377589
370	0.65	1.3437288241609304	0.8585733365410964	0.4091467577899121
370	0.7000000000000001	1.3527964193541144	0.809328051332794	0.4225775923939124
370	0.75	1.3624056848260337	0.7610216674014151	0.4390664078316944
370	0.8	1.3701629708149745	0.7130314418676157	0.45759131257819274
370	0.85	1.3714045259611303	0.6638225050613186	0.47604504471555215
370	0.9	1.3554587905354498	0.6093827504721252	0.48944389038664005
380	0.1	1.3600639300884616	1.3412480665090307	0.4912556803246944
380	0.15000000000000002	1.3757907386174943	1.3367115574212456	0.4776472832499487
380	0.2	1.3743675176654697	1.3090681212576216	0.45901735458519194
380	0.25	1.3664599198570193	1.2695980609323119	0.44034585174460317
380	0.30000000000000004	1.3567292896240846	1.2234771317585094	0.4237384267261078
380	0.35	1.3475680840258455	1.1735546757886919	0.4102160797616418
380	0.4	1.3403058794594942	1.121584895663011	0.40030356605928263
380	0.45000000000000007	1.335692589102132	1.0687293929733523	0.3942714371478564
380	0.5	1.334114929506475	1.0157924930935007	0.3922481341006216
380	0.55	1.3356925891021323	0.9633399396475678	0.39427143714785645
380	0.6	1.3403058794594942	0.9117576617984545	0.4003035660592827
380	0.65	1.3475680840258455	0.8612718487526839	0.4102160797616418
380	0.7000000000000001	1.3567292896240841	0.8119327511656944	0.4237384267261078
380	0.75	1.3664599198570193	0.7635451177649297	0.44034585174460317
380	0.8	1.3743675176654695	0.7154867577930546	0.4590173545851919
380	0.85	1.3757907386174943	0.6662240112829417	0.47764728324994865
380	0.9	1.3600639300884616	0.611747956164556	0.49125568032469435
390	0.1	1.3645475397798477	1.3457087253477495	0.49301951763133084
390	0.15000000000000002	1.3800614043260009	1.3409283163181578	0.47920725089263355
390	0.2	1.3784614251489622	1.3130638220541524	0.46040585637828
390	0.25	1.370407552075278	1.273389728084981	0.44159167034185093
390	0.30000000000000004	1.3605588049159731	1.2270793863486544	0.42486879213567885
390	0.35	1.3513064885251995	1.1769809250623025	0.411257362119973
390	0.4	1.3439795470941658	1.124847858680181	0.4012815833556656
390	0.45000000000000007	1.3393275371000675	1.0718413729012233	0.39521164017508953
390	0.5	1.3377369901278486	1.0187655375941402	0.39317575654028913
390	0.55	1.3393275371000677	0.9661859482652482	0.3952116401750896
390	0.6	1.3439795470941658	0.9144884698516269	0.4012815833556657
390	0.65	1.3513064885251995	0.8638993072415777	0.411257362119973
390	0.7000000000000001	1.3605588049159731	0.8144688228979369	0.4248687921356789
390	0.75	1.370407552075278	0.7660020234297313	0.44159167034185093
390	0.8	1.378461425148962	0.7178772502647625	0.46040585637827997
390	0.85	1.3800614043260009	0.6685620094564266	0.4792072508926336
390	0.9	1.3645475397798474	0.6140504473425866	0.49301951763133073
400	0.1	1.3689158356914923	1.3500546291434574	0.494737860148981
400	0.15000000000000002	1.3842224258006781	1.34503676618226	0.48072710929750617
400	0.2	1.3824503409865445	1.3169569847676428	0.46175873477029666
400	0.25	1.3742540203266096	1.277084148362616	0.4428055786042513
400	0.30000000000000004	1.36429023641845	1.2305892851294367	0.42597024128359146
400	0.35	1.3549491800098432	1.1803193492385717	0.41227203281401287
400	0.4	1.3475591838958816	1.1280271893107403	0.4022346228719336
400	0.45000000000000007	1.342869459561247	1.0748735885283462	0.39612784093449555
400	0.5	1.341266359683623	1.0216623693623865	0.39407970108226364
400	0.55	1.3428694595612471	0.968958983778587	0.3961278409344956
400	0.6	1.3475591838958816	0.9171492342900891	0.40223462287193373
400	0.65	1.3549491800098432	0.8664593405931511	0.41227203281401287
400	0.7000000000000001	1.36429023641845	0.8169397728182367	0.4259702412835915
400	0.75	1.3742540203266096	0.7683957862888529	0.4428055786042513
400	0.8	1.3824503409865443	0.7202062359106361	0.46175873477029655
400	0.85	1.3842224258006781	0.6708397527723016	0.4807271092975063
400	0.9	1.3689158356914923	0.616293442801938	0.4947378601489809
410	0.1	1.3731745698542166	1.3542915031700964	0.49641298191826694
410	0.15000000000000002	1.3882792655417804	1.349042304683991	0.4822088587707401
410	0.2	1.3863394919582177	1.3207527162582768	0.46307776367709513
410	0.25	1.3780043582509318	1.2806861632079907	0.4439891637765525
410	0.30000000000000004	1.367928462720066	1.23401142491541	0.42704421126268544
410	0.35	1.3585009179058276	1.1835743190075172	0.4132614135603138
410	0.4	1.3510494648193334	1.1311270493475698	0.403163924624327
410	0.45000000000000007	1.346322980987719	1.0778300092189246	0.397021230700395
410	0.5	1.344707645894278	1.0244867813462781	0.394961142799651
410	0.55	1.3463229809877193	0.9716626784791098	0.3970212307003951
410	0.6	1.3510494648193334	0.9197434424160074	0.403163924624327
410	0.65	1.3585009179058276	0.8689553068507542	0.4132614135603138
410	0.7000000000000001	1.3679284627200659	0.8193488456972337	0.4270442112626854
410	0.75	1.3780043582509318	0.7707295543803023	0.4439891637765525
410	0.8	1.3863394919582175	0.7224767837004978	0.46307776367709513
410	0.85	1.3882792655417804	0.6730602512627508	0.4822088587707401
410	0.9	1.3731745698542166	0.6184799203606035	0.49641298191826677
420	0.1	1.3773290752664196	1.3584246555523007	0.4980469910357459
420	0.15000000000000002	1.3922369885049872	1.3529499365683288	0.48365435392124007
420	0.2	1.3901337246829015	1.3244557518180244	0.4643645879637269
420	0.25	1.3816632335241725	1.284200261916948	0.44514389773519314
420	0.30000000000000004	1.3714780078209592	1.2373500682326315	0.42809203478096647
420	0.35	1.3619661157828746	1.186749887250511	0.4142267301185109
420	0.4	1.3544547251481465	1.134151297978601	0.4040706386344177
420	0.45000000000000007	1.3496923899030981	1.0807143157203687	0.39789291430730683
420	0.5	1.348065121729839	1.0272422906858445	0.3958211715069962
420	0.55	1.3496923899030984	0.9743004004995275	0.3978929143073069
420	0.6	1.3544547251481465	0.92227432786913	0.40407063863441783
420	0.65	1.3619661157828746	0.8713903197330065	0.4142267301185109
420	0.7000000000000001	1.3714780078209592	0.8216990501381132	0.4280920347809665
420	0.75	1.3816632335241725	0.7730062465051205	0.44514389773519314
420	0.8	1.3901337246829013	0.7246917389770692	0.4643645879637268
420	0.85	1.3922369885049872	0.6752262954160101	0.4836543539212401
420	0.9	1.3773290752664196	0.6206126402948638	0.4980469910357458
430	0.1	1.381384305586479	1.3624590167848372	0.49964184539602885
430	0.15000000000000002	1.3961002997262069	1.356764310850452	0.48506531745970005
430	0.2	1.3938375415795963	1.32807049032938	0.46562073565419554
430	0.25	1.3852349824644954	1.2876306149505954	0.44627114789533234
430	0.30000000000000004	1.374943074655183	1.2406091749362638	0.42911495002471656
430	0.35	1.3653488740455313	1.1898498190963305	0.4151691213543642
430	0.4	1.3577789925976655	1.1371035204038886	0.4049558334266151
430	0.45000000000000007	1.3529816706042257	1.0835299274577903	0.39874391831043926
430	0.5	1.351342757044799	1.0299321647977664	0.3966607998088165
430	0.55	1.352981670604226	0.9768752787993225	0.3987439183104393
430	0.6	1.3577789925976655	0.9247448946234212	0.40495583342661506
430	0.65	1.3653488740455313	0.8737672717522716	0.4151691213543642
430	0.7000000000000001	1.374943074655183	0.8239931809300354	0.4291149500247166
430	0.75	1.3852349824644954	0.775228573933779	0.44627114789533234
430	0.8	1.3938375415795958	0.7268537446432566	0.46562073565419543
430	0.85	1.3961002997262069	0.6773404769942367	0.4850653174597001
430	0.9	1.381384305586479	0.6226941659963127	0.4996418453960287
440	0.1	1.3853448702372755	1.3663991746835993	0.5011993666119164
440	0.15000000000000002	1.3998735776007931	1.3604897537145577	0.48644335240288944
440	0.2	1.3974551326769769	1.3316010253641084	0.466847628731417
440	0.25	1.3887236406445937	1.290981103401646	0.447372186859335
440	0.30000000000000004	1.3783275747450259	1.2437924301784917	0.4301141093840731
440	0.35	1.368653008852795	1.1928776185080645	0.41608964725791414
440	0.4	1.3610260157144651	1.1399870531497402	0.40582050354622434
440	0.45000000000000007	1.356194531250274	1.0862800266781805	0.39957519820571374
440	0.5	1.3545442465640074	1.0325594444492048	0.39748097022061435
440	0.55	1.3561945312502741	0.9793902252660973	0.3995751982057138
440	0.6	1.3610260157144651	0.9271579382132259	0.4058205035462244
440	0.65	1.368653008852795	0.8760888546635194	0.41608964725791414
440	0.7000000000000001	1.3783275747450259	0.8262338388195989	0.4301141093840731
440	0.75	1.3887236406445937	0.7773990596044332	0.447372186859335
440	0.8	1.3974551326769766	0.7289652599000294	0.46684762873141694
440	0.85	1.3998735776007931	0.6794052074428698	0.4864433524028895
440	0.9	1.3853448702372755	0.624726882235936	0.5011993666119163
450	0.1	1.3892150655445263	1.3702494053872785	0.5027212523597443
450	0.15000000000000002	1.4035609034056193	1.3641302976977818	0.4877899528992426
450	0.2	1.400990403833372	1.3350511727716823	0.4680465927182403
450	0.25	1.3921329700505154	1.2942553451354795	0.4484482009769892
450	0.30000000000000004	1.3816351545106431	1.246903269220711	0.4310905871949108
450	0.35	1.3718820777764047	1.1958365518703662	0.41698929605801444
450	0.4	1.364199289073499	1.1428050065268933	0.4066655762304476
450	0.45000000000000007	1.3593344287846718	1.0889675798706009	0.40038764483642614
450	0.5	1.3576730347130908	1.035126964228275	0.39828256148771857
450	0.55	1.3593344287846723	0.9818479543230593	0.4003876448364262
450	0.6	1.364199289073499	0.9295160645639897	0.4066655762304477
450	0.65	1.3718820777764047	0.8783575776050118	0.41698929605801444
450	0.7000000000000001	1.3816351545106431	0.8284234480499956	0.4310905871949108
450	0.75	1.3921329700505154	0.7795200551528002	0.4484482009769892
450	0.8	1.4009904038333716	0.731028576866854	0.46804659271824023
450	0.85	1.4035609034056193	0.6814227342181256	0.4877899528992427
450	0.9	1.3892150655445261	0.6267130113601617	0.5027212523597442
460	0.1	1.3929989024345255	1.3740137009331381	0.5042090873588786
460	0.15000000000000002	1.407166087561572	1.3676897076512693	0.4891065138584365
460	0.2	1.4044470018423005	1.3384244952222022	0.4692188652009095
460	0.25	1.3954664832440549	1.2974567180461232	0.449500297961454
460	0.30000000000000004	1.3848692186775589	1.2499448995076903	0.43204538662713504
460	0.35	1.3750394026292643	1.1987296689740636	0.41786899055271803
460	0.4	1.3673020756965173	1.1455602846107131	0.407491917344301
460	0.45000000000000007	1.3624045911088152	1.0915953568229102	0.4011820900940504
460	0.5	1.360732337710786	1.0376373707557325	0.3990663942079758
460	0.55	1.3624045911088156	0.9842510003727435	0.4011820900940505
460	0.6	1.3673020756965173	0.9318217067446486	0.4074919173443011
460	0.65	1.3750394026292643	0.8805757832364312	0.41786899055271803
460	0.7000000000000001	1.3848692186775589	0.8305642719634985	0.432045386627135
460	0.75	1.3954664832440549	0.7815937560609316	0.449500297961454
460	0.8	1.4044470018423003	0.7330458353653412	0.46921886520090944
460	0.85	1.407166087561572	0.6833951553087548	0.48910651385843656
460	0.9	1.3929989024345255	0.628654627693488	0.5042090873588784
470	0.1	1.3967001311374234	1.377695793851156	0.5056643531626765
470	0.15000000000000002	1.410692693058829	1.3711715038960801	0.4903943395400208
470	0.2	1.407828336826977	1.3417243240983645	0.4703656034319711
470	0.25	1.3987274649167225	1.3005883808008587	0.45052951368319105
470	0.30000000000000004	1.388032951157762	1.2529203203583188	0.43297944582985043
470	0.35	1.378128089830328	1.2015598217351793	0.4187295937569658
470	0.4	1.3703374270514332	1.148255603064319	0.40830033667652676
470	0.45000000000000007	1.3654080368632575	1.0941659476210943	0.4019593120044736
470	0.5	1.3637251632775922	1.040093138930399	0.3998332358483221
470	0.55	1.3654080368632577	0.9866017333572213	0.40195931200447366
470	0.6	1.3703374270514332	0.9340771399109038	0.4083003366765268
470	0.65	1.378128089830328	0.8827456621338923	0.4187295937569658
470	0.7000000000000001	1.3880329511577618	0.8326584269182512	0.4329794458298505
470	0.75	1.3987274649167225	0.7836222151687285	0.45052951368319105
470	0.8	1.4078283368269768	0.7350190361043102	0.470365603431971
470	0.85	1.410692693058829	0.6853244321863974	0.4903943395400209
470	0.9	1.3967001311374232	0.630553670380695	0.5056643531626764
480	0.1	1.4003222632761239	1.3812991791550342	0.5070884369119475
480	0.15000000000000002	1.4141440564048142	1.3745789829298032	0.49165465123321206
480	0.2	1.4111376022675195	1.3449537790726802	0.4714878911293625
480	0.25	1.4019189911659438	1.3036532913918892	0.45153681824606345
480	0.30000000000000004	1.3911293337245945	1.2558323405751066	0.43389364342754866
480	0.35	1.3811510486181282	1.204329680935574	0.4195719139540377
480	0.4	1.3733082009391462	1.1508935050780729	0.40909159267653905
480	0.45000000000000007	1.3683475931195286	1.0966817778520135	0.40272003927746935
480	0.5	1.3666543282627426	1.0424965864576006	0.4005838052319695
480	0.55	1.368347593119529	0.9889023726735949	0.4027200392774694
480	0.6	1.3733082009391462	0.936284494668777	0.4090915926765391
480	0.65	1.3811510486181282	0.884869265662903	0.4195719139540377
480	0.7000000000000001	1.3911293337245945	0.8347078947331921	0.43389364342754866
480	0.75	1.4019189911659438	0.7856073547559528	0.45153681824606345
480	0.8	1.4111376022675193	0.7369500524692096	0.4714878911293624
480	0.85	1.4141440564048142	0.6872124013841591	0.4916546512332121
480	0.9	1.4003222632761236	0.63241195486709	0.5070884369119474
490	0.1	1.4038685916657878	1.3848271340536948	0.5084826391800332
490	0.15000000000000002	1.4175233064025663	1.3779152359882	0.49288859414081426
490	0.2	1.4143777929548345	1.3481157856574455	0.4725867445715117
490	0.25	1.4050439467762494	1.3066542237673808	0.4525231214346995
490	0.30000000000000004	1.3941611627552621	1.2586835942308565	0.43478880344783555
490	0.35	1.3841110073799368	1.207041751230835	0.42039670922472083
490	0.4	1.376217077529986	1.1534763756593032	0.40986639670171904
490	0.45000000000000007	1.3712259112418455	1.0991451222326174	0.4034649553859645
490	0.5	1.3695224744478123	1.0448498868737948	0.4013187765618425
490	0.55	1.3712259112418457	0.9911549996489946	0.40346495538596455
490	0.6	1.376217077529986	0.9384457690546193	0.4098663967017191
490	0.65	1.3841110073799368	0.8869485175183239	0.42039670922472083
490	0.7000000000000001	1.3941611627552621	0.8367145338439675	0.4347888034478356
490	0.75	1.4050439467762494	0.7875509773723836	0.4525231214346995
490	0.8	1.4143777929548342	0.7388406410894164	0.4725867445715116
490	0.85	1.4175233064025663	0.6890607848740694	0.4928885941408143
490	0.9	1.4038685916657878	0.6342311831864168	0.508482639180033
500	0.1	1.4073422081027709	1.3882827356609215	0.5098481810202644
500	0.15000000000000002	1.4208333810235951	1.3811831657229805	0.49409724356418466
500	0.2	1.4175517211234179	1.3512130909741664	0.4736631180741109
500	0.25	1.408105040748126	1.3095937827755613	0.4534892776095861
500	0.30000000000000004	1.3971310642759676	1.2614765548542615	0.43566569974980085
500	0.35	1.3870105283256942	1.2096983846361964	0.4212046915176633
500	0.4	1.3790665737747427	1.1560064544729243	0.4106254168345514
500	0.45000000000000007	1.3740454811412115	1.1015581168570345	0.4041947022322197
500	0.5	1.3723320827486327	1.0471550812503176	0.4020387830366034
500	0.55	1.374045481141212	0.9933615687503273	0.40419470223221976
500	0.6	1.3790665737747427	0.9405628392999128	0.4106254168345514
500	0.65	1.3870105283256942	0.8889852240935348	0.4212046915176633
500	0.7000000000000001	1.3971310642759676	0.8386800893267317	0.43566569974980085
500	0.75	1.408105040748126	0.7894547755685434	0.4534892776095861
500	0.8	1.4175517211234177	0.7406924513322717	0.47366311807411077
500	0.85	1.4208333810235951	0.6908711993898248	0.4940972435641847
500	0.9	1.4073422081027709	0.6360129532019195	0.5098481810202643
510	0.1	1.4107460193830026	1.3916688769421321	0.5111862103111197
510	0.15000000000000002	1.4240770426025382	1.3843855012204946	0.4952816104726745
510	0.2	1.4206620309802422	1.3542482779548124	0.4747179089223092
510	0.25	1.411104820283431	1.3124744176230485	0.45443609011571906
510	0.30000000000000004	1.40004150751199	1.2642135482053285	0.4365250600125283
510	0.35	1.3898520207039766	1.2123017926719433	0.4219965303155676
510	0.4	1.3818590563840032	1.1584858474057358	0.4113692813208291
510	0.45000000000000007	1.3768086441134866	1.10392277022632	0.4049098834501159
510	0.5	1.3750854860063864	1.0494140887337453	0.40274442010777495
510	0.55	1.3768086441134868	0.9955239176796461	0.40490988345011597
510	0.6	1.3818590563840032	0.9426374695257828	0.41136928132082917
510	0.65	1.3898520207039766	0.8909810838184602	0.4219965303155676
510	0.7000000000000001	1.40004150751199	0.8406062019248997	0.43652506001252833
510	0.75	1.411104820283431	0.7913203406581967	0.45443609011571906
510	0.8	1.420662030980242	0.742507033852004	0.4747179089223091
510	0.85	1.4240770426025382	0.6926451648208233	0.49528161047267455
510	0.9	1.4107460193830021	0.637758766925764	0.5111862103111194
520	0.1	1.4140827617570535	1.3949882811046577	0.5124978074813797
520	0.15000000000000002	1.4272568915499315	1.387524811555439	0.49644264652958353
520	0.2	1.4237112118172845	1.357223778158314	0.47575196182201374
520	0.25	1.4140456834078137	1.3152984340211447	0.45536431526167265
520	0.30000000000000004	1.40289481711746	1.2668967638055189	0.4373675693351391
520	0.35	1.3926377527303924	1.2148540573250353	0.4227728559444273
520	0.4	1.3845967535430788	1.1609165370036096	0.41209858167317925
520	0.45000000000000007	1.3795176044268853	1.1062409732031846	0.40561106738603353
520	0.5	1.3777848805327266	1.0516287160588853	0.40343624841986714
520	0.55	1.3795176044268855	0.9976437764854399	0.4056110673860336
520	0.6	1.3845967535430788	0.9446713204923819	0.41209858167317925
520	0.65	1.3926377527303924	0.8929376955870533	0.4227728559444273
520	0.7000000000000001	1.40289481711746	0.8424944161954903	0.4373675693351391
520	0.75	1.4140456834078137	0.7931491706259287	0.45536431526167265
520	0.8	1.4237112118172843	0.744285848304175	0.4757519618220137
520	0.85	1.4272568915499315	0.6943841117862841	0.4964426465295836
520	0.9	1.4140827617570537	0.6394700380248994	0.5124978074813796
530	0.1	1.4173550140013924	1.3982435146102565	0.5137839906865485
530	0.15000000000000002	1.4303753787531353	1.3906035180477112	0.4975812486370243
530	0.2	1.4267016098701426	1.3601418833611667	0.47676607292546447
530	0.25	1.4169298903864318	1.3180680051705955	0.45627466591833626
530	0.30000000000000004	1.4056931842361928	1.269528265365419	0.4381938734928891
530	0.35	1.395369862376013	1.2173571409627004	0.4235342625667082
530	0.4	1.3872817655074816	1.163300391910823	0.4128138754782451
530	0.45000000000000007	1.3821744398022509	1.1085145080149912	0.40629878979513795
530	0.5	1.3804323365517437	1.053800666152225	0.40411479646981346
530	0.55	1.382174439802251	0.9997227758027067	0.406298789795138
530	0.6	1.3872817655074816	0.946665957511557	0.4128138754782452
530	0.65	1.395369862376013	0.8948565663787003	0.4235342625667082
530	0.7000000000000001	1.4056931842361928	0.8443461878760902	0.438193873492889
530	0.75	1.4169298903864318	0.7949426772779323	0.45627466591833626
530	0.8	1.4267016098701424	0.7460302703214805	0.47676607292546436
530	0.85	1.4303753787531353	0.6960893884836655	0.49758124863702435
530	0.9	1.4173550140013924	0.6411480986069393	0.5137839906865482
540	0.1	1.4205652092617334	1.4014369989651076	0.5150457204984269
540	0.15000000000000002	1.4334348168131235	1.393623905368449	0.49869826305389436
540	0.2	1.4296354390638872	1.36300475606016	0.47776099347900763
540	0.25	1.4197595740687583	1.3207851817155531	0.45716781478011337
540	0.30000000000000004	1.4084386765251153	1.2721100002340218	0.4390045818880009
540	0.35	1.3980503671440707	1.2198128953159466	0.42428131089400356
540	0.4	1.3899160742048506	1.1656391754238289	0.41351568894083723
540	0.45000000000000007	1.3847811109106452	1.1107450564121104	0.40697355628505844
540	0.5	1.3830298076628564	1.0559315459281915	0.40478056301726295
540	0.55	1.3847811109106454	1.001762454319872	0.4069735562850585
540	0.6	1.3899160742048506	0.9486228576169803	0.4135156889408373
540	0.65	1.3980503671440707	0.8967391181642926	0.42428131089400356
540	0.7000000000000001	1.408438676525115	0.8461628905601988	0.4390045818880009
540	0.75	1.4197595740687583	0.7967021927212523	0.45716781478011337
540	0.8	1.429635439063887	0.7477415978341421	0.4777609934790076
540	0.85	1.4334348168131235	0.6977622668932094	0.4986982630538944
540	0.9	1.4205652092617334	0.6427942053673323	0.5150457204984269
550	0.1	1.4237156458042868	1.4045710214225058	0.5162839041617481
550	0.15000000000000002	1.4364373902458054	1.3965881316224813	0.4997944891341636
550	0.2	1.432514790769085	1.3658144390074454	0.47873743313481537
550	0.25	1.4225367492807615	1.3234519007806342	0.45804439732585855
550	0.30000000000000004	1.4111332472548352	1.2746438079777083	0.43980027022893226
550	0.35	1.400681172946653	1.2222230696357306	0.425014530650129
550	0.4	1.392501551953048	1.167934553257288	0.41420451919407586
550	0.45000000000000007	1.3873394699967492	1.1129342070749537	0.40763584453483015
550	0.5	1.3855791394327206	1.0580228733673949	0.4054340192732164
550	0.55	1.3873394699967496	1.003764265557959	0.4076358445348302
550	0.6	1.392501551953048	0.950543416073792	0.41420451919407586
550	0.65	1.400681172946653	0.8985866941760213	0.425014530650129
550	0.7000000000000001	1.4111332472548352	0.8479458217574005	0.43980027022893226
550	0.75	1.4225367492807615	0.7984289752457323	0.45804439732585855
550	0.8	1.4325147907690845	0.7494210568073808	0.4787374331348153
550	0.85	1.4364373902458054	0.6994039484098743	0.49979448913416363
550	0.9	1.4237156458042868	0.6444095451685874	0.5162839041617479
560	0.1	1.4268084967935069	1.4076477447163478	0.5174993994649347
560	0.15000000000000002	1.4393851647602642	1.3994982375182918	0.5008706827267064
560	0.2	1.43534164267539	1.368572863882957	0.479696062963016
560	0.25	1.4252633213677974	1.3260699941905565	0.4589050145121171
560	0.30000000000000004	1.4137787435874516	1.277131428183337	0.44058148296751887
560	0.35	1.4032640821789788	1.2245893181115326	0.42573442281169876
560	0.4	1.3950399693902413	1.1701881006078103	0.4148808364008825
560	0.45000000000000007	1.3898512687228604	1.11508346235117	0.4082861063134473
560	0.5	1.3880820772105953	1.0600760839547483	0.40607561089101835
560	0.55	1.3898512687228606	1.0057295840366338	0.40828610631344736
560	0.6	1.3950399693902413	0.9524289522994103	0.4148808364008826
560	0.65	1.4032640821789788	0.9004005646099357	0.42573442281169876
560	0.7000000000000001	1.4137787435874516	0.8496962084051395	0.44058148296751887
560	0.75	1.4252633213677974	0.8001242146735188	0.4589050145121171
560	0.8	1.4353416426753893	0.7510698064592947	0.4796960629630159
560	0.85	1.4393851647602642	0.7010155689648931	0.5008706827267065
560	0.9	1.4268084967935069	0.6459952401133422	0.5174993994649346
570	0.1	1.4298458192001904	1.4106692159288132	0.5186930182661915
570	0.15000000000000002	1.4422800957123187	1.4023561547227985	0.50192755927278
570	0.2	1.4381178668767385	1.371281859196129	0.4806375181961661
570	0.25	1.4279410939786923	1.3286411959594617	0.4597502352271839
570	0.30000000000000004	1.4163769141192408	1.2795745075681288	0.44134873551977577
570	0.35	1.405800801076727	1.226913206630933	0.4264414616498732
570	0.4	1.3975330027009114	1.1724013085902347	0.4155450856690247
570	0.45000000000000007	1.3923181653164838	1.1171942443943865	0.4089247693193533
570	0.5	1.3905402732498617	1.0620925365456655	0.40670575978073936
570	0.55	1.392318165316484	1.0076597108924505	0.40892476931935334
570	0.6	1.3975330027009114	0.9542807152582718	0.41554508566902476
570	0.65	1.405800801076727	0.9021819318217315	0.4264414616498732
570	0.7000000000000001	1.4163769141192408	0.8514152118905582	0.4413487355197757
570	0.75	1.4279410939786923	0.8017890372329024	0.4597502352271839
570	0.8	1.4381178668767383	0.7526889440145693	0.480637518196166
570	0.85	1.4422800957123187	0.7025982036914376	0.5019275592727801
570	0.9	1.4298458192001904	0.6475523521653649	0.5186930182661914
580	0.1	1.432829561931076	1.4136373745829967	0.5198655297110927
580	0.15000000000000002	1.4451240358197999	1.4051637134863464	0.5029657966328365
580	0.2	1.440845237250711	1.3739431574976426	0.4815624007340969
580	0.25	1.4305717761704582	1.331167149126412	0.46058059853101696
580	0.30000000000000004	1.4189294157651715	1.2819746064689215	0.44210251629299224
580	0.35	1.4082929464314533	1.229196218949182	0.42713609659407636
580	0.4	1.3999822402114592	1.1745755901121409	0.4161976887992169
580	0.45000000000000007	1.3947417310944068	1.1192679007671442	0.40955223885959224
580	0.5	1.3929552932083005	1.0640735187202235	0.40732486576541466
580	0.55	1.394741731094407	1.0095558790066639	0.4095522388595923
580	0.6	1.3999822402114592	0.9560998883855846	0.4161976887992169
580	0.65	1.4082929464314533	0.9039319350688457	0.42713609659407636
580	0.7000000000000001	1.4189294157651715	0.8531039326337304	0.4421025162929923
580	0.75	1.4305717761704582	0.8034245100063423	0.46058059853101696
580	0.8	1.4408452372507108	0.7542795090426868	0.48156240073409684
580	0.85	1.4451240358197999	0.7041528711822115	0.5029657966328366
580	0.9	1.432829561931076	0.6490818873659551	0.5198655297110925
590	0.1	1.4357615732601468	1.4165540600403455	0.5210176631734824
590	0.15000000000000002	1.4479187422155526	1.4079226496130708	0.5039860376705515
590	0.2	1.4435254362047023	1.3765584019722181	0.48247128143379986
590	0.25	1.4331569889035487	1.3336494120043454	0.46139661570303925
590	0.30000000000000004	1.4214378200529592	1.2843332047746678	0.4428432885390428
590	0.35	1.4107420517301252	1.2314397623294808	0.427818753935986
590	0.4	1.4023891884202555	1.1767122852443996	0.4168390458834339
590	0.45000000000000007	1.3971234564273731	1.121305709563167	0.4101688993851019
590	0.5	1.395328622091028	1.0660202516779798	0.4079333080953926
590	0.55	1.3971234564273733	1.0114192576930798	0.410168899385102
590	0.6	1.4023891884202555	0.9578875940885764	0.41683904588343396
590	0.65	1.4107420517301252	0.9056516548455644	0.427818753935986
590	0.7000000000000001	1.4214378200529592	0.8547634142774478	0.4428432885390428
590	0.75	1.4331569889035487	0.8050316449965301	0.46139661570303925
590	0.8	1.443525436204702	0.7558424874234402	0.48247128143379975
590	0.85	1.4479187422155526	0.7056805373810441	0.5039860376705516
590	0.9	1.4357615732601468	0.6505847996874994	0.5210176631734823
600	0.1	1.4386436076323634	1.4194210182733238	0.5221501109477419
600	0.15000000000000002	1.4506658829052006	1.4106346108429042	0.5049888926186555
600	0.2	1.446160060852973	1.379129152475107	0.483364702206107
600	0.25	1.4356982709893087	1.3360894639018457	0.4621987721172586
600	0.30000000000000004	1.4239036188863816	1.2866517073585133	0.4435714920514847
600	0.35	1.4131495727770182	1.2336451727075222	0.42848983838994165
600	0.4	1.4047552775193324	1.1788126661387472	0.41746953676857873
600	0.45000000000000007	1.3994647562019362	1.1233088840975944	0.41077511589668453
600	0.5	1.397661669692448	1.0679338947199166	0.40853144683513193
600	0.55	1.3994647562019367	1.0132509569904586	0.4107751158966846
600	0.6	1.4047552775193324	0.9596448978679931	0.41746953676857884
600	0.65	1.4131495727770182	0.9073421168523313	0.42848983838994165
600	0.7000000000000001	1.4239036188863816	0.8563946475233886	0.4435714920514847
600	0.75	1.4356982709893087	0.8066114028491722	0.4621987721172586
600	0.8	1.4461600608529728	0.7573788149775097	0.4833647022061069
600	0.85	1.4506658829052006	0.7071821191455794	0.5049888926186555
600	0.9	1.4386436076323634	0.6520619945609949	0.5221501109477417
610	0.1	1.4414773319023437	1.4222399080755452	0.5232635307172119
610	0.15000000000000002	1.4533670426889373	1.413301162703803	0.5059749412483032
610	0.2	1.4487506286812228	1.3816568910676499	0.48424317793839505
610	0.25	1.4381970845441228	1.338488710370199	0.4629875289618849
610	0.30000000000000004	1.426328229830659	1.288931449059245	0.44428754472197624
610	0.35	1.4155168928494626	1.2358137194276309	0.42914973452404576
610	0.4	1.4070818664582694	1.1808779415374575	0.41808952239888464
610	0.45000000000000007	1.4017669748294947	1.1252785772081633	0.41137123523450797
610	0.5	1.3999557755870433	1.0698155493585972	0.4091196241351218
610	0.55	1.4017669748294952	1.0150520315988254	0.411371235234508
610	0.6	1.4070818664582694	0.9613728120976368	0.4180895223988847
610	0.65	1.4155168928494626	0.9090042956356696	0.42914973452404576
610	0.7000000000000001	1.4263282298306585	0.8579985736498741	0.44428754472197624
610	0.75	1.4381970845441228	0.8081646962666741	0.4629875289618849
610	0.8	1.4487506286812224	0.7588893807954702	0.484243177938395
610	0.85	1.4533670426889373	0.708658487513849	0.5059749412483032
610	0.9	1.4414773319023437	0.653514332110072	0.5232635307172118
620	0.1	1.4442643310633523	1.4250123067644938	0.5243585478207318
620	0.15000000000000002	1.4560237285998234	1.415923793886092	0.5069447348612269
620	0.2	1.4512985827488503	1.3841430271009534	0.485107198260348
620	0.25	1.4406548199985398	1.3408484880222002	0.46376332481866195
620	0.30000000000000004	1.4287130009666547	1.2911736992562197	0.44499184396977637
620	0.35	1.4178453274330487	1.2379466095924287	0.4297988080746015
620	0.4	1.4093702475950687	1.1829092609150327	0.4186993460489089
620	0.45000000000000007	1.4040313908468098	1.1272158852054197	0.41195758726252457
620	0.5	1.4022122137131445	1.0716662630929288	0.4096981654001561
620	0.55	1.40403139084681	1.0168234844945419	0.4119575872625246
620	0.6	1.4093702475950687	0.9630722994954248	0.41869934604890896
620	0.65	1.4178453274330487	0.9106391179309706	0.4297988080746015
620	0.7000000000000001	1.4287130009666547	0.8595760877423991	0.44499184396977637
620	0.75	1.4406548199985398	0.8096923931430094	0.46376332481866195
620	0.8	1.45129858274885	0.7603750302947808	0.48510719826034787
620	0.85	1.4560237285998234	0.7101104707037663	0.5069447348612269
620	0.9	1.4442643310633523	0.6549426301203253	0.5243585478207317
630	0.1	1.447006113515742	1.4277397154257674	0.5254357573367735
630	0.15000000000000002	1.4586373749051866	1.4185039211849693	0.5078987981217615
630	0.2	1.453805296473437	1.3865889018912214	0.4859572291678953
630	0.25	1.4430728007042373	1.3431700689639654	0.4645265771154214
630	0.30000000000000004	1.4310592153554313	1.2933796660769372	0.4456847680565442
630	0.35	1.420136128576777	1.2400449920632584	0.43043740715511547
630	0.4	1.4116216509737798	1.184907718287353	0.4192993344576458
630	0.45000000000000007	1.4062592211473297	1.1291218515057648	0.41253448595791387
630	0.5	1.4044321965888573	1.0734870328798243	0.41026738036393123
630	0.55	1.40625922114733	1.0185662702550862	0.4125344859579139
630	0.6	1.4116216509737798	0.9647442763156852	0.41929933445764583
630	0.65	1.420136128576777	0.9122474657367723	0.43043740715511547
630	0.7000000000000001	1.4310592153554313	0.8611280416646107	0.4456847680565442
630	0.75	1.4430728007042373	0.8111953194466486	0.4645265771154214
630	0.8	1.453805296473436	0.7618365680309904	0.4859572291678952
630	0.85	1.4586373749051866	0.7115388568713055	0.5078987981217616
630	0.9	1.4470061135157415	0.6563476667695127	0.5254357573367733
640	0.1	1.4497041159185589	1.43042356374235	0.5264957260025024
640	0.15000000000000002	1.4612093477125534	1.4210428940521513	0.5088376307439326
640	0.2	1.4562720780370588	1.3889957930254644	0.4867937145187775
640	0.25	1.4454522871769389	1.345454664876446	0.4652776834638745
640	0.30000000000000004	1.433368095150073	1.2955505002720706	0.4463666772973017
640	0.35	1.4223904889041734	1.2421099611444573	0.43106586336984803
640	0.4	1.4138372482642374	1.186874355719812	0.41988979887311945
640	0.45000000000000007	1.408451624878305	1.1309974699773944	0.41310223041454486
640	0.5	1.4066168791950013	1.07527880833151	0.41082756407883786
640	0.55	1.4084516248783052	1.0202812981210563	0.4131022304145449
640	0.6	1.4138372482642374	0.9663896152891172	0.4198897988731195
640	0.65	1.4223904889041734	0.913830179145994	0.43106586336984803
640	0.7000000000000001	1.433368095150073	0.8626552467943563	0.4463666772973017
640	0.75	1.4454522871769389	0.8126742618754472	0.4652776834638745
640	0.8	1.4562720780370584	0.7632747602864843	0.48679371451877745
640	0.85	1.4612093477125534	0.712944396650289	0.5088376307439326
640	0.9	1.4497041159185589	0.6577301831413577	0.5264957260025023
650	0.1	1.452359707663244	1.433065214447692	0.5275389939831993
650	0.15000000000000002	1.463740949217048	1.4235419987931406	0.509761709047149
650	0.2	1.4587001744497317	1.3913649183320904	0.4876170774117186
650	0.25	1.447794481009259	1.3477034307793385	0.46601702289334884
650	0.30000000000000004	1.435640805387694	1.2976872987890005	0.447037915177246
650	0.35	1.4246095453124579	1.244142559980996	0.43168449284081534
650	0.4	1.416018156395435	1.1888101665625215	0.4204710360158041
650	0.45000000000000007	1.4106097070348693	1.1328436880259283	0.41366110576847015
650	0.5	1.408767362556119	1.0770424946640702	0.41137899782884946
650	0.55	1.4106097070348695	1.021969434819923	0.4136611057684702
650	0.6	1.416018156395435	0.9680091483339746	0.42047103601580416
650	0.65	1.4246095453124579	0.9153880589568162	0.43168449284081534
650	0.7000000000000001	1.435640805387694	0.8641584765467376	0.44703791517724606
650	0.75	1.447794481009259	0.8141299703047976	0.46601702289334884
650	0.8	1.458700174449731	0.7646903374575593	0.48761707741171856
650	0.85	1.463740949217048	0.7143278054941945	0.509761709047149
650	0.9	1.452359707663244	0.6590908855431991	0.5275389939831991
660	0.1	1.4549741950042003	1.4356659674371945	0.528566076505822
660	0.15000000000000002	1.4662334216232058	1.426002462442712	0.510671487392585
660	0.2	1.461090775301491	1.3936974395471884	0.48842772145990704
660	0.25	1.4501005284838067	1.3499174685065742	0.46674495699002955
660	0.30000000000000004	1.4378784574910137	1.2997911080715532	0.44769880938305884
660	0.35	1.426794382388429	1.246143783695823	0.43229359715618615
660	0.4	1.4181654409106719	1.1907160984376741	0.4210433289683219
660	0.45000000000000007	1.4127345217789122	1.1346614094436545	0.41421138405260877
660	0.5	1.410884697047287	1.0787789554200982	0.4119219499725687
660	0.55	1.4127345217789125	1.023631507173435	0.4142113840526088
660	0.6	1.4181654409106719	0.9696036690594925	0.421043328968322
660	0.65	1.426794382388429	0.9169218690834587	0.43229359715618615
660	0.7000000000000001	1.4378784574910137	0.8656384687037514	0.44769880938305884
660	0.75	1.4501005284838067	0.8155631600480528	0.46674495699002955
660	0.8	1.4610907753014908	0.7660839962583794	0.4884277214599069
660	0.85	1.4662334216232058	0.7156897658382086	0.510671487392585
660	0.9	1.4549741950042003	0.6604304476455649	0.5285660765058218
670	0.1	1.4575488248773185	1.4382270635690686	0.5295774653690308
670	0.15000000000000002	1.4686879507707067	1.428425456347762	0.5115673995110614
670	0.2	1.4634450162313073	1.395994465704055	0.4892260319683529
670	0.25	1.4523715239136743	1.352097829919516	0.4674618309502583
670	0.30000000000000004	1.440082112505779	1.3018629271107347	0.44834967275644494
670	0.35	1.4289460355666905	1.2481145822904631	0.4328934642471838
670	0.4	1.4202801190696521	1.1925930560014866	0.42160694799808485
670	0.45000000000000007	1.4148270755076546	1.136451497043774	0.4147533249870212
670	0.5	1.4129698854515391	1.0804890149858966	0.41245667672274283
670	0.55	1.4148270755076549	1.025268304508249	0.4147533249870213
670	0.6	1.4202801190696521	0.9711739350803743	0.4216069479980849
670	0.65	1.4289460355666905	0.9184323387849801	0.4328934642471838
670	0.7000000000000001	1.440082112505779	0.867095927568038	0.448349672756445
670	0.75	1.4523715239136743	0.8169745139462332	0.4674618309502583
670	0.8	1.463445016231307	0.7674564017584111	0.4892260319683528
670	0.85	1.4686879507707067	0.7170309290978288	0.5115673995110614
670	0.9	1.4575488248773185	0.6617495124598328	0.5295774653690307
680	0.1	1.4600847884343064	1.4407496881822872	0.5305736303407141
680	0.15000000000000002	1.4711056694904208	1.4308120994836258	0.5124498597321112
680	0.2	1.4657639821380768	1.3982570562706513	0.49001237702369627
680	0.25	1.4546085127346164	1.354245519881235	0.4681679745555487
680	0.30000000000000004	1.4422527840975838	1.3039037102686555	0.44899080417683385
680	0.35	1.431065494053193	1.2500558633299976	0.4334843691998629
680	0.4	1.422363162720079	1.1944419035008345	0.42216215131885493
680	0.45000000000000007	1.4168883296942234	1.1382147750988285	0.41528717671051074
680	0.5	1.415023885790126	1.0821734609215472	0.41298342286790907
680	0.55	1.4168883296942236	1.0268805808873438	0.4152871767105108
680	0.6	1.422363162720079	0.9727206701591822	0.422162151318855
680	0.65	1.431065494053193	0.9199201647283264	0.4334843691998629
680	0.7000000000000001	1.4422527840975838	0.868531525956424	0.44899080417683385
680	0.75	1.4546085127346164	0.8183646843022454	0.4681679745555487
680	0.8	1.4657639821380766	0.7688081892681994	0.4900123770236962
680	0.85	1.4711056694904208	0.7183519175186064	0.5124498597321113
680	0.9	1.4600847884343064	0.6630486941684485	0.5305736303407139
690	0.1	1.462583224317833	1.4432349743565216	0.5315550204529194
690	0.15000000000000002	1.473487660714492	1.4331634615273008	0.5133192641229191
690	0.2	1.4680487101563664	1.4004862240571472	0.4907871085041598
690	0.25	1.4568124943707426	1.3563614990128798	0.46886370307619857
690	0.30000000000000004	1.4443914413292207	1.3059143698955873	0.4496224893794618
690	0.35	1.4331537035346988	1.2519684944313576	0.4340665750074779
690	0.4	1.4244155009590054	1.1962634671426104	0.42270918579658123
690	0.45000000000000007	1.4189192035202607	1.1399520316005083	0.4158131764587031
690	0.5	1.417047613945561	1.083833046120298	0.4135024224412474
690	0.55	1.418919203520261	1.0284690571779602	0.41581317645870314
690	0.6	1.4244155009590054	0.9742445661917618	0.42270918579658134
690	0.65	1.4331537035346988	0.9213860129002028	0.4340665750074779
690	0.7000000000000001	1.4443914413292207	0.8699459070473501	0.4496224893794618
690	0.75	1.4568124943707426	0.8197342946732928	0.46886370307619857
690	0.8	1.4680487101563662	0.7701399660868296	0.49078710850415974
690	0.85	1.473487660714492	0.7196533258901419	0.5133192641229192
690	0.9	1.462583224317833	0.6643285798206967	0.5315550204529191
700	0.1	1.4650452216999434	1.445684005936433	0.5325220652030913
700	0.15000000000000002	1.475834960361762	1.4354805657086431	0.514175991544948
700	0.2	1.470300192417278	1.4026829379134713	0.4915505630165649
700	0.25	1.4589844248933295	1.3584466862510054	0.46954931810967837
700	0.30000000000000004	1.4464990112375682	1.3078957787580596	0.45024500171443066
700	0.35	1.4352115686927092	1.2538533055719718	0.4346403332685842
700	0.4	1.4264380226021265	1.1980585372920256	0.42324828760433686
700	0.45000000000000007	1.420920576318559	1.1416640203563115	0.41633155119323245
700	0.5	1.4190419460953916	1.0854684908120402	0.4140138993412076
700	0.55	1.4209205763185593	1.0300344229702287	0.4163315511932325
700	0.6	1.4264380226021265	0.9757462850492932	0.42324828760433686
700	0.65	1.4352115686927092	0.9228305203808599	0.4346403332685842
700	0.7000000000000001	1.4464990112375682	0.8713396860948408	0.4502450017144307
700	0.75	1.4589844248933295	0.8210839415337644	0.46954931810967837
700	0.8	1.4703001924172778	0.771452313123066	0.49155056301656486
700	0.85	1.475834960361762	0.7209357231361021	0.514175991544948
700	0.9	1.4650452216999434	0.6655897309056941	0.5325220652030911
710	0.1	1.4674718231039834	1.4480978203404506	0.5334751756696339
710	0.15000000000000002	1.4781485600177224	1.4377643914585003	0.5150204046352868
710	0.2	1.4725193786127906	1.4048481252347984	0.49230306276663865
710	0.25	1.4611252194904176	1.3605019612228566	0.4702251083593651
710	0.30000000000000004	1.4485763812271244	1.3098487722941332	0.4508586028517762
710	0.35	1.4372399555385362	1.2557110912341036	0.4352058848355009
710	0.4	1.4284315784774122	1.1998278705144614	0.42377968283069767
710	0.45000000000000007	1.4228932898419422	1.1433514629369863	0.41684251818620427
710	0.5	1.421007720972846	1.0870804844241937	0.41451806790802237
710	0.55	1.4228932898419426	1.0315773383592284	0.4168425181862043
710	0.6	1.4284315784774122	0.9772264602892132	0.42377968283069767
710	0.65	1.4372399555385362	0.9242542969915922	0.4352058848355009
710	0.7000000000000001	1.4485763812271244	0.8727134520204145	0.45085860285177626
710	0.75	1.4611252194904176	0.822414195819669	0.4702251083593651
710	0.8	1.47251937861279	0.7727457864009649	0.4923030627666386
710	0.85	1.4781485600177224	0.7221996537908633	0.5150204046352869
710	0.9	1.4674718231039834	0.6668326848131162	0.5334751756696338
720	0.1	1.4698640270282721	1.4504774111722123	0.5344147455490184
720	0.15000000000000002	1.4804294094263077	1.440015876870881	0.515852850719061
720	0.2	1.4747071783801111	1.4069826742911473	0.4930449163682284
720	0.25	1.4632357547631154	1.3625281664549362	0.4708913503586409
720	0.30000000000000004	1.4506244012956144	1.3117741507103984	0.4514635434370904
720	0.35	1.439239693584575	1.2575426123987083	0.43576346041730973
720	0.4	1.4303969835578558	1.2015721914740307	0.4243035880454742
720	0.45000000000000007	1.4248381503730063	1.1450150504873096	0.4173462855636946
720	0.5	1.422945741968921	1.0886696873120043	0.4150151334598173
720	0.55	1.4248381503730065	1.033098435601982	0.41734628556369463
720	0.6	1.4303969835578558	0.9786856987460467	0.42430358804547424
720	0.65	1.439239693584575	0.9256579268265783	0.43576346041730973
720	0.7000000000000001	1.4506244012956144	0.8740677688932195	0.4514635434370904
720	0.75	1.4632357547631154	0.8237256043645943	0.4708913503586409
720	0.8	1.4747071783801107	0.774020918459696	0.49304491636822834
720	0.85	1.4804294094263077	0.7234456393723399	0.515852850719061
720	0.9	1.4698640270282721	0.6680579561911301	0.5344147455490181
730	0.1	1.4722227903879967	1.4528237306510507	0.5353411521209667
730	0.15000000000000002	1.4826784188091426	1.442235920994621	0.5166736626586346
730	0.2	1.4768644635209949	1.409087436395698	0.4937764195964981
730	0.25	1.4653168708629984	1.364526109428697	0.4715483091448917
730	0.30000000000000004	1.452643886105612	1.313672680933837	0.45206006370179913
730	0.35	1.4412115778653625	1.2593485984013002	0.43631328114116197
730	0.4	1.4323350189466915	1.2032921947007593	0.4248202108263375
730	0.45000000000000007	1.4267559306879263	1.1466554454115536	0.4178430528116835
730	0.5	1.4248567790890678	1.0902367323690862	0.4155052927916652
730	0.55	1.4267559306879265	1.0345983206597602	0.41784305281168355
730	0.6	1.4323350189466915	0.9801245820121208	0.42482021082633753
730	0.65	1.4412115778653625	0.9270419696786708	0.43631328114116197
730	0.7000000000000001	1.452643886105612	0.875403177307672	0.45206006370179913
730	0.75	1.4653168708629984	0.8250186912362039	0.4715483091448917
730	0.8	1.4768644635209947	0.7752782196563662	0.493776419596498
730	0.85	1.4826784188091426	0.7246741796596323	0.5166736626586347
730	0.9	1.4722227903879967	0.66926603821009	0.5353411521209666
740	0.1	1.4745490307902351	1.4551376918763739	0.5362547571476084
740	0.15000000000000002	1.484896461026396	1.4444253859684997	0.5174831596447849
740	0.2	1.4789920700695371	1.411163227925037	0.49449785608969243
740	0.25	1.467369373483614	1.3664965644958786	0.47219623888750584
740	0.30000000000000004	1.4546356169147785	1.3155450984304369	0.45264839403180657
740	0.35	1.443156370820726	1.2611297486611353	0.43685555907530316
740	0.4	1.4342464337271552	1.2049885462371275	0.42532975024953534
740	0.45000000000000007	1.4286473718862744	1.148273282943896	0.418333011247494
740	0.5	1.426741570776377	1.091782226528022	0.41598873464061836
740	0.55	1.4286473718862744	1.0360775746350985	0.41833301124749406
740	0.6	1.4342464337271552	0.9815436678171777	0.4253297502495354
740	0.65	1.443156370820726	0.9284069623678192	0.43685555907530316
740	0.7000000000000001	1.4546356169147785	0.876720195667001	0.4526483940318066
740	0.75	1.467369373483614	0.8262939589814196	0.47219623888750584
740	0.8	1.4789920700695367	0.7765181793797976	0.4944978560896924
740	0.85	1.484896461026396	0.7258857538832991	0.5174831596447849
740	0.9	1.4745490307902351	0.6704574037397302	0.5362547571476083
750	0.1	1.476843628655588	1.4574201709393608	0.5371559077119566
750	0.15000000000000002	1.4870843735920258	1.446585099012473	0.5182816479345395
750	0.2	1.4810908002206833	1.413210832203294	0.4952094980036274
750	0.25	1.4693940357178727	1.3684402746648314	0.47283538347359066
750	0.30000000000000004	1.4566003433761414	1.317392108901314	0.45322875549786656
750	0.35	1.4450748040521548	1.2628867342939354	0.43739049771690675
750	0.4	1.4361319466877267	1.206661885173731	0.42583239734759765
750	0.45000000000000007	1.4305131850976682	1.149869172613073	0.4188163444595212
750	0.5	1.428600825612039	1.0933067521599016	0.4164656401194614
750	0.55	1.4305131850976684	1.0375367551120207	0.41881634445952126
750	0.6	1.4361319466877267	0.9829434913150575	0.42583239734759765
750	0.65	1.4450748040521548	0.9297534199799983	0.43739049771690675
750	0.7000000000000001	1.4566003433761414	0.8780193213802991	0.45322875549786656
750	0.75	1.4693940357178727	0.8275518897876752	0.47283538347359066
750	0.8	1.481090800220683	0.7777412671824592	0.49520949800362735
750	0.85	1.4870843735920258	0.7270808218353219	0.5182816479345395
750	0.9	1.476843628655588	0.6716325064468625	0.5371559077119565
760	0.1	1.479107429198675	1.4596720088941633	0.5380449370005481
760	0.15000000000000002	1.4892429605550426	1.448715854286493	0.5190694215399339
760	0.2	1.4831614241305662	1.415231001261026	0.49591160662267386
760	0.25	1.4713915997920246	1.3703579532681085	0.47346597705477395
760	0.30000000000000004	1.4585387852187668	1.319214389866123	0.45380136035073193
760	0.35	1.4469675799624964	1.264620199617444	0.4379182924475195
760	0.4	1.4379922479327731	1.208312825082892	0.42632833553665944
760	0.45000000000000007	1.432354053075062	1.1514436996097002	0.4192932287177757
760	0.5	1.4304352239028661	1.094810868380855	0.4169361831216772
760	0.55	1.4323540530750623	1.0389763974071957	0.41929322871777575
760	0.6	1.4379922479327731	0.9843245662848581	0.4263283355366595
760	0.65	1.4469675799624964	0.9310818370237743	0.4379182924475195
760	0.7000000000000001	1.4585387852187668	0.8793010319799811	0.45380136035073193
760	0.75	1.4713915997920246	0.828792946566936	0.47346597705477395
760	0.8	1.483161424130566	0.778947933837086	0.49591160662267375
760	0.85	1.4892429605550426	0.7282598249051814	0.519069421539934
760	0.9	1.479107429198675	0.6727917818199289	0.538044937000548
770	0.1	1.4813412442785958	1.4618940135996785	0.5389221650346493
770	0.15000000000000002	1.491372994257322	1.4508184146273397	0.519846762871553
770	0.2	1.4852046815987485	1.4172244574787098	0.4966044329306601
770	0.25	1.4733627786859171	1.3722502855206737	0.4740882445581528
770	0.30000000000000004	1.4604516338182332	1.3210125921426066	0.45436641248385
770	0.35	1.4488353732881551	1.2663307635582393	0.43843913095866305
770	0.4	1.4398280003876132	1.2099419553582529	0.4268177410157903
770	0.45000000000000007	1.434170631683594	1.1529974260639244	0.41976383335753525
770	0.5	1.4322454191647465	1.0962951122728934	0.417400530699887
770	0.55	1.4341706316835943	1.0403970157390285	0.4197638333575353
770	0.6	1.4398280003876132	0.9856873862533015	0.4268177410157903
770	0.65	1.4488353732881551	0.9323926885109922	0.43843913095866305
770	0.7000000000000001	1.4604516338182332	0.880565786165914	0.45436641248385007
770	0.75	1.4733627786859171	0.830017573968562	0.4740882445581528
770	0.8	1.4852046815987483	0.7801386123239168	0.49660443293066003
770	0.85	1.491372994257322	0.7294231870478575	0.5198467628715531
770	0.9	1.4813412442785958	0.6739356481261791	0.5389221650346492
780	0.1	1.4835458541294708	1.4640869614419476	0.539787899354029
780	0.15000000000000002	1.4934752169775733	1.452893513172944	0.5206139433403697
780	0.2	1.4872212836415455	1.4191918951237952	0.49728821814480456
780	0.25	1.4753082576483763	1.3741179299772155	0.474702402164173
780	0.30000000000000004	1.4623395536654649	1.322787341230361	0.45492410786612203
780	0.35	1.4506788325321396	1.2680190209674767	0.4389531936499098
780	0.4	1.441639841206182	1.2115498424676472	0.4273007831404998
780	0.45000000000000007	1.435963551293102	1.154530892240361	0.4202283211381903
780	0.5	1.434032039510115	1.0977600000257188	0.4178588434198228
780	0.55	1.4359635512931022	1.0417991043210642	0.42022832113819036
780	0.6	1.441639841206182	0.9870324255444308	0.4273007831404998
780	0.65	1.4506788325321396	0.9336864309674773	0.4389531936499098
780	0.7000000000000001	1.4623395536654649	0.8818140247819154	0.454924107866122
780	0.75	1.4753082576483763	0.831226199326548	0.474702402164173
780	0.8	1.487221283641545	0.7813137187539404	0.4972882181448045
780	0.85	1.4934752169775733	0.7305713156890579	0.5206139433403698
780	0.9	1.4835458541294708	0.6750645073067179	0.5397878993540289
790	0.1	1.485722008980265	1.4662515989463518	0.5406424356569421
790	0.15000000000000002	1.4955503424701804	1.4549418548828263	0.521371223921083
790	0.2	1.4892119139647781	1.4211339817894912	0.49796319421551527
790	0.25	1.477228695615741	1.375961519896309	0.4753086577539731
790	0.30000000000000004	1.464203183741712	1.3245392386061576	0.45547463494702334
790	0.35	1.4524985813055495	1.269685543852538	0.43946065400153905
790	0.4	1.4434283830887815	1.2131370311259055	0.42777762477239906
790	0.45000000000000007	1.4377334180816799	1.1560446176566672	0.420686848579183
790	0.5	1.4357956889467942	1.0992060280055531	0.4183112756917047
790	0.55	1.43773341808168	1.0431831383854984	0.42068684857918304
790	0.6	1.4434283830887815	0.9883601402621998	0.4277776247723991
790	0.65	1.4524985813055495	0.9349635033791209	0.43946065400153905
790	0.7000000000000001	1.464203183741712	0.8830461717298064	0.4554746349470234
790	0.75	1.477228695615741	0.8324192335461745	0.4753086577539731
790	0.8	1.4892119139647775	0.7824736532330682	0.4979631942155152
790	0.85	1.4955503424701804	0.7317046025724867	0.521371223921083
790	0.9	1.485722008980265	0.6761787458141958	0.540642435656942
800	0.1	1.4878704305722754	1.4683886442879421	0.5414860583996436
800	0.15000000000000002	1.4975990574068836	1.4569641179625314	0.5221188556798699
800	0.2	1.491177230343573	1.4230513597427255	0.4986295842946394
800	0.25	1.4791247265408902	1.37778166451847	0.4759072113285048
800	0.30000000000000004	1.466043138806781	1.3262688629375146	0.4560181750361717
800	0.35	1.4542952195844465	1.271330882530959	0.4399616789236978
800	0.4	1.4451942155167004	1.2147040453936477	0.42824842260682017
800	0.45000000000000007	1.4394808152570153	1.157539102131526	0.42113956627477245
800	0.5	1.4375369485949117	1.1006336737565225	0.41875797608073284
800	0.55	1.4394808152570155	1.0445495751420997	0.4211395662747725
800	0.6	1.4451942155167004	0.9896709692110489	0.4282484226068202
800	0.65	1.4542952195844465	0.9362243280782379	0.4399616789236978
800	0.7000000000000001	1.466043138806781	0.8842626348257524	0.4560181750361717
800	0.75	1.4791247265408902	0.8335970719346588	0.4759072113285048
800	0.8	1.4911772303435726	0.7836188006717043	0.4986295842946393
800	0.85	1.4975990574068836	0.7328234245535555	0.52211885567987
800	0.9	1.4878704305722756	0.6772787353974976	0.5414860583996435
810	0.1	1.4899918135819519	1.470498788707544	0.5423190413584648
810	0.15000000000000002	1.4996220227285757	1.4589609551992249	0.5228570802692166
810	0.2	1.4931178659161575	1.4249446471880611	0.49928760317452286
810	0.25	1.4809969606394444	1.3795789502645495	0.4764982554015392
810	0.30000000000000004	1.4678600106070003	1.3279767712206314	0.4565549026592558
810	0.35	1.4560693248884113	1.2729555667124364	0.44045642908382054
810	0.4	1.4469379059099277	1.2162513897075977	0.42871332748004043
810	0.45000000000000007	1.441206304201647	1.1590148267673173	0.4215866191892065
810	0.5	1.4392563778280116	1.1020433969396237	0.419199087598253
810	0.55	1.4412063042016474	1.045898854677358	0.42158661918920654
810	0.6	1.4469379059099277	0.9909653347590941	0.42871332748004054
810	0.65	1.4560693248884113	0.9374693115746674	0.44045642908382054
810	0.7000000000000001	1.4678600106070003	0.885463806603204	0.4565549026592558
810	0.75	1.4809969606394444	0.8347600949799929	0.4764982554015392
810	0.8	1.4931178659161572	0.7847495315438026	0.4992876031745228
810	0.85	1.4996220227285757	0.7339281443435389	0.5228570802692166
810	0.9	1.4899918135819519	0.6783648338373974	0.5423190413584645
820	0.1	1.4920868269560383	1.4725826978405847	0.5431416481572209
820	0.15000000000000002	1.5016198749138336	1.4609329952150296	0.5235861303922584
820	0.2	1.4950344303979977	1.4268144394537892	0.4999374577000353
820	0.25	1.4828459855592628	1.3813539418603427	0.4770819753684854
820	0.30000000000000004	1.4696543690088484	1.3296634998482735	0.4570849858920663
820	0.35	1.4578214533865874	1.2745601065142371	0.44094505921391186
820	0.4	1.4486600007136312	1.2177795498474808	0.4291724846576142
820	0.45000000000000007	1.4429104255477576	1.1604722548723032	0.4220281469337455
820	0.5	1.4409545153439627	1.1034356402138985	0.41963474797502076
820	0.55	1.4429104255477578	1.0472314007982828	0.4220281469337456
820	0.6	1.4486600007136312	0.9922436436481693	0.4291724846576142
820	0.65	1.4578214533865874	0.9386988453356967	0.44094505921391186
820	0.7000000000000001	1.4696543690088484	0.8866500650663851	0.45708498589206636
820	0.75	1.4828459855592628	0.8359086690818045	0.4770819753684854
820	0.8	1.4950344303979974	0.7858662025991406	0.4999374577000351
820	0.85	1.5016198749138336	0.7350191112078459	0.5235861303922585
820	0.9	1.4920868269560381	0.6794373856368123	0.5431416481572208
830	0.1	1.4941561151654406	1.4746410129650274	0.5439541327624847
830	0.15000000000000002	1.5035932271702848	1.4628808436440937	0.5243062302388586
830	0.2	1.496927511222098	1.4286613101058678	0.5005793471555328
830	0.25	1.4846723674788345	1.3831071833928028	0.47765854985278844
830	0.30000000000000004	1.4714267630636564	1.331329565612714	0.45760858667422827
830	0.35	1.459552140936488	1.2761449934148552	0.44142771839916045
830	0.4	1.4503610264185995	1.2192889938441234	0.42962603410519185
830	0.45000000000000007	1.4445937001866402	1.1619118328267346	0.4224642840268614
830	0.5	1.4426318801707736	1.1048108300640165	0.42006508991787006
830	0.55	1.4445937001866405	1.0485476218248861	0.4224642840268615
830	0.6	1.4503610264185995	0.9935062877546058	0.4296260341051919
830	0.65	1.459552140936488	0.9399133065185403	0.44142771839916045
830	0.7000000000000001	1.4714267630636564	0.887821774397936	0.4576085866742282
830	0.75	1.4846723674788345	0.8370431472377347	0.47765854985278844
830	0.8	1.4969275112220974	0.7869691575322342	0.5005793471555327
830	0.85	1.5035932271702848	0.736096661621757	0.5243062302388587
830	0.9	1.4941561151654406	0.6804967226689724	0.5439541327624846
840	0.1	1.4962002993836834	1.4766743521742438	0.544756739949043
840	0.15000000000000002	1.5055426705543524	1.4648050842389009	0.5250175958954607
840	0.2	1.4987976746107783	1.430485811994913	0.501213463628566
840	0.25	1.4864766521396724	1.3848391993027829	0.47822815103151756
840	0.30000000000000004	1.4731777220083675	1.3329754666484144	0.4581258611040945
840	0.35	1.4612619040604116	1.2777107011503763	0.4419045503492278
840	0.4	1.452041490520398	1.2207801728329943	0.4300741107430851
840	0.45000000000000007	1.4462566302175461	1.1633339908969238	0.4228951601388213
840	0.5	1.444288972612011	1.1061693775781398	0.4204902413509789
840	0.55	1.4462566302175464	1.0498479113350465	0.42289516013882134
840	0.6	1.452041490520398	0.9947536448042896	0.43007411074308516
840	0.65	1.4612619040604116	0.9411130586587976	0.4419045503492278
840	0.7000000000000001	1.4731777220083675	0.8889792856240198	0.45812586110409453
840	0.75	1.4864766521396724	0.8381638696885458	0.47822815103151756
840	0.8	1.498797674610778	0.7880587276110104	0.5012134636285659
840	0.85	1.5055426705543524	0.737161119886695	0.5250175958954608
840	0.9	1.4962002993836834	0.6815431647865492	0.5447567399490428
850	0.1	1.49821997859533	1.4786833114801752	0.5455497057376666
850	0.15000000000000002	1.5074687750244968	1.4667062799108543	0.5257204357305865
850	0.2	1.5006454665838123	1.4322884782410088	0.5018399923519894
850	0.25	1.4882593658174303	1.3865504953188295	0.4787909449416312
850	0.30000000000000004	1.4749077562068875	1.3346016833187362	0.4586369597161424
850	0.35	1.4629512408639134	1.279257686557624	0.4423756936534456
850	0.4	1.4537018824216088	1.2222535218570767	0.4305168446857342
850	0.45000000000000007	1.4478996998402267	1.1647391440009873	0.42332090032176856
850	0.5	1.4459262751361142	1.1075116791796045	0.4209103256428298
850	0.55	1.4478996998402272	1.0511326488651491	0.4233209003217686
850	0.6	1.4537018824216088	0.9959860790452614	0.43051684468573426
850	0.65	1.4629512408639134	0.942298452318022	0.4423756936534456
850	0.7000000000000001	1.4749077562068875	0.8901229372399196	0.45863695971614227
850	0.75	1.4882593658174303	0.8392711645248996	0.4787909449416312
850	0.8	1.5006454665838116	0.7891352322681179	0.5018399923519893
850	0.85	1.5074687750244968	0.738212798709849	0.5257204357305866
850	0.9	1.49821997859533	0.6825770203945265	0.5455497057376664
860	0.1	1.500215730639302	1.480668465851695	0.5463332578071444
860	0.15000000000000002	1.5093720904326229	1.4685849737097698	0.5264149507576933
860	0.2	1.5024714139074042	1.4340698231607132	0.502459112025991
860	0.25	1.4900210162360377	1.3882415593361814	0.4793470917682751
860	0.30000000000000004	1.4766173580362225	1.336208679050621	0.45914202774210416
860	0.35	1.4646206319004005	1.2807863903678363	0.4428412820210517
860	0.4	1.455342674281152	1.2237094606226322	0.4309543614671411
860	0.45000000000000007	1.4495233761951312	1.1661276924296602	0.42374162522631986
860	0.5	1.4475442532135592	1.1088381173156687	0.4213254618198695
860	0.55	1.4495233761951314	1.052402200569613	0.4237416252263199
860	0.6	1.455342674281152	0.9972039418808437	0.43095436146714117
860	0.65	1.4646206319004005	0.9434698256932852	0.4428412820210517
860	0.7000000000000001	1.4766173580362225	0.8912530557989091	0.4591420277421042
860	0.75	1.4900210162360377	0.8403653482585038	0.4793470917682751
860	0.8	1.502471413907404	0.7901989796575	0.502459112025991
860	0.85	1.5093720904326229	0.7392519997497305	0.5264149507576933
860	0.9	1.500215730639302	0.6835985869893738	0.5463332578071441
870	0.1	1.502188113191626	1.4826303701926866	0.5471076158823747
870	0.15000000000000002	1.5112531474579685	1.4704416897465284	0.5271013349769688
870	0.2	1.5042760249881246	1.4358303431402903	0.5030709951214432
870	0.25	1.491762093428829	1.3899128622447787	0.4798967461163647
870	0.30000000000000004	1.478307002721234	1.3377969011208648	0.45964120535696323
870	0.35	1.4662705409856074	1.2822972379543134	0.443301444507507
870	0.4	1.4569643218143769	1.2251483942111328	0.43138678225324145
870	0.45000000000000007	1.4511281101548992	1.1675000225253087	0.4241574513056156
870	0.5	1.4491433561054912	1.1101490611063216	0.42173576476779195
870	0.55	1.4511281101548994	1.053656919842163	0.42415745130561566
870	0.6	1.4569643218143769	0.9984075724660428	0.4313867822532415
870	0.65	1.4662705409856074	0.9446275051913734	0.443301444507507
870	0.7000000000000001	1.478307002721234	0.8923699564669557	0.4596412053569633
870	0.75	1.491762093428829	0.84144672636011	0.4798967461163647
870	0.8	1.5042760249881244	0.7912502671786525	0.5030709951214432
870	0.85	1.5112531474579685	0.7402790141300373	0.5271013349769689
870	0.9	1.502188113191626	0.6846081516668715	0.5471076158823746
880	0.1	1.5041376646917857	1.4845695602639808	0.5478729921001645
880	0.15000000000000002	1.5131124584874247	1.4722769340628001	0.527779775697511
880	0.2	1.5060597907155833	1.4375705174588533	0.503675808165855
880	0.25	1.493483070550302	1.3915648587097942	0.4804400572666004
880	0.30000000000000004	1.4799771491215477	1.3393667813973051	0.4601346279108535
880	0.35	1.4679014159653891	1.2837906400372001	0.443756305727848
880	0.4	1.4585672650472963	1.2265707137503832	0.43181422404211445
880	0.45000000000000007	1.4527143370704998	1.1688565073220119	0.4245684910076849
880	0.5	1.4507240176071692	1.1114448669558872	0.4221413454212969
880	0.55	1.4527143370705	1.0548971479014848	0.42456849100768496
880	0.6	1.4585672650472963	0.9995972982697537	0.43181422404211456
880	0.65	1.4679014159653891	0.9457718059700572	0.443756305727848
880	0.7000000000000001	1.4799771491215477	0.8934739435456035	0.4601346279108536
880	0.75	1.493483070550302	0.8425155937666411	0.4804400572666004
880	0.8	1.5060597907155828	0.7922893819707916	0.503675808165855
880	0.85	1.5131124584874247	0.7412941229240083	0.527779775697511
880	0.9	1.5041376646917854	0.6856059916007481	0.5478729921001644
890	0.1	1.5060649052165074	1.4864865535529816	0.5486295913542536
890	0.15000000000000002	1.514950518445932	1.474091195451435	0.5284504538412296
890	0.2	1.5078231852573334	1.4392908090648415	0.5042737120131134
890	0.25	1.4951844046418712	1.393197987907915	0.48097716941697477
890	0.30000000000000004	1.481628240473872	1.3409187370379994	0.460622426147823
890	0.35	1.4695136894400118	1.2852669933483216	0.44420598605795597
890	0.4	1.460151929028093	1.2279767970475992	0.4322367998528562
890	0.45000000000000007	1.454282477475095	1.1701975071493678	0.42497485295692083
890	0.5	1.4522866567492891	1.112725879129968	0.4225423109431037
890	0.55	1.4542824774750953	1.0561232143436783	0.4249748529569209
890	0.6	1.460151929028093	1.000773435605088	0.4322367998528563
890	0.65	1.4695136894400118	0.946903032448667	0.44420598605795597
890	0.7000000000000001	1.481628240473872	0.8945653109652014	0.46062242614782306
890	0.75	1.4951844046418712	0.8435722353595535	0.48097716941697477
890	0.8	1.5078231852573332	0.7933166013789774	0.5042737120131134
890	0.85	1.514950518445932	0.7422975976112776	0.5284504538412297
890	0.9	1.5060649052165074	0.6865923744941181	0.5486295913542534
900	0.1	1.5079703373045263	1.4883818500944954	0.5493776116209633
900	0.15000000000000002	1.5167678055803127	1.4758849462308503	0.5291135442296985
900	0.2	1.5095666668092176	1.4409916653089556	0.5048648620981008
900	0.25	1.4968665373547014	1.3948126742223492	0.4815082219107465
900	0.30000000000000004	1.483260705092714	1.3424531711512067	0.46110472641234346
900	0.35	1.471107779447858	1.2867266812587537	0.4446506018245551
900	0.4	1.4617187244987584	1.2293670091870041	0.4326546189038776
900	0.45000000000000007	1.4558329377484724	1.1715233702024508	0.4253766421253941
900	0.5	1.4538316784600147	1.1139924303000417	0.42293876489294485
900	0.55	1.4558329377484727	1.0573354376637403	0.4253766421253942
900	0.6	1.4617187244987584	1.0019362901299742	0.43265461890387763
900	0.65	1.471107779447858	0.9480214787900448	0.4446506018245551
900	0.7000000000000001	1.483260705092714	0.8956443427504732	0.4611047264123435
900	0.75	1.4968665373547014	0.8446169264163639	0.4815082219107465
900	0.8	1.5095666668092174	0.7943321933940825	0.5048648620981008
900	0.85	1.5167678055803127	0.7432897005090796	0.5291135442296985
900	0.9	1.5079703373045263	0.687567559005556	0.5493776116209632
910	0.1	1.5098544467355854	1.4902559332460135	0.5501172442667623
910	0.15000000000000002	1.5185647821996355	1.4776586429764642	0.5297692158550937
910	0.2	1.5112906783041082	1.4426735186364583	0.5054494086771956
910	0.25	1.4985298956324797	1.3964093278993013	0.4820333494517798
910	0.30000000000000004	1.48487495703227	1.3439704734187894	0.4615816508443787
910	0.35	1.4726840901112523	1.2881700743716094	0.4450902654846893
910	0.4	1.4632680485295215	1.2307417030943035	0.43306778678133
910	0.45000000000000007	1.4573661107446638	1.1728344330801845	0.4257739599946843
910	0.5	1.4553594741903355	1.1152448420578827	0.4233308073872027
910	0.55	1.457366110744664	1.058534125748147	0.42577395999468437
910	0.6	1.4632680485295215	1.0030861573200065	0.43306778678133007
910	0.65	1.4726840901112523	0.949127429355771	0.4450902654846893
910	0.7000000000000001	1.48487495703227	0.8967113134602682	0.4615816508443787
910	0.75	1.4985298956324797	0.8456499330371298	0.4820333494517798
910	0.8	1.511290678304108	0.7953364170683456	0.5054494086771955
910	0.85	1.5185647821996355	0.7442706851795164	0.5297692158550937
910	0.9	1.509854446735585	0.6885317951514929	0.5501172442667622
920	0.1	1.5117177032666893	1.4921092704204422	0.5508486743389363
920	0.15000000000000002	1.5203418953749726	1.4794127272120048	0.5304176321362639
920	0.2	1.5129956480817988	1.4443367872415054	0.5060274970555847
920	0.25	1.50017489235676	1.3979883456684545	0.4825526823080822
920	0.30000000000000004	1.4864713967120338	1.3454710206854348	0.46205331756376633
920	0.35	1.4742430122468886	1.289597531082324	0.4455250857953657
920	0.4	1.4648002851185116	1.2321012200702117	0.43347640559830736
920	0.45000000000000007	1.458882376385174	1.1741310212941924	0.42616690470884677
920	0.5	1.456870422505153	1.1164834254017686	0.4237185352498057
920	0.55	1.4588823763851744	1.0597195763404228	0.4261669047088468
920	0.6	1.4648002851185116	1.0042233229153608	0.4334764055983074
920	0.65	1.4742430122468886	0.9502211591364264	0.4455250857953657
920	0.7000000000000001	1.4864713967120338	0.8977664886031886	0.4620533175637664
920	0.75	1.50017489235676	0.8466715125475309	0.4825526823080822
920	0.8	1.512995648081798	0.7963295229081199	0.5060274970555846
920	0.85	1.5203418953749726	0.7452407968144549	0.5304176321362639
920	0.9	1.5117177032666893	0.6894853246864996	0.550848674338936
930	0.1	1.5135605613283913	1.4939423137790606	0.5515720808404666
930	0.15000000000000002	1.5220995776011899	1.4811476260633107	0.5310589511609018
930	0.2	1.5146819905225506	1.4459818756859812	0.5065992678022461
930	0.25	1.5018019269573093	1.3995501113297955	0.483066346504306
930	0.30000000000000004	1.4880504115084914	1.3469551775159203	0.46251984084460535
930	0.35	1.4757849239431695	1.2910093981085606	0.44595516797400864
930	0.4	1.4663158057589132	1.2334458902950498	0.4338805741454224
930	0.45000000000000007	1.4603821022200536	1.1754134497500612	0.42655557121909576
930	0.5	1.45836488964233	1.1177084811963292	0.4241020421549503
930	0.55	1.4603821022200538	1.0608920774814619	0.42655557121909593
930	0.6	1.4663158057589132	1.005348063343475	0.4338805741454225
930	0.65	1.4757849239431695	0.9513029341585141	0.44595516797400864
930	0.7000000000000001	1.4880504115084914	0.8988101250306695	0.4625198408446055
930	0.75	1.5018019269573093	0.8476819138800759	0.483066346504306
930	0.8	1.5146819905225504	0.7973117532452939	0.506599267802246
930	0.85	1.5220995776011899	0.7462002725995248	0.531058951160902
930	0.9	1.5135605613283913	0.6904283814628956	0.5515720808404665
940	0.1	1.5153834606836831	1.4957555008872572	0.5522876369901354
940	0.15000000000000002	1.523838247423219	1.4828637528770334	0.5316933259147125
940	0.2	1.5163501066466556	1.4476091754851261	0.507164856953394
940	0.25	1.5034113859897185	1.4010949963089558	0.4835744640039249
940	0.30000000000000004	1.4896123763150713	1.3484232967224825	0.4629813312802942
940	0.35	1.47731019110658	1.2924060109916846	0.44638061385031136
940	0.4	1.467814969975707	1.2347760333062696	0.4342803880333151
940	0.45000000000000007	1.461865643958883	1.1766820232027815	0.42694005142073355
940	0.5	1.459843230041759	1.1189203006077184	0.424481418762176
940	0.55	1.4618656439588833	1.0620519079262263	0.4269400514207336
940	0.6	1.467814969975707	1.0064606461190473	0.43428038803331515
940	0.65	1.47731019110658	0.9523730118695439	0.44638061385031136
940	0.7000000000000001	1.4896123763150713	0.8998424713089558	0.46298133128029423
940	0.75	1.5034113859897185	0.8486813779348394	0.4835744640039249
940	0.8	1.5163501066466554	0.7982833425887701	0.5071648569533939
940	0.85	1.523838247423219	0.7471493420585515	0.5316933259147125
940	0.9	1.5153834606836831	0.6913611917710196	0.5522876369901351
950	0.1	1.5171868270518853	1.4975492553354228	0.5529955104687952
950	0.15000000000000002	1.5255583100290693	1.4845615078064784	0.5323209044984043
950	0.2	1.5180003846821613	1.4492190656620643	0.5077243962051224
950	0.25	1.5050036436823482	1.4026233601830664	0.48407715288174225
950	0.30000000000000004	1.4911576540723879	1.34987571986419	0.46343789593981244
950	0.35	1.4788191679790699	1.2937876945716171	0.4468015220100342
950	0.4	1.4692981258339348	1.2360919584506345	0.43467593982760183
950	0.45000000000000007	1.4633333459735869	1.1779370366880144	0.4273204342828191
950	0.5	1.4613057868463655	1.1201191655156915	0.4248567528442784
950	0.55	1.463333345973587	1.0631993375383202	0.42732043428281913
950	0.6	1.4692981258339348	1.0075613302227973	0.4346759398276019
950	0.65	1.4788191679790699	0.9534316415026681	0.4468015220100342
950	0.7000000000000001	1.4911576540723879	0.9008637680713274	0.4634378959398125
950	0.75	1.5050036436823482	0.8496701379210401	0.48407715288174225
950	0.8	1.5180003846821608	0.7992445179572606	0.5077243962051223
950	0.85	1.5255583100290693	0.7480882273796793	0.5323209044984043
950	0.9	1.5171868270518851	0.6922839746613928	0.5529955104687951
960	0.1	1.5189710726997254	1.4993239873271988	0.5536958636526836
960	0.15000000000000002	1.527260157811678	1.4862412783666579	0.5329418303332749
960	0.2	1.5196332006027764	1.4508119132731976	0.5082780130959288
960	0.25	1.506579062454555	1.4041355511789895	0.4845745274873404
960	0.30000000000000004	1.492686596270633	1.3513127777200855	0.4638896385158
960	0.35	1.4803121976282707	1.295154763436752	0.44721798793125694
960	0.4	1.4707656104202727	1.2373939653126451	0.43506731917674674
960	0.45000000000000007	1.464785541774848	1.1791787759307082	0.4276968059710345
960	0.5	1.462752892376802	1.1213053489040323	0.4252281294085112
960	0.55	1.4647855417748483	1.0643346276638421	0.42769680597103454
960	0.6	1.4707656104202727	1.0086503664603295	0.43506731917674685
960	0.65	1.4803121976282707	0.95447906442216	0.44721798793125694
960	0.7000000000000001	1.492686596270633	0.9018742483518133	0.46388963851580006
960	0.75	1.506579062454555	0.8506484196806587	0.4845745274873404
960	0.8	1.519633200602776	0.8001954991945864	0.5082780130959287
960	0.85	1.527260157811678	0.7490171437243361	0.5329418303332749
960	0.9	1.5189710726997254	0.6931969422499211	0.5536958636526835
970	0.1	1.5207365970016717	1.5010800942371167	0.5543888538345842
970	0.15000000000000002	1.5289441709015423	1.487903439960474	0.533556242356099
970	0.2	1.521248918637812	1.4523880739062824	0.508825831179745
970	0.25	1.5081379934079768	1.4056319066456495	0.485066698600037
970	0.30000000000000004	1.4941995434258657	1.3527347907377318	0.4643366594649421
970	0.35	1.4817896124122387	1.296507522350482	0.4476301041135537
970	0.4	1.4722177502995895	1.2386823441207044	0.4354546129332899
970	0.45000000000000007	1.4662225544637715	1.180407517732473	0.42806924996417156
970	0.5	1.464184868581486	1.1224791152306914	0.4255956308114968
970	0.55	1.4662225544637717	1.0654580314857982	0.42806924996417167
970	0.6	1.4722177502995895	1.0097279978023421	0.4354546129332899
970	0.65	1.4817896124122387	0.9555155144509277	0.4476301041135537
970	0.7000000000000001	1.4941995434258657	0.9028741379015498	0.4643366594649421
970	0.75	1.5081379934079768	0.8516164419952276	0.485066698600037
970	0.8	1.5212489186378118	0.8011364992685706	0.508825831179745
970	0.85	1.5289441709015423	0.7499362995201146	0.5335562423560992
970	0.9	1.5207365970016717	0.6941003000071947	0.5543888538345841
980	0.1	1.5224837869714052	1.502817961139514	0.5550746334335906
980	0.15000000000000002	1.5306107176719383	1.4895483563778196	0.5341642752039834
980	0.2	1.522847891755883	1.453947892152871	0.5093679701900677
980	0.25	1.509680776792551	1.4071127535020562	0.4855537735758685
980	0.30000000000000004	1.4956968255317977	1.3541420694586848	0.4647790561411376
980	0.35	1.483251734420299	1.2978462666557864	0.4480379602005289
980	0.4	1.4736548619480236	1.2399573761323774	0.43583790526884797
980	0.45000000000000007	1.4676446971603188	1.181623530339029	0.4284378471646329
980	0.5	1.4656020274634913	1.1236407207788797	0.4259593368682307
980	0.55	1.467644697160319	1.066569794360284	0.42843784716463296
980	0.6	1.4736548619480236	1.010794459707327	0.435837905268848
980	0.65	1.483251734420299	0.9565412181811755	0.4480379602005289
980	0.7000000000000001	1.4956968255317977	0.9038636554888565	0.4647790561411377
980	0.75	1.509680776792551	0.8525744168768201	0.4855537735758685
980	0.8	1.5228478917558828	0.8020677245545332	0.5093679701900677
980	0.85	1.5306107176719383	0.7508458967385604	0.5341642752039836
980	0.9	1.522483786971405	0.6949942470328685	0.5550746334335904
990	0.1	1.5242130177662043	1.5045379613104946	0.55575335019417
990	0.15000000000000002	1.5322601552183983	1.4911763802692415	0.5347660593897979
990	0.2	1.5244304621239757	1.4554917020566882	0.509904546195726
990	0.25	1.5112077424487995	1.4085784086625168	0.4860358564870932
990	0.30000000000000004	1.4971787624885837	1.355534914922292	0.4652169229218883
990	0.35	1.4846988758914432	1.2991712826592088	0.4484416430961175
990	0.4	1.4750772521640139	1.2412193340000435	0.4362172777832625
990	0.45000000000000007	1.4690522734099392	1.182827073788943	0.4288026760033113
990	0.5	1.4670046714857121	1.124790413990279	0.4263193249555421
990	0.55	1.4690522734099398	1.0676701541355447	0.42880267600331134
990	0.6	1.4750772521640139	1.011849980427836	0.4362172777832626
990	0.65	1.4846988758914432	0.9575563952692366	0.4484416430961175
990	0.7000000000000001	1.4971787624885837	0.9048430131840228	0.4652169229218883
990	0.75	1.5112077424487995	0.8535225498442145	0.4860358564870932
990	0.8	1.5244304621239755	0.8029893751043393	0.5099045461957259
990	0.85	1.5322601552183983	0.7517461311587919	0.5347660593897979
990	0.9	1.5242130177662043	0.6958789763160366	0.5557533501941699
1000	0.1	1.5259246531658788	1.506240456704553	0.5564251473751708
1000	0.15000000000000002	1.5338928298140084	1.4927878535957189	0.5353617214687568
1000	0.2	1.525996961543369	1.457019827539399	0.5104356717487956
1000	0.25	1.5127192102278193	1.4100291794404003	0.48651304825466146
1000	0.30000000000000004	1.4986456645099986	1.3569136190491398	0.46565035132832155
1000	0.35	1.4861313396116504	1.3004828479954857	0.4488412370750279
1000	0.4	1.4764852184586201	1.2424684821181051	0.4365928096082534
1000	0.45000000000000007	1.4704455775697092	1.1840184002447847	0.4291638125391891
1000	0.5	1.4683930939556125	1.1259284357814614	0.4266756701103451
1000	0.55	1.4704455775697094	1.0687593414549479	0.42916381253918917
1000	0.6	1.4764852184586201	1.0128947813013036	0.4365928096082535
1000	0.65	1.4861313396116504	0.9585612587155429	0.4488412370750279
1000	0.7000000000000001	1.4986456645099986	0.9058124166297312	0.46565035132832155
1000	0.75	1.5127192102278193	0.8544610401851235	0.48651304825466146
1000	0.8	1.5259969615433688	0.8039016449018666	0.5104356717487954
1000	0.85	1.5338928298140084	0.7526371926178116	0.5353617214687568
1000	0.9	1.5259246531658788	0.6967546749824515	0.5564251473751707

==> anc/PlotMaking/EQCDSpline-T250.txt <==
gTb, C(b)/(g^2TC_R), C(b)Max, C(b)Min, SmallB, LargeB, Derivative, SmallB, LargeB
1.000000000000000021e-03, 4.661379372748387900e-07, 4.708679648142795132e-07, 4.455577456931573950e-07, 4.708679648142795132e-07, -1.015343845859288052e+00, 1.112912676376365479e-03, 8.827706089384621067e-04, 7.451758282470389361e+01
8.327308255984367663e-03, 2.234669848221519471e-05, 2.398838231779829114e-05, 1.713723498643460294e-05, 2.398532033554369637e-05, -8.552629459853986482e-01, 3.304462529892893217e-03, 5.269619476278490297e-03, 9.309800058557955893e+00
1.565461651196873444e-02, 6.914826833672822672e-05, 7.577876648383253166e-05, 4.868722521441219301e-05, 7.564438895611434233e-05, -8.054766780036427543e-01, 5.306284270745208892e-03, 8.741084298846062139e-03, 5.144397302361960023e+00
2.298192476795310468e-02, 1.373861921865504219e-04, 1.511256517400057415e-04, 9.488602610001129801e-05, 1.510715601448168598e-04, -7.740158587367308440e-01, 7.302877635430211206e-03, 1.179185279132759744e-02, 3.635098446352330814e+00
3.030923302393747146e-02, 2.241695701847734481e-04, 2.477566927304587340e-04, 1.556953238606253217e-04, 2.477695189514911062e-04, -7.504991545213181015e-01, 9.294241576975312974e-03, 1.456224804188656352e-02, 2.855550683658254929e+00
3.763654127992183823e-02, 3.279321439048366862e-04, 3.639567583318284536e-04, 2.310767971801865083e-04, 3.639624602585461830e-04, -7.314452758956213607e-01, 1.128037508608334752e-02, 1.712165828830719203e-02, 2.379537016461400256e+00
4.496384953590620848e-02, 4.479225530880687374e-04, 4.983068224389330470e-04, 3.209921174852255199e-04, 4.982683873579704138e-04, -7.152548670121101626e-01, 1.326127719113257865e-02, 1.951175841144271728e-02, 2.058665709610165706e+00
5.229115779189057178e-02, 5.835385760703042882e-04, 6.496208366790450070e-04, 4.254029492209307158e-04, 6.495549427388935641e-04, -7.010590450221346748e-01, 1.523694695817666596e-02, 2.176041253655433202e-02, 1.827718706411054717e+00
5.961846604787494203e-02, 7.342679709851276243e-04, 8.169667212104253897e-04, 5.442709501272070729e-04, 8.168625639327643231e-04, -6.883327955500110340e-01, 1.720738349094470473e-02, 2.388758310865412779e-02, 1.653540016636070309e+00
6.694577430385931227e-02, 8.996812137370814675e-04, 9.996917173787031336e-04, 6.775577715147365013e-04, 9.993585262266192412e-04, -6.767344908458607922e-01, 1.917258593084119472e-02, 2.590828217155480284e-02, 1.517489527330079468e+00
7.427308255984367558e-02, 1.079424287149803987e-03, 1.197062492077596157e-03, 8.252250585410362367e-04, 1.196307224019209836e-03, -6.660293201295355292e-01, 2.113255345694606269e-02, 2.783421298938230232e-02, 1.408282783810977046e+00
8.160039081582803888e-02, 1.273211501819193408e-03, 1.408563591775231294e-03, 9.872344504865198603e-04, 1.407049827527286990e-03, -6.560489318379824075e-01, 2.308728528601465199e-02, 2.967475699841947215e-02, 1.318688482472518464e+00
8.892769907181241607e-02, 1.480818320360405586e-03, 1.633793101982932653e-03, 1.162748111183168048e-03, 1.630989738460276442e-03, -6.466685015624231703e-01, 2.503678067247773475e-02, 3.143760325205451067e-02, 1.243858648690030044e+00
9.625500732779677937e-02, 1.702074181685862570e-03, 1.872445912124647005e-03, 1.351967304480336052e-03, 1.867581828084966802e-03, -6.377929102393281591e-01, 2.698103890844146327e-02, 3.312916896186546278e-02, 1.180421495124190479e+00
1.035823155837811427e-01, 1.936855357402204533e-03, 2.124297053345639355e-03, 1.555227049396398168e-03, 2.116324248852194650e-03, -6.293480073999025981e-01, 2.892005932368745674e-02, 3.475489123794450047e-02, 1.125959301742227803e+00
1.109096238397655199e-01, 2.185078220070043806e-03, 2.389186273961346405e-03, 1.772492198674863748e-03, 2.376752058555759405e-03, -6.212748675779522500e-01, 3.085384128567272843e-02, 3.631943587011619151e-02, 1.078693260784029828e+00
1.182369320957498832e-01, 2.446693154790700007e-03, 2.667004989444628823e-03, 2.003727576149670359e-03, 2.648432158244662209e-03, -6.135258878686941086e-01, 3.278238419952969607e-02, 3.782685070075406802e-02, 1.037285505320929779e+00
1.255642403517342465e-01, 2.721677446773982864e-03, 2.957683934096299455e-03, 2.248897977098434416e-03, 2.930959205801882822e-03, -6.060620608763255257e-01, 3.470568750806621305e-02, 3.928068083763753410e-02, 1.000710453621522777e+00
1.328915486077186237e-01, 3.010024233392695828e-03, 3.261180829254040243e-03, 2.507968168595690103e-03, 3.223952269377993850e-03, -5.988510222575211817e-01, 3.662375069176557196e-02, 4.068405688622889899e-02, 9.681687160205346698e-01
1.402188568637029731e-01, 3.311729395681066272e-03, 3.577468085862500584e-03, 2.780902889866130462e-03, 3.527052052105484562e-03, -5.918656229727382589e-01, 3.853657326878643513e-02, 4.203976366625061106e-02, 9.390279952003293129e-01
1.475461651196873503e-01, 3.626780566379826740e-03, 3.906522260271791044e-03, 3.067666852637858897e-03, 3.839918564976708103e-03, -5.850828656283756368e-01, 4.044415479496291793e-02, 4.335029452790156029e-02, 9.127815962227555646e-01
1.548734733756717274e-01, 3.955155109393207295e-03, 4.248320058410022353e-03, 3.368224741495620938e-03, 4.162229156259614551e-03, -5.784830988794685824e-01, 4.234649486380452632e-02, 4.461789485360435903e-02, 8.890187142959259381e-01
1.622007816316560769e-01, 4.296823983069571889e-03, 4.602838084202685344e-03, 3.682541214234055522e-03, 4.493676828115807098e-03, -5.720493982255495657e-01, 4.424359310649622623e-02, 4.584459731010299272e-02, 8.674027759186516695e-01
1.695280898876404541e-01, 4.651755795371324831e-03, 4.970052840109408232e-03, 4.010580902210935869e-03, 4.833968787167151025e-03, -5.657670837289870969e-01, 4.613544919189836724e-02, 4.703225071860433343e-02, 8.476553968324967991e-01
1.768553981436248312e-01, 5.019918851457133048e-03, 5.349940727690996080e-03, 4.352308410700411224e-03, 5.182825187559140373e-03, -5.596233398567622697e-01, 4.802206282654672420e-02, 4.818254392507779343e-02, 8.295443278090353090e-01
1.841827063996091807e-01, 5.401281412469814344e-03, 5.742478048176499761e-03, 4.707688319246248164e-03, 5.539978033864533663e-03, -5.536069125469524899e-01, 4.990343375465249726e-02, 4.929702570845809206e-02, 8.128742777408759501e-01
1.915100146555935579e-01, 5.795811698285024960e-03, 6.147641003030271042e-03, 5.076685182015085347e-03, 5.905170217816811847e-03, -5.477078654078231246e-01, 5.177956175810227019e-02, 5.037712151626408397e-02, 7.974798434227517996e-01
1.988373229115779350e-01, 6.203477887893123384e-03, 6.565405694519011598e-03, 5.459263528149654009e-03, 6.278154667948908189e-03, -5.419173817171807350e-01, 5.365044665645812144e-02, 5.142414763554985224e-02, 7.832200025906358443e-01
2.061646311675622845e-01, 6.624248119781036767e-03, 6.995748126278839366e-03, 5.855387862122045720e-03, 6.658693595149749178e-03, -5.362276022699726807e-01, 5.551608830695745067e-02, 5.243932327244971853e-02, 7.699737813000142594e-01
2.134919394235466616e-01, 7.058090492314141214e-03, 7.438644203882343632e-03, 6.265022664086944588e-03, 7.046557820231132314e-03, -5.306314915570988777e-01, 5.737648660451317995e-02, 5.342378091248928956e-02, 7.576368135098799916e-01
2.208192476795310388e-01, 7.504973064118120388e-03, 7.894069735405637514e-03, 6.688132390234861196e-03, 7.441526172030748544e-03, -5.251227265354266871e-01, 5.923164148171356641e-02, 5.437857525707627537e-02, 7.461185856338828915e-01
2.281465559355153883e-01, 7.964863854460832795e-03, 8.362000431995418245e-03, 7.124681473145390818e-03, 7.843384946516500714e-03, -5.196956035615705183e-01, 6.108155290882227167e-02, 5.530469097268483902e-02, 7.353402120665691877e-01
2.354738641914997654e-01, 8.437730843634198147e-03, 8.842411908436025730e-03, 7.574634322140452562e-03, 8.251927418916256765e-03, -5.143449600423694035e-01, 6.292622089377850059e-02, 5.620304944361011190e-02, 7.252326260271796388e-01
2.428011724474841426e-01, 8.923541973336047289e-03, 9.335279683716493290e-03, 8.037955323637529376e-03, 8.666953402159647407e-03, -5.090661080948534201e-01, 6.476564548219672368e-02, 5.707451468348739149e-02, 7.157350979861755169e-01
2.501284807034684921e-01, 9.422265147051991224e-03, 9.840579181597612288e-03, 8.514608841502896777e-03, 9.088268845948724306e-03, -5.038547780722567593e-01, 6.659982675736693392e-02, 5.791989853263646709e-02, 7.067940145006300634e-01
2.574557889594528692e-01, 9.933868230437315275e-03, 1.035976486081560850e-02, 9.004559217404912302e-03, 9.515685471620226668e-03, -4.987070702460902338e-01, 6.842876484025449402e-02, 5.873996524593429192e-02, 6.983618655790023722e-01
2.647830972154372464e-01, 1.045831905169881428e-02, 1.089350305608561761e-02, 9.507770771167200000e-03, 9.949020438661488469e-03, -4.936194132703714543e-01, 7.025245988950022669e-02, 5.953543555802100207e-02, 6.903964001810503071e-01
2.721104054714216236e-01, 1.099558540197669194e-02, 1.143985701724151496e-02, 1.002420780112192773e-02, 1.038809603932328365e-02, -4.885885283167638038e-01, 7.207091210142026194e-02, 6.030699029821740692e-02, 6.828599181604303459e-01
2.794377137274059453e-01, 1.154563503572640475e-02, 1.199879557626381578e-02, 1.055383458446304025e-02, 1.083273941825900477e-02, -4.836113979761622605e-01, 7.388412171000631468e-02, 6.105527361582767376e-02, 6.757186736057498866e-01
2.867650219833903225e-01, 1.210843567110055086e-02, 1.257028753079407132e-02, 1.109661537759952694e-02, 1.128278231452779778e-02, -4.786852391862128075e-01, 7.569208898692539322e-02, 6.178089586694615609e-02, 6.689423696552030396e-01
2.940923302393746996e-01, 1.268395499033072617e-02, 1.315430164448542875e-02, 1.165251441650862196e-02, 1.173806082364434525e-02, -4.738074795750916723e-01, 7.749481424151997977e-02, 6.248443620604458848e-02, 6.625037288313450068e-01
3.014196384953590768e-01, 1.327216064010940978e-02, 1.375080664735326731e-02, 1.222149591708907371e-02, 1.219841517765053555e-02, -4.689757367169377078e-01, 7.929229782080793321e-02, 6.316644491914069626e-02, 6.563781260450977095e-01
3.087469467513434540e-01, 1.387302023197180614e-02, 1.435977123612576685e-02, 1.280352407551438483e-02, 1.266368954143364672e-02, -4.641877998792043880e-01, 8.108454010948257240e-02, 6.382744552997833554e-02, 6.505432738579466356e-01
3.160742550073278312e-01, 1.448650134267773226e-02, 1.498116407459455790e-02, 1.339856306858604879e-02, 1.313373182372901821e-02, -4.594416139111351383e-01, 8.287154152991260680e-02, 6.446793670616976502e-02, 6.449789515220951674e-01
3.234015632633121529e-01, 1.511257151459349454e-02, 1.561495379396527980e-02, 1.400657705408680023e-02, 1.360839350142862940e-02, -4.547352649788604650e-01, 8.465330254214219197e-02, 6.508839398850038704e-02, 6.396667708554368836e-01
3.307288715192965300e-01, 1.575119825607374999e-02, 1.626110899320823769e-02, 1.462753017113386719e-02, 1.408752945597502131e-02, -4.500669678988192257e-01, 8.642982364389086014e-02, 6.568927136343963302e-02, 6.345899732388113890e-01
3.380561797752809072e-01, 1.640234904184335527e-02, 1.691959823940896931e-02, 1.526138654053217983e-02, 1.457099782075679632e-02, -4.454350548593017378e-01, 8.820110537055364519e-02, 6.627100269623607820e-02, 6.297332530135533180e-01
3.453834880312652844e-01, 1.706599131337927303e-02, 1.759039006811886213e-02, 1.590811026512765902e-02, 1.505865983854091060e-02, -4.408379653514750141e-01, 8.996714829520086054e-02, 6.683400303971316625e-02, 6.250826033587580932e-01
3.527107962872496616e-01, 1.774209247929241576e-02, 1.827345298370574092e-02, 1.656766543016041995e-02, 1.555037972808027101e-02, -4.362742371575103473e-01, 9.172795302857832123e-02, 6.737866983195713033e-02, 6.206251813792706962e-01
3.600381045432340388e-01, 1.843061991570951394e-02, 1.896875545970452479e-02, 1.724001610361803119e-02, 1.604602455912584186e-02, -4.317424982653687571e-01, 9.348352021910730225e-02, 6.790538399444305540e-02, 6.163491896676274173e-01
3.673654127992183605e-01, 1.913154096665499806e-02, 1.967626593916776620e-02, 1.792512633658877724e-02, 1.654546413515163572e-02, -4.272414595982052532e-01, 9.523385055288437206e-02, 6.841451094073484895e-02, 6.122437720398781202e-01
3.746927210552027376e-01, 1.984482294443287720e-02, 2.039595283501631495e-02, 1.862296016361485868e-02, 1.704857088317068836e-02, -4.227699084618388170e-01, 9.697894475368171174e-02, 6.890640150468099745e-02, 6.082989215050432774e-01
3.820200293111871148e-01, 2.057043313000857243e-02, 2.112778453038989188e-02, 1.933348160304568242e-02, 1.755521975008161525e-02, -4.183267026268370214e-01, 9.871880358294671254e-02, 6.938139279598085074e-02, 6.045053988256858801e-01
3.893473375671714920e-01, 2.130833877339081278e-02, 2.187172937899769382e-02, 2.005665465739106534e-02, 1.806528810503960775e-02, -4.139107649728542837e-01, 1.004534278398023645e-01, 6.983980899008944421e-02, 6.008546602743588538e-01
3.966746458231558692e-01, 2.205850709401350682e-02, 2.262775570546898124e-02, 2.079244331367450377e-02, 1.857865564739382899e-02, -4.095210786323189023e-01, 1.021828183610468538e-01, 7.028196205864174761e-02, 5.973387933968795638e-01
4.040019540791402464e-01, 2.282090528111758998e-02, 2.339583180570376300e-02, 2.154081154378638743e-02, 1.909520431977589777e-02, -4.051566825786172554e-01, 1.039069760211539795e-01, 7.070815244589177817e-02, 5.939504597659015506e-01
4.113292623351245680e-01, 2.359550049413291356e-02, 2.417592594722328334e-02, 2.230172330483727941e-02, 1.961481822596221336e-02, -4.008166676108315118e-01, 1.056259017322729310e-01, 7.111866969606403521e-02, 5.906828438531201986e-01
4.186565705911089452e-01, 2.438225986306011978e-02, 2.496800636952075172e-02, 2.307514253951114744e-02, 2.013738355316671905e-02, -3.965001726930121873e-01, 1.073395964442282191e-01, 7.151379303599074422e-02, 5.875296072704963013e-01
4.259838788470933224e-01, 2.518115048885248217e-02, 2.577204128441184725e-02, 2.386103317641859525e-02, 2.066278849845106999e-02, -3.922063816110705203e-01, 1.090480611445198977e-01, 7.189379191694911242e-02, 5.844848477340341963e-01
4.333111871030776996e-01, 2.599213944379780844e-02, 2.658799887638537210e-02, 2.465935913045008698e-02, 2.119092319896640278e-02, -3.879345199147851697e-01, 1.107512968583233420e-01, 7.225892651920871879e-02, 5.815430621911037434e-01
4.406384953590620768e-01, 2.681519377190026351e-02, 2.741584730295383923e-02, 2.547008430312925481e-02, 2.172167966576517978e-02, -3.836838521162327376e-01, 1.124493046484893455e-01, 7.260944822244284891e-02, 5.786991136266629310e-01
4.479658036150464540e-01, 2.765028048926231052e-02, 2.825555469500410158e-02, 2.629317258296607826e-02, 2.225495172094354643e-02, -3.794536791192647529e-01, 1.141420856155441754e-01, 7.294560004484269833e-02, 5.759482011271522817e-01
4.552931118710307756e-01, 2.849736658446648183e-02, 2.910708915714794315e-02, 2.712858784581012941e-02, 2.279063493789447795e-02, -3.752433358575356093e-01, 1.158296408976895175e-01, 7.326761705349495168e-02, 5.732858328350702859e-01
4.626204201270151528e-01, 2.935641901895736858e-02, 2.997041876807266664e-02, 2.797629395520388751e-02, 2.332862658446976586e-02, -3.710521891211022161e-01, 1.175119716708024203e-01, 7.357572674833559589e-02, 5.707078014737344551e-01
4.699477283829995300e-01, 3.022740472742338133e-02, 3.084551158089175391e-02, 2.883625476273591129e-02, 2.386882556886490980e-02, -3.668796355538122556e-01, 1.191890791484354062e-01, 7.387014942177308474e-02, 5.682101621617150489e-01
4.772750366389839072e-01, 3.111029061817867022e-02, 3.173233562349538073e-02, 2.970843410839409116e-02, 2.441113238805586727e-02, -3.627250998056251174e-01, 1.208609645818164158e-01, 7.415109849587833701e-02, 5.657892122708740867e-01
4.846023448949682844e-01, 3.200504357354499313e-02, 3.263085889890110503e-02, 3.059279582091890479e-02, 2.495544907862960737e-02, -3.585880328257006755e-01, 1.225276292598486971e-01, 7.441878083886370454e-02, 5.634414731117161068e-01
4.919296531509526060e-01, 3.291163045023357686e-02, 3.354104938560442672e-02, 3.148930371815666235e-02, 2.550167916986251226e-02, -3.544679102835798234e-01, 1.241890745091110831e-01, 7.467339706241735153e-02, 5.611636732555197460e-01
4.992569614069369832e-01, 3.383001807972699920e-02, 3.446287503792946211e-02, 3.239792160741276905e-02, 2.604972763891174811e-02, -3.503642311070914728e-01, 1.258453016938576863e-01, 7.491514180131894629e-02, 5.589527333251009811e-01
5.065842696629213604e-01, 3.476017326866102236e-02, 3.539630378637941693e-02, 3.331861328580492526e-02, 2.659950086799450775e-02, -3.462765161267810643e-01, 1.274963122160181206e-01, 7.514420397663724993e-02, 5.568057521055059800e-01
5.139115779189057376e-01, 3.570206279920651316e-02, 3.634130353798731283e-02, 3.425134254061638212e-02, 2.715090660343930790e-02, -3.422043068176822689e-01, 1.291421075151974740e-01, 7.536076704369740198e-02, 5.547199938429010491e-01
5.212388861748901148e-01, 3.665565342945126953e-02, 3.729784217666657492e-02, 3.519607314964920408e-02, 2.770385391650180204e-02, -3.381471641301606046e-01, 1.307826890686760446e-01, 7.556500922590356217e-02, 5.526928766147350958e-01
5.285661944308744919e-01, 3.762091189378190259e-02, 3.826588756356154308e-02, 3.615276888157748642e-02, 2.825825316584506045e-02, -3.341046674023696039e-01, 1.324180583914096876e-01, 7.575710373541168219e-02, 5.507219616672229812e-01
5.358935026868588691e-01, 3.859780490326574637e-02, 3.924540753739821225e-02, 3.712139349630064200e-02, 2.881401596159146802e-02, -3.300764133475755369e-01, 1.340482170360297043e-01, 7.593721898156365058e-02, 5.488049436275642678e-01
5.432208109428432463e-01, 3.958629914603260802e-02, 4.023636991483473674e-02, 3.810191074529659799e-02, 2.937105513085961142e-02, -3.260620151102514575e-01, 1.356731665928428143e-01, 7.610551876792005788e-02, 5.469396415083043195e-01
5.505481191988276235e-01, 4.058636128765680945e-02, 4.123874249081210114e-02, 3.909428437197504796e-02, 2.992928468470542475e-02, -3.220611013854098315e-01, 1.372929086898310169e-01, 7.626216247866038356e-02, 5.451239904300406725e-01
5.578754274548118897e-01, 4.159795797153891667e-02, 4.225249303890464547e-02, 4.009847811203067630e-02, 3.048861978639251166e-02, -3.180733155961583125e-01, 1.389074449926518406e-01, 7.640730525505846915e-02, 5.433560339964271790e-01
5.652027357107962668e-01, 4.262105581928771203e-02, 4.327758931167077078e-02, 4.111445569379651443e-02, 3.104897672092102323e-02, -3.140983151249181482e-01, 1.405167772046382879e-01, 7.654109816268492295e-02, 5.416339172622833820e-01
5.725300439667806440e-01, 4.365562143110190280e-02, 4.431399904100349202e-02, 4.214218083859703340e-02, 3.161027286574971673e-02, -3.101357705941593657e-01, 1.421209070667987240e-01, 7.666368834993810000e-02, 5.399558802416736247e-01
5.798573522227650212e-01, 4.470162138615219050e-02, 4.536168993848101183e-02, 4.318161726110144455e-02, 3.217242666264942541e-02, -3.061853651928728715e-01, 1.437198363578168214e-01, 7.677521919845795018e-02, 5.383202519081931037e-01
5.871846604787493984e-01, 4.575902224296304194e-02, 4.642062969571739139e-02, 4.423272866967696559e-02, 3.273535759063060657e-02, -3.022467940453332780e-01, 1.453135668940517822e-01, 7.687583046593654545e-02, 5.367254446444653659e-01
5.945119687347337756e-01, 4.682779053979451572e-02, 4.749078598471309642e-02, 4.529547876674205886e-02, 3.329898613989087930e-02, -2.983197636190064728e-01, 1.469021005295383098e-01, 7.696565842179886596e-02, 5.351699491020982524e-01
6.018392769907181528e-01, 4.790789279502420672e-02, 4.857212645820567498e-02, 4.636983124911962101e-02, 3.386323378673183199e-02, -2.944039911687238442e-01, 1.484854391559862763e-01, 7.704483597619384005e-02, 5.336523294371140480e-01
6.091665852467025299e-01, 4.899929550752910035e-02, 4.966461875002027571e-02, 4.745574980839034618e-02, 3.442802296939803663e-02, -2.904992042144890485e-01, 1.500635847027812497e-01, 7.711349280270306250e-02, 5.321712188892416817e-01
6.164938935026869071e-01, 5.010196515706739906e-02, 5.076823047542032563e-02, 4.855319813124580469e-02, 3.499327706479297279e-02, -2.866051400505061908e-01, 1.516365391369840221e-01, 7.717175545514437518e-02, 5.307253156764615287e-01
6.238212017586712843e-01, 5.121586820466043216e-02, 5.188292923145806229e-02, 4.966213989984179233e-02, 3.555892036603055389e-02, -2.827215452832141374e-01, 1.532043044633308593e-01, 7.721974747882202894e-02, 5.293133791788827702e-01
6.311485100146556615e-01, 5.234097109297452394e-02, 5.300868259732526011e-02, 5.078253879215159639e-02, 3.612487806078226033e-02, -2.788481753962951948e-01, 1.547668827242335565e-01, 7.725758951654920770e-02, 5.279342263884393427e-01
6.384758182706400387e-01, 5.347724024670286180e-02, 5.414545813470370006e-02, 5.191435848231917838e-02, 3.669107621038304734e-02, -2.749847943407904838e-01, 1.563242759997790499e-01, 7.728539940974656075e-02, 5.265867286030517791e-01
6.458031265266243048e-01, 5.462464207294730895e-02, 5.529322338811579890e-02, 5.305756264101237768e-02, 3.725744172966079931e-02, -2.711311741486018279e-01, 1.578764864077300267e-01, 7.730329229489923959e-02, 5.252698083458372524e-01
6.531304347826086820e-01, 5.578314296160037655e-02, 5.645194588527537027e-02, 5.421211493577629548e-02, 3.782390236745640510e-02, -2.672870945677974786e-01, 1.594235161035243986e-01, 7.731138069563588122e-02, 5.239824364916958466e-01
6.604577430385930592e-01, 5.695270928572702951e-02, 5.762159313743800415e-02, 5.537797903138640815e-02, 3.839038668780316022e-02, -2.634523427182627886e-01, 1.609653672802755231e-01, 7.730977461067513323e-02, 5.227236295851679371e-01
6.677850512945774364e-01, 5.813330740194655455e-02, 5.880213263975182097e-02, 5.655511859020184023e-02, 3.895682405173622048e-02, -2.596267127663473007e-01, 1.625020421687721206e-01, 7.729858159786877347e-02, 5.214924473348702127e-01
6.751123595505618136e-01, 5.932490365081442146e-02, 5.999353187160800377e-02, 5.774349727251865128e-02, 3.952314459970419913e-02, -2.558100056172659675e-01, 1.640335430374784687e-01, 7.727790685455598885e-02, 5.202879902710978444e-01
6.824396678065461908e-01, 6.052746435720416512e-02, 6.119575829699146208e-02, 5.894307873692305327e-02, 4.008927923455665038e-02, -2.520020286241037577e-01, 1.655598721925342076e-01, 7.724785329442879211e-02, 5.191093975543253913e-01
6.897669760625305679e-01, 6.174095583068930915e-02, 6.240877936483141264e-02, 6.015382664064462814e-02, 4.065515960508254978e-02, -2.482025953123592477e-01, 1.670810319777543407e-01, 7.720852162109571870e-02, 5.179558449233898632e-01
6.970942843185149451e-01, 6.296534436592512995e-02, 6.363256250935195313e-02, 6.137570463990960762e-02, 4.122071809007622073e-02, -2.444115251190433491e-01, 1.685970247746292894e-01, 7.716001039851964893e-02, 5.168265427730751593e-01
7.044215925744993223e-01, 6.420059624303063595e-02, 6.486707515042272609e-02, 6.260867639029410459e-02, 4.178588778290850264e-02, -2.406286431454179864e-01, 1.701078530023250046e-01, 7.710241611849365240e-02, 5.157207343516770903e-01
7.117489008304836995e-01, 6.544667772797030381e-02, 6.611228469390943718e-02, 6.385270554707733748e-02, 4.235060247658191390e-02, -2.368537799225297058e-01, 1.716135191176826891e-01, 7.703583326530907827e-02, 5.146376940699030067e-01
7.190762090864680767e-01, 6.670355507293612707e-02, 6.736815853202460236e-02, 6.510775576559489630e-02, 4.291479664924975623e-02, -2.330867711887505411e-01, 1.731140256152191026e-01, 7.696035437776055366e-02, 5.135767259131636120e-01
7.264035173424523428e-01, 6.797119451672929691e-02, 6.863466404367797591e-02, 6.637379070159202255e-02, 4.347840545018033520e-02, -2.293274576785966079e-01, 1.746093750271263678e-01, 7.687607010862315682e-02, 5.125371619499574649e-01
7.337308255984367200e-01, 6.924956228514221601e-02, 6.991176859482736705e-02, 6.765077401157672254e-02, 4.404136468614806149e-02, -2.255756849221443039e-01, 1.760995699232720535e-01, 7.678306928173006529e-02, 5.115183609296303224e-01
7.410581338544210972e-01, 7.053862459134024876e-02, 7.119943953882898469e-02, 6.893866935317317923e-02, 4.460361080823426611e-02, -2.218313030544133424e-01, 1.775846129111990634e-01, 7.668143894676947292e-02, 5.105197069633233831e-01
7.483854421104054744e-01, 7.183834763624373509e-02, 7.252591060623962693e-02, 7.023744038547487245e-02, 4.516508089902164513e-02, -2.180941666341272844e-01, 1.790645066361258864e-01, 7.657126443191449028e-02, 5.095406082824093241e-01
7.557127503663898516e-01, 7.314869760890969907e-02, 7.386669694651305795e-02, 7.154705076939785191e-02, 4.572571266016671465e-02, -2.143641344713038133e-01, 1.805392537809462350e-01, 7.645262939439154137e-02, 5.085804960691567844e-01
7.630400586223742287e-01, 7.446964068691386274e-02, 7.521822174070116884e-02, 7.286746416803405180e-02, 4.628544440033547508e-02, -2.106410694631632163e-01, 1.820088570662293515e-01, 7.632561586908730156e-02, 5.076388233547676210e-01
7.703673668783586059e-01, 7.580114303673235465e-02, 7.658044368968731919e-02, 7.419864424700434169e-02, 4.684421502348839333e-02, -2.069248384378786776e-01, 1.834733192502198684e-01, 7.619030431528873992e-02, 5.067150639803023049e-01
7.776946751343429831e-01, 7.714317081412379318e-02, 7.795332155990111755e-02, 7.554055467481206321e-02, 4.740196401750126215e-02, -2.032153120057221263e-01, 1.849326431288378647e-01, 7.604677366164439012e-02, 5.058087116163449970e-01
7.850219833903273603e-01, 7.849569016451093950e-02, 7.933681418340290947e-02, 7.689315912319599766e-02, 4.795863144310928000e-02, -1.995123644171901689e-01, 1.863868315356787819e-01, 7.589510134943122655e-02, 5.049192788375707064e-01
7.923492916463117375e-01, 7.985866722336266987e-02, 8.073088045796827927e-02, 7.825642126748381944e-02, 4.851415792316220166e-02, -1.958158734277205826e-01, 1.878358873420134800e-01, 7.573536337420613829e-02, 5.040462962486603749e-01
7.996765999022961147e-01, 8.123206811657590620e-02, 8.213547934717259358e-02, 7.963030478694507752e-02, 4.906848463217893669e-02, -1.921257201686356886e-01, 1.892798134567883761e-01, 7.556763432591627472e-02, 5.031893116582705217e-01
8.070039081582804918e-01, 8.261585896085738012e-02, 8.355056988047536437e-02, 8.101477336514478766e-02, 4.962155328619068106e-02, -1.884417890239712678e-01, 1.907186128266251113e-01, 7.539198742753953908e-02, 5.023478892980035582e-01
8.143312164142647580e-01, 8.401000586410548032e-02, 8.497611115330497289e-02, 8.240979069029637227e-02, 5.017330613286190982e-02, -1.847639675128728287e-01, 1.921522884358209393e-01, 7.520849457232130220e-02, 5.015216090835438179e-01
8.216585246702491352e-01, 8.541447492579228029e-02, 8.641206232714290780e-02, 8.381532045561508604e-02, 5.072368594187944696e-02, -1.810921461772586338e-01, 1.935808433063482270e-01, 7.501722635967093822e-02, 5.007100659153274069e-01
8.289858329262335124e-01, 8.682923223734523299e-02, 8.785838262960844747e-02, 8.523132635967113624e-02, 5.127263599559964830e-02, -1.774262184744701820e-01, 1.950042804978550648e-01, 7.481825212977807893e-02, 4.999128690163001654e-01
8.363131411822178896e-01, 8.825424388252915697e-02, 8.931503135454307851e-02, 8.665777210674305286e-02, 5.182010007994469064e-02, -1.737660806746460507e-01, 1.964226031076649059e-01, 7.461163999700433369e-02, 4.991296413044881697e-01
8.436404494382022667e-01, 8.968947593782800043e-02, 9.078196786209498381e-02, 8.809462140717078116e-02, 5.236602247553949485e-02, -1.701116317625717134e-01, 1.978358142707765110e-01, 7.439745688210523678e-02, 4.983600187982655805e-01
8.509677576941866439e-01, 9.113489447282684119e-02, 9.225915157880355821e-02, 8.954183797770910724e-02, 5.291034794908025529e-02, -1.664627733437742674e-01, 1.992439171598640313e-01, 7.417576854333238212e-02, 4.976036500523479678e-01
8.582950659501710211e-01, 9.259046555059369243e-02, 9.374654199768395202e-02, 9.099938554188072293e-02, 5.345302174492713027e-02, -1.628194095546420805e-01, 2.006469149852772860e-01, 7.394663960646435941e-02, 4.968601956226751382e-01
8.656223742061553983e-01, 9.405615522806129447e-02, 9.524409867831146181e-02, 9.246722783032952642e-02, 5.399398957691319001e-02, -1.591814469763652151e-01, 2.020448109950412630e-01, 7.371013359381216323e-02, 4.961293275584724993e-01
8.729496824621397755e-01, 9.553192955640912865e-02, 9.675178124690608783e-02, 9.394532858117397855e-02, 5.453319762036215601e-02, -1.555487945525027838e-01, 2.034376084748564517e-01, 7.346631295224242963e-02, 4.954107289198930730e-01
8.802769907181241527e-01, 9.701775458144515363e-02, 9.826954939641707742e-02, 9.543365154036019538e-02, 5.507059250430811070e-02, -1.519213635099959936e-01, 2.048253107480987600e-01, 7.321523908025952265e-02, 4.947040933197497936e-01
8.876042989741085298e-01, 9.851359634398773601e-02, 9.979736288660732979e-02, 9.693216046201527658e-02, 5.560612130391024560e-02, -1.482990672834544332e-01, 2.062079211758194586e-01, 7.295697235418625859e-02, 4.940091244879465937e-01
8.949316072300929070e-01, 1.000194208802476364e-01, 1.013351815441378700e-01, 9.844081910880042585e-02, 5.613973153305629876e-02, -1.446818214425553972e-01, 2.075854431567453751e-01, 7.269157215347976653e-02, 4.933255358573068183e-01
9.022589154860771732e-01, 1.015351942222095655e-01, 1.028829652626525037e-01, 9.995959125226440423e-02, 5.667137113714851293e-02, -1.410695436224028987e-01, 2.089578801272787001e-01, 7.241909688521833144e-02, 4.926530501695830511e-01
9.095862237420615504e-01, 1.030608823980144750e-01, 1.044406740028622077e-01, 1.014884406731966920e-01, 5.720098848606579994e-02, -1.374621534567030678e-01, 2.103252355614969038e-01, 7.213960400779266535e-02, 4.919913991005089859e-01
9.169135319980459276e-01, 1.045964514323409894e-01, 1.060082677926295763e-01, 1.030273311619805121e-01, 5.772853236729703214e-02, -1.338595725136209336e-01, 2.116875129711530412e-01, 7.185315005383381692e-02, 4.913403229028308616e-01
9.242408402540303047e-01, 1.061418673467875995e-01, 1.075857067270533790e-01, 1.045762265189464080e-01, 5.825395197923941004e-02, -1.302617242341894410e-01, 2.130447159056755302e-01, 7.155979065240816728e-02, 4.906995700663173698e-01
9.315681485100146819e-01, 1.076970961602543853e-01, 1.091729509685531035e-01, 1.061350905547253226e-01, 5.877719692465689649e-02, -1.266685338731506905e-01, 2.143968479521682069e-01, 7.125958055050843343e-02, 4.900688969938158390e-01
9.388954567659990591e-01, 1.092621038893249741e-01, 1.107699607469533193e-01, 1.077038870906017881e-01, 5.929821720429373499e-02, -1.230799284421146278e-01, 2.157439127354103259e-01, 7.095257363386865690e-02, 4.894480676924767293e-01
9.462227650219834363e-01, 1.108368565486482493e-01, 1.123766963595683177e-01, 1.092825799588673374e-01, 5.981696321063791066e-02, -1.194958366549271761e-01, 2.170859139178565045e-01, 7.063882294712924004e-02, 4.888368534793250397e-01
9.535500732779678135e-01, 1.124213201513203780e-01, 1.139931181712864894e-01, 1.108711330031735692e-01, 6.033338572183023080e-02, -1.159161888751453207e-01, 2.184228551996370005e-01, 7.031838071337727369e-02, 4.882350327004054691e-01
9.608773815339521907e-01, 1.140154607092667000e-01, 1.156191866146549230e-01, 1.124695100788854762e-01, 6.084743589571424416e-02, -1.123409170655232381e-01, 2.197547403185570181e-01, 6.999129835308653957e-02, 4.876423904627790185e-01
9.682046897899365678e-01, 1.156192442336234083e-01, 1.172548621899638654e-01, 1.140776750534346906e-01, 6.135906526402296751e-02, -1.087699547394164745e-01, 2.210815730500977072e-01, 6.965762650247940557e-02, 4.870587183786880825e-01
9.755319980459209450e-01, 1.172326367351195359e-01, 1.189001054653310435e-01, 1.156955918066727013e-01, 6.186822572669783971e-02, -1.052032369140184775e-01, 2.224033572074154141e-01, 6.931741503133299898e-02, 4.864838143212514288e-01
9.828593063019052112e-01, 1.188556042244589273e-01, 1.205548770767865402e-01, 1.173232242312241408e-01, 6.237486954633648245e-02, -1.016407000653467840e-01, 2.237200966413417091e-01, 6.897071306025050197e-02, 4.859174821910876574e-01
9.901866145578895884e-01, 1.204881127127019058e-01, 1.222191377283569497e-01, 1.189605362328400862e-01, 6.287894934276493097e-02, -9.808228208490052391e-02, 2.250317952403840527e-01, 6.861756897741710937e-02, 4.853595316932988180e-01
9.975139228138739655e-01, 1.221301282116473153e-01, 1.238928481921500180e-01, 1.206074917307510680e-01, 6.338041808773080266e-02, -9.452792223791663118e-02, 2.263384569307247962e-01, 6.825803045486032727e-02, 4.848097781242854398e-01
1.004841231069858232e+00, 1.237816167342141727e-01, 1.255759693084390616e-01, 1.222640546580204129e-01, 6.387922909971388563e-02, -9.097756112315275034e-02, 2.276400856762219593e-01, 6.789214446423204319e-02, 4.842680421678867697e-01
1.012168539325842609e+00, 1.254425442948239044e-01, 1.272684619857475663e-01, 1.239301889618978220e-01, 6.437533603885083056e-02, -8.743114063413150172e-02, 2.289366854784092575e-01, 6.751995729213083886e-02, 4.837341497003768143e-01
1.019495847581826986e+00, 1.271128769097817635e-01, 1.289702872009336754e-01, 1.256058586041720049e-01, 6.486869290197015692e-02, -8.388860392178269787e-02, 2.302282603764952418e-01, 6.714151455498000576e-02, 4.832079316038694339e-01
1.026823155837811363e+00, 1.287925805976590787e-01, 1.306814059992744970e-01, 1.272910275615244668e-01, 6.535925401773488852e-02, -8.034989535842300412e-02, 2.315148144473642422e-01, 6.675686121347811086e-02, 4.826892235877125459e-01
1.034150464093795740e+00, 1.304816213796748947e-01, 1.324017794945509252e-01, 1.289856598258823928e-01, 6.584697404188968872e-02, -7.681496050301621359e-02, 2.327963518055760073e-01, 6.636604158663722552e-02, 4.821778660174746434e-01
1.041477772349780118e+00, 1.321799652800779434e-01, 1.341313688691317674e-01, 1.306897194047721700e-01, 6.633180795260905371e-02, -7.328374606766044352e-02, 2.340728766033655928e-01, 6.596909936542286190e-02, 4.816737037511513164e-01
1.048805080605764495e+00, 1.338875783265284225e-01, 1.358701353740585371e-01, 1.324031703216723421e-01, 6.681371104594428789e-02, -6.975619988524943416e-02, 2.353443930306435838e-01, 6.556607762601029954e-02, 4.811765859822368374e-01
1.056132388861748872e+00, 1.356044265504800228e-01, 1.376180403291299148e-01, 1.341259766163670486e-01, 6.729263893136624985e-02, -6.623227087826004389e-02, 2.366109053149958730e-01, 6.515701884267061095e-02, 4.806863660893288537e-01
1.063459697117733249e+00, 1.373304759875617065e-01, 1.393750451229859577e-01, 1.358581023452992420e-01, 6.776854752740099630e-02, -6.271190902861858985e-02, 2.378724177216838542e-01, 6.474196490029859863e-02, 4.802029014919497740e-01
1.070787005373717626e+00, 1.390656926779594016e-01, 1.411411112131930323e-01, 1.375987196951383718e-01, 6.824139305735615890e-02, -5.919506534860180524e-02, 2.391289345536442568e-01, 6.432095710659591070e-02, 4.797260535122883640e-01
1.078114313629702004e+00, 1.408100426667982796e-01, 1.429162001263278581e-01, 1.393368885190459372e-01, 6.871113204513529249e-02, -5.568169185273003086e-02, 2.403804601514892558e-01, 6.389403620392031247e-02, 4.792556872425793868e-01
1.085441621885686381e+00, 1.425634920045242282e-01, 1.447002734580624395e-01, 1.410842941892324898e-01, 6.917772131113784917e-02, -5.217174153061235331e-02, 2.416269988935065005e-01, 6.346124238081313207e-02, 4.787916714178541144e-01
1.092768930141670758e+00, 1.443260067472859343e-01, 1.464932928732481932e-01, 1.428409032786190080e-01, 6.964111796824239142e-02, -4.866516832070516552e-02, 2.428685551956590305e-01, 6.302261528321513595e-02, 4.783338782938107436e-01
1.100096238397655135e+00, 1.460975529573167730e-01, 1.482952201060006858e-01, 1.446066823416266023e-01, 7.010127941787108741e-02, -4.516192708494765756e-02, 2.441051335115853038e-01, 6.257819402538178366e-02, 4.778821835295658516e-01
1.107423546653639512e+00, 1.478780967033163363e-01, 1.501060169597840388e-01, 1.463815979147212176e-01, 7.055816334613286556e-02, -4.166197358423916891e-02, 2.453367383325991691e-01, 6.212801720050750015e-02, 4.774364660750597955e-01
1.114750854909623667e+00, 1.496676040608328206e-01, 1.519256453074953883e-01, 1.481656165169591144e-01, 7.101172772004363254e-02, -3.816526445472542134e-02, 2.465633741876898655e-01, 6.167212289106910328e-02, 4.769966080629033933e-01
1.122078163165608045e+00, 1.514660411126446948e-01, 1.537540670915495122e-01, 1.499587046505316545e-01, 7.146193078382105657e-02, -3.467175718486058267e-02, 2.477850456435221338e-01, 6.121054867889656748e-02, 4.765624947044613258e-01
1.129405471421592422e+00, 1.532733739491422553e-01, 1.555912443239631515e-01, 1.517608288013105322e-01, 7.190873105525223685e-02, -3.118141009321770407e-02, 2.490017573044361332e-01, 6.074333165498149029e-02, 4.761340141899815803e-01
1.136732779677576799e+00, 1.550895686687100150e-01, 1.574371390864395814e-01, 1.535719554393926156e-01, 7.235208732213238569e-02, -2.769418230701483838e-02, 2.502135138124473857e-01, 6.027050842903061006e-02, 4.757110575925866391e-01
1.144060087933561176e+00, 1.569145913781080370e-01, 1.592917135304531273e-01, 1.553920510196455107e-01, 7.279195863877267747e-02, -2.421003374133193914e-02, 2.514203198472467760e-01, 5.979211513877302764e-02, 4.752935187759546043e-01
1.151387396189545553e+00, 1.587484081928543789e-01, 1.611549298773337358e-01, 1.572210819822521533e-01, 7.322830432257497468e-02, -2.072892507899103121e-02, 2.526221801262007460e-01, 5.930818745902908390e-02, 4.748812943055251146e-01
1.158714704445529931e+00, 1.605909852376065095e-01, 1.630267504183513794e-01, 1.590590147532562337e-01, 7.366108395067279269e-02, -1.725081775107450630e-02, 2.538190994043510451e-01, 5.881876061054818611e-02, 4.744742833630744006e-01
1.166042012701514308e+00, 1.624422886465432814e-01, 1.649071375148003782e-01, 1.609058157451069559e-01, 7.409025735663571366e-02, -1.377567391805755229e-02, 2.550110824744149518e-01, 5.832386936862333365e-02, 4.740723876645109858e-01
1.173369320957498685e+00, 1.643022845637470142e-01, 1.667960535980842485e-01, 1.627614513572046007e-01, 7.451578462723626450e-02, -1.030345645153149525e-02, 2.561981341667850520e-01, 5.782354807148876175e-02, 4.736755113807516460e-01
1.180696629213483062e+00, 1.661709391435850780e-01, 1.686934611697999964e-01, 1.646258879764452843e-01, 7.493762609927767659e-02, -6.834128916496029320e-03, 2.573802593495294055e-01, 5.731783062850843297e-02, 4.732835610615434563e-01
1.188023937469467439e+00, 1.680482185510918935e-01, 1.705993228018226338e-01, 1.664990919777657730e-01, 7.535574235648079267e-02, -3.367655554199264385e-03, 2.585574629283913795e-01, 5.680675052816033799e-02, 4.728964455621048613e-01
1.195351245725451816e+00, 1.699340889623508211e-01, 1.725136011363895827e-01, 1.683810297246892684e-01, 7.577009422642860814e-02, 9.599873449462736213e-05, 2.597297498467899812e-01, 5.629034084582471009e-02, 4.725140759724651973e-01
1.202678553981436194e+00, 1.718285165648760493e-01, 1.744362588861854413e-01, 1.702716675698699722e-01, 7.618064277756748937e-02, 3.556868405229910747e-03, 2.608971250858195257e-01, 5.576863425138068459e-02, 4.721363655493862610e-01
1.210005862237420571e+00, 1.737314675579942902e-01, 1.763672588344261938e-01, 1.721709718556382884e-01, 7.658734931626316744e-02, 7.014987285793292983e-03, 2.620595936642496349e-01, 5.524166301661813383e-02, 4.717632296507583978e-01
1.217333170493404948e+00, 1.756429081532269731e-01, 1.783065638349438653e-01, 1.740789089145459989e-01, 7.699017538391034199e-02, 1.047038859127677989e-02, 2.632171606385254603e-01, 5.470945902246961839e-02, 4.713945856723654737e-01
1.224660478749389325e+00, 1.775628045746716899e-01, 1.802541368122709264e-01, 1.759954450699111328e-01, 7.738908275409479842e-02, 1.392310493878515763e-02, 2.643698311027676273e-01, 5.417205376606886585e-02, 4.710303529869199202e-01
1.231987787005373702e+00, 1.794911230593844997e-01, 1.822099407617250866e-01, 1.779205466363635857e-01, 7.778403342980651225e-02, 1.737316836170486531e-02, 2.655176101887720130e-01, 5.362947836763947568e-02, 4.706704528852732050e-01
1.239315095261358080e+00, 1.814278298577614024e-01, 1.841739387494929214e-01, 1.798541799203893232e-01, 7.817498964070263012e-02, 2.082061032354981522e-02, 2.666605030660100795e-01, 5.308176357722039357e-02, 4.703148085197119688e-01
1.246642403517342457e+00, 1.833728912339205874e-01, 1.861460939127156933e-01, 1.817963112208763610e-01, 7.856191384041917580e-02, 2.426546173139907878e-02, 2.677985149416286514e-01, 5.252893978123192309e-02, 4.699633448492541166e-01
1.253969711773326834e+00, 1.853262734660838795e-01, 1.881263694595727565e-01, 1.837469068296592456e-01, 7.894476870393030143e-02, 2.770775294894082044e-02, 2.689316510604498056e-01, 5.197103700888778405e-02, 4.696159885868620432e-01
1.261297020029311211e+00, 1.872879428469590435e-01, 1.901147286693665450e-01, 1.857059330320645352e-01, 7.932351712495398777e-02, 3.114751380913625967e-02, 2.700599167049714255e-01, 5.140808493845679811e-02, 4.692726681484968299e-01
1.268624328285295588e+00, 1.892578656841213958e-01, 1.921111348926067830e-01, 1.876733561074555301e-01, 7.969812221340291658e-02, 3.458477362651680986e-02, 2.711833171953664245e-01, 5.084011290337928785e-02, 4.689333136039369188e-01
1.275951636541279965e+00, 1.912360083003956379e-01, 1.941155515510955276e-01, 1.896491423297776702e-01, 8.006854729287994632e-02, 3.801956120912712567e-02, 2.723018578894832453e-01, 5.026714989824247054e-02, 4.685978566292925973e-01
1.283278944797264121e+00, 1.932223370342379398e-01, 1.961279421380108801e-01, 1.916332579681034043e-01, 8.043475589821662275e-02, 4.145190487012603842e-02, 2.734155441828458599e-01, 4.968922458461807329e-02, 4.682662304611455717e-01
1.290606253053248498e+00, 1.952168182401175789e-01, 1.981482702179923061e-01, 1.936256692871773655e-01, 8.079671177305408625e-02, 4.488183243905809194e-02, 2.745243815086536032e-01, 4.910636529676663115e-02, 4.679383698522525670e-01
1.297933561309232875e+00, 1.972194182888990510e-01, 2.001764994272243192e-01, 1.956263425479615459e-01, 8.115437886746523777e-02, 4.830937127280424820e-02, 2.756283753377811729e-01, 4.851860004721314512e-02, 4.676142110287483389e-01
1.305260869565217252e+00, 1.992301035682234600e-01, 2.022125934735216346e-01, 1.976352440081801942e-01, 8.150772133561730304e-02, 5.173454826622616437e-02, 2.767275311787786851e-01, 4.792595653219541840e-02, 4.672936916487898662e-01
1.312588177821201629e+00, 2.012488404828912669e-01, 2.042565161364132964e-01, 1.996523399228650741e-01, 8.185670353347392070e-02, 5.515738986251156328e-02, 2.778218545778718407e-01, 4.732846213699106602e-02, 4.669767507625870451e-01
1.319915486077186006e+00, 2.032755954552432631e-01, 2.063082312672273877e-01, 2.016775965449003893e-01, 8.220129001653582457e-02, 5.857792206323191725e-02, 2.789113511189614258e-01, 4.672614394112542535e-02, 4.666633287737630420e-01
1.327242794333170384e+00, 2.053103349255427368e-01, 2.083677027891753519e-01, 2.037109801255679586e-01, 8.254144553761909309e-02, 6.199617043812166023e-02, 2.799960264236240337e-01, 4.611902872346335114e-02, 4.663533674019958442e-01
1.334570102589154761e+00, 2.073530253523576949e-01, 2.104348946974365364e-01, 2.057524569150924187e-01, 8.287713504467066061e-02, 6.541216013458825418e-02, 2.810758861511113982e-01, 4.550714296718915558e-02, 4.660468096468898813e-01
1.341897410845139138e+00, 2.094036332129421696e-01, 2.125097710592427636e-01, 2.078019931631859829e-01, 8.320832367861943912e-02, 6.882591588696185259e-02, 2.821509359983507825e-01, 4.489051286467680979e-02, 4.657435997530314231e-01
1.349224719101123515e+00, 2.114621250036186062e-01, 2.145922960139627356e-01, 2.098595551195938380e-01, 8.353497677126313359e-02, 7.223746202549317930e-02, 2.832211816999448684e-01, 4.426916432225373038e-02, 4.654436831761825100e-01
1.356552027357107892e+00, 2.135284672401590589e-01, 2.166824337731865779e-01, 2.119251090346393196e-01, 8.385705984318930772e-02, 7.564682248510758156e-02, 2.842866290281717001e-01, 4.364312296486152348e-02, 4.651470065505707296e-01
1.363879335613092270e+00, 2.156026264581681340e-01, 2.187801486208105217e-01, 2.139986211597684762e-01, 8.417453860173053359e-02, 7.905402081392341740e-02, 2.853472837929846850e-01, 4.301241414061545559e-02, 4.648535176572333727e-01
1.371206643869076647e+00, 2.176845692134636301e-01, 2.208854049131208641e-01, 2.160800577480956053e-01, 8.448737893895225115e-02, 8.245908018154253505e-02, 2.864031518420128708e-01, 4.237706292526636359e-02, 4.645631653933759431e-01
1.378533952125061024e+00, 2.197742620824592874e-01, 2.229981670788789283e-01, 2.181517183922928038e-01, 8.479554692967317120e-02, 8.586202338711899917e-02, 2.874542390605607234e-01, 4.173709412656693291e-02, 4.642758997427089973e-01
1.385861260381045401e+00, 2.218716716625463159e-01, 2.251183996194056347e-01, 2.202304829346996562e-01, 8.509900882951722256e-02, 8.926287286721476533e-02, 2.885005513716076830e-01, 4.109253228854520962e-02, 4.639916717467251761e-01
1.393188568637029778e+00, 2.239767645724751732e-01, 2.272460671086655448e-01, 2.223169979483489989e-01, 8.539773107299664101e-02, 9.266165070344790922e-02, 2.895420947358091635e-01, 4.044340169568804572e-02, 4.637104334768823444e-01
1.400515876893014156e+00, 2.260895074527376758e-01, 2.293811341933516268e-01, 2.244112318950373386e-01, 8.569168027162520074e-02, 9.605837862994018317e-02, 2.905788751514956081e-01, 3.978972637703578896e-02, 4.634321380076611430e-01
1.407843185148998533e+00, 2.282098669659488321e-01, 2.315235655929699932e-01, 2.265131532393921399e-01, 8.598082321206138023e-02, 9.945307804057042234e-02, 2.916108986546730453e-01, 3.913153011019225580e-02, 4.631567393904625907e-01
1.415170493404982910e+00, 2.303378097972285377e-01, 2.336733260999238337e-01, 2.286227304493032020e-01, 8.626512685428021354e-02, 1.028457699960395044e-01, 2.926381713190229217e-01, 3.846883642525020242e-02, 4.628841926283173147e-01
1.422497801660967287e+00, 2.324733026545834913e-01, 2.358303805795983754e-01, 2.307399319963543416e-01, 8.654455832977396568e-02, 1.062364752307530663e-01, 2.936606992559021023e-01, 3.780166860863648504e-02, 4.626144536513765448e-01
1.429825109916951664e+00, 2.346163122692892788e-01, 2.379946939704452313e-01, 2.328647263562555469e-01, 8.681908493978059138e-02, 1.096252141595272372e-01, 2.946784886143427040e-01, 3.713004970687711764e-02, 4.623474792931557831e-01
1.437152418172936041e+00, 2.367668053962719843e-01, 2.401662312840667224e-01, 2.349970820092736890e-01, 8.708867415353926944e-02, 1.130120068841231618e-01, 2.956915455810527060e-01, 3.645400253028561327e-02, 4.620832272675066688e-01
1.444479726428920419e+00, 2.389247488144900511e-01, 2.423449576053007815e-01, 2.371369674406650641e-01, 8.735329360657323461e-02, 1.163968731996151001e-01, 2.966998763804148953e-01, 3.577354965657634361e-02, 4.618216561462880065e-01
1.451807034684904574e+00, 2.410901093273164486e-01, 2.445308380923049141e-01, 2.392843511411065771e-01, 8.761291109899817242e-02, 1.197798326005976438e-01, 2.977034872744878657e-01, 3.508871343440390228e-02, 4.615627253377146411e-01
1.459134342940888951e+00, 2.432628537629203669e-01, 2.467238379766411305e-01, 2.414392016071276459e-01, 8.786749459385660710e-02, 1.231609042872370829e-01, 2.987023845630057406e-01, 3.439951598683141376e-02, 4.613063950653571998e-01
1.466461651196873328e+00, 2.454429489746489113e-01, 2.489239225633605446e-01, 2.436014873415417725e-01, 8.811701221547751928e-02, 1.265401071711699243e-01, 2.996965745833775063e-01, 3.370597921472930081e-02, 4.610526263477725539e-01
1.473788959452857705e+00, 2.476303618414091023e-01, 2.511310572310870848e-01, 2.457711768538778374e-01, 8.836143224786048578e-02, 1.299174598812557480e-01, 3.006860637106883449e-01, 3.300812480010591882e-02, 4.608013809787414039e-01
1.481116267708842082e+00, 2.498250592680499593e-01, 2.533452074321030367e-01, 2.479482386608126143e-01, 8.860072313308398062e-02, 1.332929807691868862e-01, 3.016708583576982461e-01, 3.230597420937190295e-02, 4.605526215080923413e-01
1.488443575964826460e+00, 2.520270081857440836e-01, 2.555663386924325597e-01, 2.501326412866016757e-01, 8.883485346973743479e-02, 1.366666879149595892e-01, 3.026509649748427289e-01, 3.159954869654011539e-02, 4.603063112230925680e-01
1.495770884220810837e+00, 2.542361755523695477e-01, 2.577944166119269798e-01, 2.523243532635112696e-01, 8.906379201137634705e-02, 1.400385991322110613e-01, 3.036263900502328417e-01, 3.088886930636232028e-02, 4.600624141303856218e-01
1.503098192476795214e+00, 2.564525283528920063e-01, 2.600294068643488887e-01, 2.545233431322502238e-01, 8.928750766500041791e-02, 1.434087319734259069e-01, 3.045971401096551068e-01, 3.017395687740473745e-02, 4.598208949384571254e-01
1.510425500732779591e+00, 2.586760335997462801e-01, 2.622712751974566325e-01, 2.567295794424012678e-01, 8.950596948955365229e-02, 1.467771037350160679e-01, 3.055632217165714093e-01, 2.945483204506315136e-02, 4.595817190406112362e-01
1.517752808988763968e+00, 2.609066583332184108e-01, 2.645199874330888545e-01, 2.589430307528527431e-01, 8.971914669444687462e-02, 1.501437314622779684e-01, 3.065246414721188306e-01, 2.873151524452019837e-02, 4.593448524984397041e-01
1.525080117244748346e+00, 2.631443696218273565e-01, 2.667755094672492611e-01, 2.611636656322305350e-01, 8.992700863810101919e-02, 1.535086319542300348e-01, 3.074814060151102590e-01, 2.800402671364485285e-02, 4.591102620257683231e-01
1.532407425500732723e+00, 2.653891345627071852e-01, 2.690378072701904988e-01, 2.633914526593295613e-01, 9.012952482651190311e-02, 1.568718217683343075e-01, 3.084335220220338902e-01, 2.727238649583641622e-02, 4.588779149730628504e-01
1.539734733756717100e+00, 2.676409202819884925e-01, 2.713068468864992533e-01, 2.656263604235453157e-01, 9.032666491183564961e-02, 1.602333172251060311e-01, 3.093809962070529496e-01, 2.653661444281439630e-02, 4.586477793122812341e-01
1.547062042012701477e+00, 2.698996939351807067e-01, 2.735825944351805150e-01, 2.678683575253057447e-01, 9.051839869099413682e-02, 1.635931344126126397e-01, 3.103238353220065249e-01, 2.579673021735490873e-02, 4.584198236221556089e-01
1.554389350268685854e+00, 2.721654227075535060e-01, 2.758650161097419562e-01, 2.701174125765027911e-01, 9.070469610430045848e-02, 1.669512891908676300e-01, 3.112620461564091778e-01, 2.505275329597547035e-02, 4.581940170738906248e-01
1.561716658524670232e+00, 2.744380738145192900e-01, 2.781540781782785854e-01, 2.723734942009241045e-01, 9.088552723410382728e-02, 1.703077971961204085e-01, 3.121956355374503334e-01, 2.430470297156894777e-02, 4.579703294172649541e-01
1.569043966780654609e+00, 2.767176145020143752e-01, 2.804497469835574019e-01, 2.746365710346843625e-01, 9.106086230345357413e-02, 1.736626738450460228e-01, 3.131246103299955008e-01, 2.355259835598829538e-02, 4.577487309671215421e-01
1.576371275036638986e+00, 2.790040120468814666e-01, 2.827519889431014399e-01, 2.769066117266578142e-01, 9.123067167478200734e-02, 1.770159343388373052e-01, 3.140489774365851083e-01, 2.279645838258293269e-02, 4.575291925902348900e-01
1.583698583292623363e+00, 2.812972337572509085e-01, 2.850607705492745336e-01, 2.791835849389089352e-01, 9.139492584860554880e-02, 1.803675936672018421e-01, 3.149687437974352244e-01, 2.203630180868792685e-02, 4.573116856925432128e-01
1.591025891548607740e+00, 2.835972469729231560e-01, 2.873760583693659165e-01, 2.814674593471248598e-01, 9.155359546224396683e-02, 1.837176666122670998e-01, 3.158839163904373359e-01, 2.127214721806702791e-02, 4.570961822067327041e-01
1.598353199804592117e+00, 2.859040190657503588e-01, 2.896978190456745983e-01, 2.837582036410463138e-01, 9.170665128855745585e-02, 1.870661677523954847e-01, 3.167945022311583481e-01, 2.050401302331103862e-02, 4.568826545801639716e-01
1.605680508060576495e+00, 2.882175174400182782e-01, 2.920260192955936307e-01, 2.860557865249000464e-01, 9.185406423470103554e-02, 1.904131114659124158e-01, 3.177005083728405843e-01, 1.973191746819163636e-02, 4.566710757631288198e-01
1.613007816316560872e+00, 2.905377095328279258e-01, 2.943606259116952062e-01, 2.883601767178298747e-01, 9.199580534089608908e-02, 1.937585119347492724e-01, 3.186019419064015645e-01, 1.895587862997289569e-02, 4.564614191974271651e-01
1.620335124572545249e+00, 2.928645628144778690e-01, 2.967016057618144242e-01, 2.906713429543287264e-01, 9.213184577921840201e-02, 1.971023831480041288e-01, 3.194988099604347265e-01, 1.817591442168014354e-02, 4.562536588052534259e-01
1.627662432828529404e+00, 2.951980447888455372e-01, 2.990489257891342789e-01, 2.929892539846700728e-01, 9.226215685240335418e-02, 2.004447389054215822e-01, 3.203911197012082046e-01, 1.739204259432852728e-02, 4.560477689783837829e-01
1.634989741084513781e+00, 2.975381229937701377e-01, 3.014025530122701468e-01, 2.953138785753400275e-01, 9.238670999266651584e-02, 2.037855928207955580e-01, 3.212788783326662734e-01, 1.660428073911031366e-02, 4.558437245676538185e-01
1.642317049340498158e+00, 2.998847650014329069e-01, 3.037624545253539421e-01, 2.976451855094681687e-01, 9.250547676054059199e-02, 2.071249583252942894e-01, 3.221620930964283480e-01, 1.581264628954465179e-02, 4.556415008727180971e-01
1.649644357596482536e+00, 3.022379384187406370e-01, 3.061285974981190483e-01, 2.999831435872599705e-01, 9.261842884372781248e-02, 2.104628486707129931e-01, 3.230407712717889845e-01, 1.501715652358717040e-02, 4.554410736320818054e-01
1.656971665852466913e+00, 3.045976108877063160e-01, 3.085009491759843070e-01, 3.023277216264281253e-01, 9.272553805596780996e-02, 2.137992769326534370e-01, 3.239149201757186569e-01, 1.421782856570319442e-02, 4.552424190133983473e-01
1.664298974108451290e+00, 3.069637500858315438e-01, 3.108794768801391717e-01, 3.046788884626244753e-01, 9.282677633592029132e-02, 2.171342560136338695e-01, 3.247845471628628133e-01, 1.341467938890449074e-02, 4.550455136040219006e-01
1.671626282364435667e+00, 3.093363237264885601e-01, 3.132641480076273077e-01, 3.070366129498712238e-01, 9.292211574606273894e-02, 2.204677986461302253e-01, 3.256496596255424869e-01, 1.260772581674876255e-02, 4.548503344018090533e-01
1.678953590620420044e+00, 3.117152995593016063e-01, 3.156549300314319129e-01, 3.094008639609929223e-01, 9.301152847160237824e-02, 2.237999173955513010e-01, 3.265102649937543511e-01, 1.179698452530577799e-02, 4.546568588061613569e-01
1.686280898876404422e+00, 3.141006453705292856e-01, 3.180517905005601498e-01, 3.117716103880480150e-01, 9.309498681940288345e-02, 2.271306246631486780e-01, 3.273663707351700536e-01, 1.098247204508817285e-02, 4.544650646093010837e-01
1.693608207132388799e+00, 3.164923289834461473e-01, 3.204546970401269679e-01, 3.141488211427608257e-01, 9.317246321692437827e-02, 2.304599326888638056e-01, 3.282179843551371601e-01, 1.016420476294869861e-02, 4.542749299877738567e-01
1.700935515388373176e+00, 3.188903182587246032e-01, 3.228636173514402574e-01, 3.165324651569525471e-01, 9.324393021117820257e-02, 2.337878535541137726e-01, 3.290651133966782105e-01, 9.342198923945145561e-03, 4.540864334941701608e-01
1.708262823644357553e+00, 3.212945810948167891e-01, 3.252785192120850599e-01, 3.189225113829737279e-01, 9.330936046769405801e-02, 2.371143991845166832e-01, 3.299077654404914406e-01, 8.516470633172736407e-03, 4.538995540490612934e-01
1.715590131900341930e+00, 3.237050854283364809e-01, 3.276993704760081672e-01, 3.213189287941349837e-01, 9.336872676950160044e-02, 2.404395813525596337e-01, 3.307459481049502270e-01, 7.687035857565108384e-03, 4.537142709331403179e-01
1.722917440156326307e+00, 3.261217992344410677e-01, 3.301261390736023871e-01, 3.237216863851397064e-01, 9.342200201612418931e-02, 2.437634116802085416e-01, 3.315796690461038088e-01, 6.853910427664759893e-03, 4.535305637795647438e-01
1.730244748412310685e+00, 3.285446905272131901e-01, 3.325587930117914204e-01, 3.261307531725149422e-01, 9.346915922258619558e-02, 2.470859016414639064e-01, 3.324089359576764546e-01, 6.017110039363004169e-03, 4.533484125664933306e-01
1.737572056668295062e+00, 3.309737273600428242e-01, 3.349973003741144040e-01, 3.285460981950433235e-01, 9.351017151843252218e-02, 2.504070625648615045e-01, 3.332337565710680183e-01, 5.176650255611118731e-03, 4.531677976098117400e-01
1.744899364924279439e+00, 3.334088778260086983e-01, 3.374416293208094553e-01, 3.309676905141946124e-01, 9.354501214676075316e-02, 2.537269056359212627e-01, 3.340541386553536607e-01, 4.332546508101437280e-03, 4.529886995560413188e-01
1.752226673180263816e+00, 3.358501100582609866e-01, 3.398917480888994924e-01, 3.333954992145576890e-01, 9.357365446326526559e-02, 2.570454418995443691e-01, 3.348700900172841277e-01, 3.484814098921720348e-03, 4.528110993754264624e-01
1.759553981436248193e+00, 3.382973922304023939e-01, 3.423476249922759451e-01, 3.358294934042719837e-01, 9.359607193529381752e-02, 2.603626822623605341e-01, 3.356816185012854170e-01, 2.633468202180641073e-03, 4.526349783551935624e-01
1.766881289692232571e+00, 3.407506925568706269e-01, 3.448092284217832981e-01, 3.382696422154590210e-01, 9.361223814091552964e-02, 2.636786374950263467e-01, 3.364887319894590001e-01, 1.778523865606605660e-03, 4.524603180929789303e-01
1.774208597948216948e+00, 3.432099792933194782e-01, 3.472765268453038012e-01, 3.407159148046544628e-01, 9.362212676800071853e-02, 2.669933182344763067e-01, 3.372914384015819333e-01, 9.199960121204300584e-04, 4.522871004904185921e-01
1.781535906204201325e+00, 3.456752207370018537e-01, 3.497494888078419573e-01, 3.431682803532388748e-01, 9.362571161331181835e-02, 2.703067349861271174e-01, 3.380897456951063584e-01, 5.789944138123462395e-05, 4.521153077468970105e-01
1.788863214460185702e+00, 3.481463852271503567e-01, 3.522280829316088435e-01, 3.456267080678707138e-01, 9.362296658160627894e-02, 2.736188981260371800e-01, 3.388836618651601684e-01, -8.077511686922388872e-04, 4.519449223534485749e-01
1.796190522716169857e+00, 3.506234411453599265e-01, 3.547122779161064887e-01, 3.480911671809173713e-01, 9.361386568474952541e-02, 2.769298179030213469e-01, 3.396731949445463417e-01, -1.676941260425958077e-03, 4.517759270868093591e-01
1.803517830972154234e+00, 3.531063569159700877e-01, 3.572020425382130271e-01, 3.505616269508862182e-01, 9.359838304083953342e-02, 2.802395044407238189e-01, 3.404583530037436634e-01, -2.549656394918724863e-03, 4.516083050036133750e-01
1.810845139228138612e+00, 3.555951010064455353e-01, 3.596973456522663537e-01, 3.530380566628572581e-01, 9.357649287334200705e-02, 2.835479677396471332e-01, 3.412391441509060597e-01, -3.425882250594782224e-03, 4.514420394347294363e-01
1.818172447484122989e+00, 3.580896419277590503e-01, 3.621981561901492785e-01, 3.555204256289140607e-01, 9.354816951023559035e-02, 2.868552176791419606e-01, 3.420155765318628194e-01, -4.305604621779386861e-03, 4.512771139797353559e-01
1.825499755740107366e+00, 3.605899482347732499e-01, 3.647044431613733484e-01, 3.580087031885760274e-01, 9.351338738316801458e-02, 2.901612640193558801e-01, 3.427876583301188718e-01, -5.188809417297710232e-03, 4.511135125015254266e-01
1.832827063996091743e+00, 3.630959885266223375e-01, 3.672161756531644450e-01, 3.605028587092293235e-01, 9.347212102662214028e-02, 2.934661164031435177e-01, 3.435553977668545644e-01, -6.075482659095869133e-03, 4.509512191210465759e-01
1.840154372252076120e+00, 3.656077314470932982e-01, 3.697333228305457742e-01, 3.630028615865596442e-01, 9.342434507709199143e-02, 2.967697843579387151e-01, 3.443188031009253858e-01, -6.965610480884350253e-03, 4.507902182121610313e-01
1.847481680508060498e+00, 3.681251456850090364e-01, 3.722558539364237973e-01, 3.655086812449825362e-01, 9.337003427226890639e-02, 3.000722772975886188e-01, 3.450778826288625201e-01, -7.859179126802713286e-03, 4.506304943966304988e-01
1.854808988764044875e+00, 3.706481999746094047e-01, 3.747837382916717197e-01, 3.680202871380758856e-01, 9.330916345023688996e-02, 3.033736045241528512e-01, 3.458326446848725699e-01, -8.756174950106162397e-03, 4.504720325392200797e-01
1.862136297020029252e+00, 3.731768630959332311e-01, 3.773169452952147007e-01, 3.705376487490117388e-01, 9.324170754867827648e-02, 3.066737752296660457e-01, 3.465830976408371678e-01, -9.656584411871354037e-03, 4.503148177429166510e-01
1.869463605276013629e+00, 3.757111038752001808e-01, 3.798554444241133421e-01, 3.730607355909873468e-01, 9.316764160408801121e-02, 3.099727984978662421e-01, 3.473292499063140304e-01, -1.056039407972488367e-02, 4.501588353442610990e-01
1.876790913531998006e+00, 3.782508911851926725e-01, 3.823992052336499525e-01, 3.755895172076569866e-01, 9.308694075099760434e-02, 3.132706833058896412e-01, 3.480711099285355159e-01, -1.146759062658927845e-02, 4.500040709087885782e-01
1.884118221787982383e+00, 3.807961939456377953e-01, 3.849481973574110927e-01, 3.781239631735638373e-01, 9.299958022120828616e-02, 3.165674385259318324e-01, 3.488086861924101778e-01, -1.237816082945038081e-02, 4.498505102265759059e-01
1.891445530043966761e+00, 3.833469811235893920e-01, 3.875023905073729513e-01, 3.806640430945723019e-01, 9.290553534303286343e-02, 3.198630729268774342e-01, 3.495419872205212664e-01, -1.329209156814306451e-02, 4.496981393078924860e-01
1.898772838299951138e+00, 3.859032217338088655e-01, 3.900617544739863329e-01, 3.832097266082978848e-01, 9.280478154054629114e-02, 3.231575951758974274e-01, 3.502710215731281718e-01, -1.420936982415580904e-02, 4.495469443789514297e-01
1.906100146555935515e+00, 3.884648848391487053e-01, 3.926262591262600354e-01, 3.857609833845404013e-01, 9.269729433284555620e-02, 3.264510138400168460e-01, 3.509957978481649254e-01, -1.512998267945398108e-02, 4.493969118777590421e-01
1.913427454811919892e+00, 3.910319395509330165e-01, 3.951958744118464484e-01, 3.883177831257150214e-01, 9.258304933331740205e-02, 3.297433373876509921e-01, 3.517163246812416988e-01, -1.605391731532105140e-02, 4.492480284500598442e-01
1.920754763067904269e+00, 3.936043550293400473e-01, 3.977705703571254858e-01, 3.908800955672840916e-01, 9.246202224891496291e-02, 3.330345741901134526e-01, 3.524326107456436374e-01, -1.698116101121747989e-02, 4.491002809453736311e-01
1.928082071323888647e+00, 3.961821004837837723e-01, 4.003503170672886302e-01, 3.934478904781888442e-01, 9.233418887944225273e-02, 3.363247325230951934e-01, 3.531446647523313609e-01, -1.791170114365753588e-02, 4.489536564131242358e-01
1.935409379579873024e+00, 3.987651451732959762e-01, 4.029350847264245306e-01, 3.960211376612808309e-01, 9.219952511684750829e-02, 3.396138205681147881e-01, 3.538524954499409625e-01, -1.884552518510220626e-02, 4.488081420988545012e-01
1.942736687835857401e+00, 4.013534584069078370e-01, 4.055248435976025467e-01, 3.985998069537537991e-01, 9.205800694452377642e-02, 3.429018464139422240e-01, 3.545561116247840094e-01, -1.978262070286969376e-02, 4.486637254405286268e-01
1.950063996091841778e+00, 4.039470095440322317e-01, 4.081195640229580146e-01, 4.011838682275754575e-01, 9.190961043661793894e-02, 3.461888180579955065e-01, 3.552555221008475983e-01, -2.072297535806245580e-02, 4.485203940649165055e-01
1.957391304347826155e+00, 4.065457679948451530e-01, 4.107192164237757903e-01, 4.037732913899184095e-01, 9.175431175734745370e-02, 3.494747434077112302e-01, 3.559507357397938554e-01, -2.166657690450933885e-02, 4.483781357840601056e-01
1.964718612603810310e+00, 4.091497032206676265e-01, 4.133237713005754044e-01, 4.063680463835929735e-01, 9.159208716032483932e-02, 3.527596302818890028e-01, 3.566417614409608250e-01, -2.261341318772479639e-02, 4.482369385918188454e-01
1.972045920859794688e+00, 4.117587847343482932e-01, 4.159331992331961603e-01, 4.089681031874782824e-01, 9.142291298788932097e-02, 3.560434864120117227e-01, 3.573286081413612481e-01, -2.356347214388274103e-02, 4.480967906604912399e-01
1.979373229115779065e+00, 4.143729821006441050e-01, 4.185474708808800681e-01, 4.115734318169529393e-01, 9.124676567044645581e-02, 3.593263194435405428e-01, 3.580112848156841721e-01, -2.451674179880623111e-02, 4.479576803375127647e-01
1.986700537371763442e+00, 4.169922649366030742e-01, 4.211665569823574429e-01, 4.141840023243290037e-01, 9.106362172581503045e-02, 3.626081369371865759e-01, 3.586898004762934522e-01, -2.547321026697163884e-02, 4.478195961422258287e-01
1.994027845627747819e+00, 4.196166029119456908e-01, 4.237904283559310592e-01, 4.167997847992811478e-01, 9.087345775858091113e-02, 3.658889463701587852e-01, 3.593641641732285286e-01, -2.643286575052783416e-02, 4.476825267627213556e-01
2.001355153883732196e+00, 4.222459657494471719e-01, 4.264190558995610836e-01, 4.194207493692803101e-01, 9.067625045945801321e-02, 3.691687551373887821e-01, 3.600343849942042596e-01, -2.739569653832975987e-02, 4.475464610527495335e-01
2.008682462139716574e+00, 4.248803232253193229e-01, 4.290524105909487296e-01, 4.220468662000238513e-01, 9.047197660465697289e-02, 3.724475705527343639e-01, 3.607004720646109219e-01, -2.836169100498580134e-02, 4.474113880286987310e-01
2.016009770395700951e+00, 4.275196451695914002e-01, 4.316904634876218561e-01, 4.246781054958683188e-01, 9.026061305525955036e-02, 3.757253998501594028e-01, 3.613624345475143218e-01, -2.933083760991986658e-02, 4.472772968666398619e-01
2.023337078651685328e+00, 4.301639014664939142e-01, 4.343331857270179563e-01, 4.273144375002607132e-01, 9.004213675660145688e-02, 3.790022501848938075e-01, 3.620202816436555726e-01, -3.030312489644586965e-02, 4.471441768994343091e-01
2.030664386907669705e+00, 4.328130620548383822e-01, 4.369805485265705336e-01, 4.299558324961694766e-01, 8.981652473766002509e-02, 3.822781286345717788e-01, 3.626740225914509841e-01, -3.127854149085702168e-02, 4.470120176139062429e-01
2.037991695163654082e+00, 4.354670969284007431e-01, 4.396325231837919789e-01, 4.326022608065175912e-01, 8.958375411045041425e-02, 3.855530422003500823e-01, 3.633236666669927839e-01, -3.225707610152694221e-02, 4.468808086480740571e-01
2.045319003419638459e+00, 4.381259761363025529e-01, 4.422890810763587810e-01, 4.352536927946129008e-01, 8.934380206942670044e-02, 3.888269978080052813e-01, 3.639692231840482295e-01, -3.323871751802494334e-02, 4.467505397884423690e-01
2.052646311675622837e+00, 4.407896697833927346e-01, 4.449501936621960696e-01, 4.379100988645804327e-01, 8.909664589089048847e-02, 3.921000023090127629e-01, 3.646107014940599966e-01, -3.422345461024293295e-02, 4.466212009673519168e-01
2.059973619931607214e+00, 4.434581480306303281e-01, 4.476158324795620480e-01, 4.405714494617942734e-01, 8.884226293240554684e-02, 3.953720624816052243e-01, 3.652481109861464570e-01, -3.521127632753551229e-02, 4.464927822603856344e-01
2.067300928187591591e+00, 4.461313810954648518e-01, 4.502859691471320369e-01, 4.432377150733083915e-01, 8.858063063221874311e-02, 3.986431850318132852e-01, 3.658814610871012896e-01, -3.620217169787148109e-02, 4.463652738838303491e-01
2.074628236443575968e+00, 4.488093392522198299e-01, 4.529605753640836840e-01, 4.459088662282891247e-01, 8.831172650868654439e-02, 4.019133765944869485e-01, 3.665107612613934251e-01, -3.719612982699872089e-02, 4.462386661921918796e-01
2.081955544699560345e+00, 4.514919928324734322e-01, 4.556396229101812301e-01, 4.485848734984461128e-01, 8.803552815970884515e-02, 4.051826437342999632e-01, 3.671360210111672684e-01, -3.819313989761956990e-02, 4.461129496757627044e-01
2.089282852955544723e+00, 4.541793122254408344e-01, 4.583230836458594415e-01, 4.512657074984651184e-01, 8.775201326216761077e-02, 4.084509929467353140e-01, 3.677572498762428088e-01, -3.919319116857841734e-02, 4.459881149582411997e-01
2.096610161211529100e+00, 4.568712678783558023e-01, 4.610109295123092088e-01, 4.539513388864381271e-01, 8.746115957137221009e-02, 4.117184306590548903e-01, 3.683744574341152878e-01, -4.019627297406025423e-02, 4.458641527944001148e-01
2.103937469467513477e+00, 4.595678302968534412e-01, 4.637031325315607022e-01, 4.566417383642963346e-01, 8.716294492050997988e-02, 4.149849632312511138e-01, 3.689876532999555869e-01, -4.120237472280167956e-02, 4.457410540678045097e-01
2.111264777723497854e+00, 4.622689700453511685e-01, 4.663996648065691364e-01, 4.593368766782410240e-01, 8.685734722010297892e-02, 4.182505969569822457e-01, 3.695968471266095068e-01, -4.221148589731075346e-02, 4.456188097885762645e-01
2.118592085979482231e+00, 4.649746577474303533e-01, 4.691004985212982592e-01, 4.620367246191757205e-01, 8.654434445747029303e-02, 4.215153380644923731e-01, 3.702020486045989323e-01, -4.322359605309981229e-02, 4.454974110912063301e-01
2.125919394235466608e+00, 4.676848640862191209e-01, 4.718056059408057279e-01, 4.647412530231373462e-01, 8.622391469619575255e-02, 4.247791927175137983e-01, 3.708032674621206670e-01, -4.423869481792790798e-02, 4.453768492324107209e-01
2.133246702491450986e+00, 4.703995598047736038e-01, 4.745149594113267644e-01, 4.674504327717284857e-01, 8.589603607560164500e-02, 4.280421670161558834e-01, 3.714005134650470996e-01, -4.525677189105313525e-02, 4.452571155890317489e-01
2.140574010747435363e+00, 4.731187157064602467e-01, 4.772285313603593648e-01, 4.701642347925487631e-01, 8.556068681022686861e-02, 4.313042669977770749e-01, 3.719937964169260924e-01, -4.627781704249659539e-02, 4.451382016559821686e-01
2.147901319003419740e+00, 4.758423026553369461e-01, 4.799462942967478440e-01, 4.728826300596260523e-01, 8.521784518931188601e-02, 4.345654986378428286e-01, 3.725831261589808152e-01, -4.730182011231523487e-02, 4.450200990442308435e-01
2.155228627259404117e+00, 4.785702915765358556e-01, 4.826682208107690442e-01, 4.756055895938490208e-01, 8.486748957628746648e-02, 4.378258678507688240e-01, 3.731685125701100780e-01, -4.832877100988543922e-02, 4.449027994788303242e-01
2.162555935515388494e+00, 4.813026534566441916e-01, 4.853942835742149353e-01, 4.783330844633976175e-01, 8.450959840826999248e-02, 4.410853804907496900e-01, 3.737499655668876097e-01, -4.935865971319585571e-02, 4.447862947969839498e-01
2.169883243771372872e+00, 4.840393593440874276e-01, 4.881244553404780473e-01, 4.810650857841764494e-01, 8.414415019556083231e-02, 4.443440423525737981e-01, 3.743274951035633347e-01, -5.039147626814954178e-02, 4.446705769461521407e-01
2.177210552027357249e+00, 4.867803803495096004e-01, 4.908587089446359020e-01, 4.838015647202448255e-01, 8.377112352115123617e-02, 4.476018591724241213e-01, 3.749011111720617073e-01, -5.142721078787696604e-02, 4.445556379821974380e-01
2.184537860283341626e+00, 4.895256876461567819e-01, 4.935970173035358899e-01, 4.865424924842490784e-01, 8.339049704023268617e-02, 4.508588366286665483e-01, 3.754708238019833222e-01, -5.246585345205610762e-02, 4.444414700675660690e-01
2.191865168539326003e+00, 4.922752524702577182e-01, 4.963393534158783704e-01, 4.892878403378542185e-01, 8.300224947971118761e-02, 4.541149803426234866e-01, 3.760366430606038035e-01, -5.350739450624381055e-02, 4.443280654695067611e-01
2.199192476795310380e+00, 4.950290461214060800e-01, 4.990856903623028251e-01, 4.920375795921756445e-01, 8.260635963772729184e-02, 4.573702958793357531e-01, 3.765985790528743049e-01, -5.455182426121413242e-02, 4.442154165583247494e-01
2.206519785051294757e+00, 4.977870399629427123e-01, 5.018360013054719015e-01, 4.947916816082106872e-01, 8.220280638318055999e-02, 4.606247887483114201e-01, 3.771566419214215093e-01, -5.559913309230739981e-02, 4.441035158056704235e-01
2.213847093307279135e+00, 5.005492054223367182e-01, 5.045902594901549021e-01, 4.975501177972704858e-01, 8.179156865525885611e-02, 4.638784644042622807e-01, 3.777108418465472406e-01, -5.664931143878623038e-02, 4.439923557828626133e-01
2.221174401563263068e+00, 5.033155139915683751e-01, 5.073484382433131046e-01, 5.003128596214108104e-01, 8.137262546297216459e-02, 4.671313282478275486e-01, 3.782611890462290738e-01, -5.770234980320134571e-02, 4.438819291592442373e-01
2.228501709819247445e+00, 5.060859372275103851e-01, 5.101105109741853605e-01, 5.030798785938652706e-01, 8.094595588469144509e-02, 4.703833856262874535e-01, 3.788076937761196694e-01, -5.875823875076491981e-02, 4.437722287005709809e-01
2.235829018075231822e+00, 5.088604467523090147e-01, 5.128764511743698629e-01, 5.058511462794756941e-01, 8.051153906769119295e-02, 4.736346418342624043e-01, 3.793503663295474393e-01, -5.981696890873264283e-02, 4.436632472674314487e-01
2.243156326331216199e+00, 5.116390142537677876e-01, 5.156462324179111878e-01, 5.086266342951238917e-01, 8.006935422769795307e-02, 4.768851021144031033e-01, 3.798892170375158805e-01, -6.087853096579343148e-02, 4.435549778136983479e-01
2.250483634587200577e+00, 5.144216114857276256e-01, 5.184198283613833391e-01, 5.114063143101642561e-01, 7.961938064844160945e-02, 4.801347716580682823e-01, 3.804242562687040752e-01, -6.194291567146795185e-02, 4.434474133850095923e-01
2.257810942843184954e+00, 5.172082102684493199e-01, 5.211972127439749025e-01, 5.141901580468540844e-01, 7.916159768121193430e-02, 4.833836556059912803e-01, 3.809554944294665790e-01, -6.301011383551415046e-02, 4.433405471172797152e-01
2.265138251099169331e+00, 5.199987824889961141e-01, 5.239783593875733114e-01, 5.169781372807865649e-01, 7.869598474442002223e-02, 4.866317590489366851e-01, 3.814829419638334218e-01, -6.408011632734024465e-02, 4.432343722352393156e-01
2.272465559355153708e+00, 5.227933001016143999e-01, 5.267632421968498901e-01, 5.197702238413214326e-01, 7.822252132316247220e-02, 4.898790870283455390e-01, 3.820066093535096630e-01, -6.515291407542693480e-02, 4.431288820510035920e-01
2.279792867611138085e+00, 5.255917351281159666e-01, 5.295518351593425654e-01, 5.225663896120171792e-01, 7.774118696879114832e-02, 4.931256445369705532e-01, 3.825265071178763909e-01, -6.622849806675513984e-02, 4.430240699626675216e-01
2.287120175867122462e+00, 5.283940596582609173e-01, 5.323441123455427970e-01, 5.253666065310623745e-01, 7.725196129848635462e-02, 4.963714365195010525e-01, 3.830426458139893908e-01, -6.730685934624225375e-02, 4.429199294529291286e-01
2.294447484123106840e+00, 5.312002458501375868e-01, 5.351400479089786222e-01, 5.281708465917075435e-01, 7.675482399483483931e-02, 4.996164678731778719e-01, 3.835550360365806988e-01, -6.838798901618500792e-02, 4.428164540877382871e-01
2.301774792379091217e+00, 5.340102659305461241e-01, 5.379396160862992549e-01, 5.309790818426974868e-01, 7.624975480541058837e-02, 5.028607434483984839e-01, 3.840636884180569366e-01, -6.947187823571053522e-02, 4.427136375149716141e-01
2.309102100635075594e+00, 5.368240921953794098e-01, 5.407427911973595736e-01, 5.337912843887011594e-01, 7.573673354236112876e-02, 5.061042680493128554e-01, 3.845686136285005885e-01, -7.055851822023249953e-02, 4.426114734631325653e-01
2.316429408891059971e+00, 5.396416970100055277e-01, 5.435495476453056085e-01, 5.366074263907446573e-01, 7.521574008199671812e-02, 5.093470464344086457e-01, 3.850698223756696126e-01, -7.164790024091607923e-02, 4.425099557400767325e-01
2.323756717147044348e+00, 5.424630528096486826e-01, 5.463598599166572534e-01, 5.394274800666432057e-01, 7.468675436438383664e-02, 5.125890833170891892e-01, 3.855673254049972187e-01, -7.274001562414875166e-02, 4.424090782317600112e-01
2.331084025403028726e+00, 5.452881320997728931e-01, 5.491737025813944184e-01, 5.422514176914319250e-01, 7.414975639294243970e-02, 5.158303833662406523e-01, 3.860611334995921462e-01, -7.383485575101775278e-02, 4.423088349010116938e-01
2.338411333659013103e+00, 5.481169074564615773e-01, 5.519910502930407414e-01, 5.450792115977979302e-01, 7.360472623404711034e-02, 5.190709512067905873e-01, 3.865512574802384971e-01, -7.493241205679417039e-02, 4.422092197863299878e-01
2.345738641914997480e+00, 5.509493515268008013e-01, 5.548118777887479647e-01, 5.479108341765115409e-01, 7.305164401663191698e-02, 5.223107914202590463e-01, 3.870377082053955697e-01, -7.603267603042417055e-02, 4.421102270006999069e-01
2.353065950170981857e+00, 5.537854370292609740e-01, 5.576361598893807558e-01, 5.507462578768586026e-01, 7.249048993179894873e-02, 5.255499085452988162e-01, 3.875204965711984695e-01, -7.713563921402487311e-02, 4.420118507304339195e-01
2.360393258426966234e+00, 5.566251367540787642e-01, 5.604638714996016402e-01, 5.535854552070720302e-01, 7.192124423243045905e-02, 5.287883070782295469e-01, 3.879996335114574979e-01, -7.824129320238931706e-02, 4.419140852340334158e-01
2.367720566682950611e+00, 5.594684235636387948e-01, 5.632949876079538232e-01, 5.564283987347630189e-01, 7.134388723280477018e-02, 5.320259914735617768e-01, 3.884751299976584304e-01, -7.934962964249411832e-02, 4.418169248410720451e-01
2.375047874938934989e+00, 5.623152703928551155e-01, 5.661294832869478988e-01, 5.592750610873524764e-01, 7.075839930821561929e-02, 5.352629661445148512e-01, 3.889469970389624609e-01, -8.046064023301613410e-02, 4.417203639510993152e-01
2.382375183194919366e+00, 5.651656502495542300e-01, 5.689673336931446723e-01, 5.621254149525041210e-01, 7.016476089459537657e-02, 5.384992354635241840e-01, 3.894152456822062569e-01, -8.157431672385363763e-02, 4.416243970325641199e-01
2.389702491450903743e+00, 5.680195362148553473e-01, 5.718085140672405364e-01, 5.649794330785549157e-01, 6.956295248814105270e-02, 5.417348037627436330e-01, 3.898798870119016824e-01, -8.269065091565348802e-02, 4.415290186217591395e-01
2.397029799706888120e+00, 5.708769014435539635e-01, 5.746529997341517371e-01, 5.678370882749463888e-01, 6.895295464494431703e-02, 5.449696753345375511e-01, 3.903409321502363527e-01, -8.380963465934493373e-02, 4.414342233217832812e-01
2.404357107962872497e+00, 5.737377191645023355e-01, 5.775007661030983064e-01, 5.706983534126576219e-01, 6.833474798062490196e-02, 5.482038544319678408e-01, 3.907983922570731350e-01, -8.493125985567741287e-02, 4.413400058015238825e-01
2.411684416218856875e+00, 5.766019626809923970e-01, 5.803517886676902160e-01, 5.735632014246357935e-01, 6.770831316996706040e-02, 5.514373452692712396e-01, 3.912522785299499262e-01, -8.605551845476662465e-02, 4.412463607946576216e-01
2.419011724474841252e+00, 5.794696053711364536e-01, 5.832060430060093115e-01, 5.764316053062291667e-01, 6.707363094655943714e-02, 5.546701520223308313e-01, 3.917026022040808186e-01, -8.718240245564283508e-02, 4.411532830986687470e-01
2.426339032730825629e+00, 5.823406206882505431e-01, 5.860635047806961317e-01, 5.793035381156164121e-01, 6.643068210243878446e-02, 5.579022788291404522e-01, 3.921493745523548236e-01, -8.831190390580759275e-02, 4.410607675738860145e-01
2.433666340986810006e+00, 5.852149821612349090e-01, 5.889241497390332869e-01, 5.821789729742403718e-01, 6.577944748773549566e-02, 5.611337297902608823e-01, 3.925926068853365369e-01, -8.944401490079410821e-02, 4.409688091425363887e-01
2.440993649242794383e+00, 5.880926633949569160e-01, 5.917879537130300571e-01, 5.850578830672394925e-01, 6.511990801032412068e-02, 5.643645089692708172e-01, 3.930323105512655846e-01, -9.057872758373372579e-02, 4.408774027878162860e-01
2.448320957498778760e+00, 5.909736380706319681e-01, 5.946548926195071028e-01, 5.879402416438784806e-01, 6.445204463547578311e-02, 5.675946203932097367e-01, 3.934684969360577877e-01, -9.171603414492658646e-02, 4.407865435529789155e-01
2.455648265754763138e+00, 5.938578799462064239e-01, 5.975249424601810633e-01, 5.908260220179806232e-01, 6.377583838551401096e-02, 5.708240680530145550e-01, 3.939011774633034979e-01, -9.285592682141949328e-02, 4.406962265404385515e-01
2.462975574010747515e+00, 5.967453628567385149e-01, 6.003980793217482681e-01, 5.937151975683594429e-01, 6.309127033947423135e-02, 5.740528559039503875e-01, 3.943303635942693730e-01, -9.399839789658544220e-02, 4.406064469108901815e-01
2.470302882266731892e+00, 5.996360607147808164e-01, 6.032742793759706679e-01, 5.966077417392502413e-01, 6.239832163276504834e-02, 5.772809878660342120e-01, 3.947560668278966012e-01, -9.514343969971224280e-02, 4.405171998824455315e-01
2.477630190522716269e+00, 6.025299475107619429e-01, 6.061535188797583240e-01, 5.995036280407420870e-01, 6.169697345683439887e-02, 5.805084678244523122e-01, 3.951782987008024550e-01, -9.629104460559233247e-02, 4.404284807297838000e-01
2.484957498778700646e+00, 6.054269973133683536e-01, 6.090357741752565612e-01, 6.024028300492088039e-01, 6.098720705883615284e-02, 5.837352996299715047e-01, 3.955970707872791814e-01, -9.744120503412047329e-02, 4.403402847833178257e-01
2.492284807034685024e+00, 6.083271842699262688e-01, 6.119210216899272359e-01, 6.053053214077411814e-01, 6.026900374130276378e-02, 5.869614870993451472e-01, 3.960123946992950561e-01, -9.859391344989282269e-02, 4.402526074283746871e-01
2.499612115290669401e+00, 6.112304826067832542e-01, 6.148092379366361104e-01, 6.082110758265779626e-01, 5.954234486181791269e-02, 5.901870340157120420e-01, 3.964242820864928851e-01, -9.974916236181496920e-02, 4.401654441043908461e-01
2.506939423546653778e+00, 6.141368666296906920e-01, 6.177003995137362313e-01, 6.111200670835390536e-01, 5.880721183269359276e-02, 5.934119441289903429e-01, 3.968327446361917255e-01, -1.009069443227106483e-01, 4.400787903041213922e-01
2.514266731802638155e+00, 6.170463107241856981e-01, 6.205944831051519728e-01, 6.140322690244555126e-01, 5.806358612065018465e-02, 5.966362211562646900e-01, 3.972377940733855528e-01, -1.020672519289373831e-01, 4.399926415728632190e-01
2.521594040058622532e+00, 6.199587893559717067e-01, 6.234914654804633027e-01, 6.169476555636015380e-01, 5.731144924649824585e-02, 5.998598687821693476e-01, 3.976394421607440388e-01, -1.032300778200052616e-01, 4.399069935076914684e-01
2.528921348314606909e+00, 6.228742770713020516e-01, 6.263913234949927133e-01, 6.198662006841271221e-01, 5.655078278482401216e-02, 6.030828906592644589e-01, 3.980377006986119404e-01, -1.043954146782014730e-01, 4.398218417567094640e-01
2.536248656570591287e+00, 6.257927484973606624e-01, 6.292940340898858231e-01, 6.227878784384884847e-01, 5.578156836367749449e-02, 6.063052904084069716e-01, 3.984325815250097103e-01, -1.055632552282178976e-01, 4.397371820183118007e-01
2.543575964826575664e+00, 6.287141783426444253e-01, 6.321995742921997508e-01, 6.257126629488809488e-01, 5.500378766426233107e-02, 6.095270716191166782e-01, 3.988240965156333306e-01, -1.067335922367840806e-01, 4.396530100404597574e-01
2.550903273082560041e+00, 6.316385413973446550e-01, 6.351079212149847164e-01, 6.286405284076692634e-01, 5.421742242063048306e-02, 6.127482378499367055e-01, 3.992122575838538134e-01, -1.079064185123033287e-01, 4.395693216199691999e-01
2.558230581338544418e+00, 6.345658125337297895e-01, 6.380190520573701951e-01, 6.315714490778200352e-01, 5.342245441937652772e-02, 6.159687926287892301e-01, 3.995970766807178109e-01, -1.090817269044942472e-01, 4.394861126018116404e-01
2.565557889594528351e+00, 6.374959667065261959e-01, 6.409329441046480724e-01, 6.345053992933330500e-01, 5.261886549933778717e-02, 6.191887394533253097e-01, 3.999785657949474493e-01, -1.102595103040353852e-01, 4.394033788784257322e-01
2.572885197850512728e+00, 6.404289789533010868e-01, 6.438495747283595749e-01, 6.374423534596747043e-01, 5.180663755129436693e-02, 6.224080817912709396e-01, 4.003567369529402176e-01, -1.114397616422140441e-01, 4.393211163890420323e-01
2.580212506106497106e+00, 6.433648243948433265e-01, 6.467689213863763165e-01, 6.403822860542063289e-01, 5.098575251767339250e-02, 6.256268230807664477e-01, 4.007316022187689120e-01, -1.126224738905798606e-01, 4.392393211190180335e-01
2.587539814362481483e+00, 6.463034782355461250e-01, 6.496909616229874507e-01, 6.433251716266185083e-01, 5.015619239225523052e-02, 6.288449667307030033e-01, 4.011031736941819692e-01, -1.138076400606014005e-01, 4.391579890991856305e-01
2.594867122618465860e+00, 6.492449157637886215e-01, 6.526156730689838259e-01, 6.462709847993617363e-01, 4.931793921988189555e-02, 6.320625161210529086e-01, 4.014714635186028002e-01, -1.149952532033273467e-01, 4.390771164052086895e-01
2.602194430874450237e+00, 6.521891123523178013e-01, 6.555430334417410299e-01, 6.492197002680781814e-01, 4.847097509616895422e-02, 6.352794746031958928e-01, 4.018364838691310115e-01, -1.161853064090508508e-01, 4.389966991569518862e-01
2.609521739130434614e+00, 6.551360434586300796e-01, 6.584730205453052099e-01, 6.521712928020335642e-01, 4.761528216721833823e-02, 6.384958455002410771e-01, 4.021982469605407950e-01, -1.173777928069780624e-01, 4.389167335178602580e-01
2.616849047386418992e+00, 6.580856846253533288e-01, 6.614056122704772278e-01, 6.551257372445483673e-01, 4.675084262933527912e-02, 6.417116321073436103e-01, 4.025567650452823720e-01, -1.185727055649008072e-01, 4.388372156943490254e-01
2.624176355642403369e+00, 6.610380114806294616e-01, 6.643407865948969260e-01, 6.580830085134302676e-01, 4.587763872874585369e-02, 6.449268376920173074e-01, 4.029120504134809377e-01, -1.197700378888717498e-01, 4.387581419352036827e-01
2.631503663898387746e+00, 6.639929997384950155e-01, 6.672785215831281702e-01, 6.610430816014050137e-01, 4.499565276131850533e-02, 6.481414654944434028e-01, 4.032641153929374944e-01, -1.209697830228846915e-01, 4.386795085309901920e-01
2.638830972154372123e+00, 6.669506251992638468e-01, 6.702187953867427828e-01, 6.640059315765484138e-01, 4.410486707228733483e-02, 6.513555187277739744e-01, 4.036129723491280741e-01, -1.221719342485567267e-01, 4.386013118134746702e-01
2.646158280410356500e+00, 6.699108637499088248e-01, 6.731615862444052523e-01, 6.669715335827181013e-01, 4.320526405597645281e-02, 6.545690005784322585e-01, 4.039586336852045156e-01, -1.233764848848153683e-01, 4.385235481550532333e-01
2.653485588666340877e+00, 6.728736913644443041e-01, 6.761068724819573328e-01, 6.699398628399849676e-01, 4.229682615552935593e-02, 6.577819142064077473e-01, 4.043011118419937988e-01, -1.245834282875891152e-01, 4.384462139681908899e-01
2.660812896922325255e+00, 6.758390841043059316e-01, 6.790546325125023097e-01, 6.729108946450648165e-01, 4.137953586263733857e-02, 6.609942627455485109e-01, 4.046404192979984327e-01, -1.257927578494994203e-01, 4.383693057048697606e-01
2.668140205178309632e+00, 6.788070181187355612e-01, 6.820048448364893767e-01, 6.758846043717506857e-01, 4.045337571727295606e-02, 6.642060493038479674e-01, 4.049765685693962891e-01, -1.270044669995592512e-01, 4.382928198560467337e-01
2.675467513434294009e+00, 6.817774696451607275e-01, 6.849574880417989009e-01, 6.788609674713437236e-01, 3.951832830742384173e-02, 6.674172769637288782e-01, 4.053095722100407694e-01, -1.282185492028722895e-01, 4.382167529511195037e-01
2.682794821690278386e+00, 6.847504150095771180e-01, 6.879125408038258005e-01, 6.818399594730842894e-01, 3.857437626882960491e-02, 6.706279487823231245e-01, 4.056394428114604156e-01, -1.294349979603361123e-01, 4.381411015574016021e-01
2.690122129946262763e+00, 6.877258306269312671e-01, 6.908699818855654762e-01, 6.848215559845853839e-01, 3.762150228472010971e-02, 6.738380677917478190e-01, 4.059661930028596322e-01, -1.306538068083504811e-01, 4.380658622796063661e-01
2.697449438202247141e+00, 6.907036930015014731e-01, 6.938297901376966337e-01, 6.878057326922637493e-01, 3.665968908555766737e-02, 6.770476369993768673e-01, 4.062898354511178534e-01, -1.318749693185250482e-01, 4.379910317593386226e-01
2.704776746458231518e+00, 6.936839787272799374e-01, 6.967919444986669930e-01, 6.907924653617696364e-01, 3.568891944877856937e-02, 6.802566593881099744e-01, 4.066103828607900983e-01, -1.330984790973942233e-01, 4.379166066745949770e-01
2.712104054714215895e+00, 6.966666644883549031e-01, 6.997564239947768883e-01, 6.937817298384214570e-01, 3.470917619853909619e-02, 6.834651379166370999e-01, 4.069278479741069710e-01, -1.343243297861323737e-01, 4.378425837392725395e-01
2.719431362970200272e+00, 6.996517270592922388e-01, 7.027232077402657540e-01, 6.967735020476347740e-01, 3.372044220546278892e-02, 6.866730755197003599e-01, 4.072422435709739941e-01, -1.355525150602737983e-01, 4.377689597026849233e-01
2.726758671226184649e+00, 7.026391433055173552e-01, 7.056922749373929493e-01, 6.997677579953558435e-01, 3.272270038638901146e-02, 6.898804751083511544e-01, 4.075535824689725528e-01, -1.367830286294337006e-01, 4.376957313490866808e-01
2.734085979482169027e+00, 7.056288901836968996e-01, 7.086636048765262430e-01, 7.027644737684929366e-01, 3.171593370412507246e-02, 6.930873395702045192e-01, 4.078618775233592841e-01, -1.380158642370350741e-01, 4.376228954972048446e-01
2.741413287738153404e+00, 7.086209447421210061e-01, 7.116371769362234145e-01, 7.057636255353461063e-01, 3.070012516719886758e-02, 6.962936717696907030e-01, 4.081671416270663544e-01, -1.392510156600358373e-01, 4.375504489997784074e-01
2.748740595994137781e+00, 7.116152841210854341e-01, 7.146129705833182966e-01, 7.087651895460425067e-01, 2.967525782961479355e-02, 6.994994745483017473e-01, 4.084693877107012927e-01, -1.404884767086599096e-01, 4.374783887431049068e-01
2.756067904250122158e+00, 7.146118855532723746e-01, 7.175909653730050408e-01, 7.117691421329642720e-01, 2.864131479061008886e-02, 7.027047507248364022e-01, 4.087686287425468246e-01, -1.417282412261318958e-01, 4.374067116465943927e-01
2.763395212506106535e+00, 7.176107263641329226e-01, 7.205711409489222730e-01, 7.147754597111825037e-01, 2.759827919441478275e-02, 7.059095030956410444e-01, 4.090648777285613713e-01, -1.429703030884132420e-01, 4.373354146623302796e-01
2.770722520762090912e+00, 7.206117839722695484e-01, 7.235534770432372476e-01, 7.177841187788880362e-01, 2.654613423001254274e-02, 7.091137344348473759e-01, 4.093581477123788837e-01, -1.442146562039416657e-01, 4.372644947746375244e-01
2.778049829018075290e+00, 7.236150358898165713e-01, 7.265379534767311132e-01, 7.207950959178237582e-01, 2.548486313090317715e-02, 7.123174474946070145e-01, 4.096484517753081200e-01, -1.454612945133746671e-01, 4.371939489996573558e-01
2.785377137274059667e+00, 7.266204597228236306e-01, 7.295245501588835113e-01, 7.238083677937154903e-01, 2.441444917486832594e-02, 7.155206450053233080e-01, 4.099358030363342009e-01, -1.467102119893331225e-01, 4.371237743849288315e-01
2.792704445530044044e+00, 7.296280331716361589e-01, 7.325132470879559543e-01, 7.268239111567039723e-01, 2.333487568373783516e-02, 7.187233296758797074e-01, 4.102202146521166659e-01, -1.479614026361495693e-01, 4.370539680089765566e-01
2.800031753786028421e+00, 7.326377340312782982e-01, 7.355040243510773124e-01, 7.298417028417769625e-01, 2.224612602315769946e-02, 7.219255041938654749e-01, 4.105016998169914721e-01, -1.492148604896195163e-01, 4.369845269809058408e-01
2.807359062042012798e+00, 7.356495401918342614e-01, 7.384968621243279685e-01, 7.328617197692003371e-01, 2.114818360236168926e-02, 7.251271712257982838e-01, 4.107802717629689404e-01, -1.504705796167528919e-01, 4.369154484400034066e-01
2.814686370297997176e+00, 7.386634296388298049e-01, 7.414917406728247506e-01, 7.358839389449493007e-01, 2.004103187394204455e-02, 7.283283334173435986e-01, 4.110559437597355315e-01, -1.517285541155302675e-01, 4.368467295553443708e-01
2.822013678553981553e+00, 7.416793804536145895e-01, 7.444886403508044204e-01, 7.389083374611413735e-01, 1.892465433362465477e-02, 7.315289933935320565e-01, 4.113287291146529023e-01, -1.529887781146619108e-01, 4.367783675254055531e-01
2.829340986809965930e+00, 7.446973708137453185e-01, 7.474875416017094931e-01, 7.419348924964674907e-01, 1.779903452004449188e-02, 7.347291537589729638e-01, 4.115986411727582395e-01, -1.542512457733464515e-01, 4.367103595776848923e-01
2.836668295065950307e+00, 7.477173789933642123e-01, 7.504884249582710609e-01, 7.449635813166229914e-01, 1.666415601452214332e-02, 7.379288170980661254e-01, 4.118656933167640921e-01, -1.555159512810364020e-01, 4.366427029683267458e-01
2.843995603321934684e+00, 7.507393833635847002e-01, 7.534912710425956117e-01, 7.479943812747398280e-01, 1.552000244084468690e-02, 7.411279859752099020e-01, 4.121298989670582058e-01, -1.567828888572012913e-01, 4.365753949817525181e-01
2.851322911577919061e+00, 7.537633623928707838e-01, 7.564960605662466309e-01, 7.510272698118185541e-01, 1.436655746504487442e-02, 7.443266629350072661e-01, 4.123912715817040775e-01, -1.580520527510978213e-01, 4.365084329302975630e-01
2.858650219833903439e+00, 7.567892946474198412e-01, 7.595027743303319756e-01, 7.540622244571593136e-01, 1.320380479518500072e-02, 7.475248505024687518e-01, 4.126498246564405115e-01, -1.593234372415386346e-01, 4.364418141538532470e-01
2.865977528089887816e+00, 7.598171587915439895e-01, 7.625113932255863647e-01, 7.570992228287942716e-01, 1.203172818114072069e-02, 7.507225511832140707e-01, 4.129055717246816193e-01, -1.605970366366655244e-01, 4.363755360195151201e-01
2.873304836345872193e+00, 7.628469335880530000e-01, 7.655218982324565324e-01, 7.601382426339183818e-01, 1.085031141438632871e-02, 7.539197674636688440e-01, 4.131585263575170974e-01, -1.618728452737249190e-01, 4.363095959212355268e-01
2.880632144601856570e+00, 7.658785978986349940e-01, 7.685342704211860498e-01, 7.631792616693215958e-01, 9.659538327783529985e-03, 7.571165018112608891e-01, 4.134087021637116721e-01, -1.631508575188446164e-01, 4.362439912794823793e-01
2.887959452857840947e+00, 7.689121306842389147e-01, 7.715484909518991463e-01, 7.662222578218207403e-01, 8.459392795369571894e-03, 7.603127566746130661e-01, 4.136561127897063206e-01, -1.644310677668143761e-01, 4.361787195409024820e-01
2.895286761113825325e+00, 7.719475110054561107e-01, 7.745645410746857529e-01, 7.692672090686905051e-01, 7.249858732149012941e-03, 7.635085344837337917e-01, 4.139007719196164947e-01, -1.657134704408656789e-01, 4.361137781779906297e-01
2.902614069369809258e+00, 7.749847180229024746e-01, 7.775824021296855459e-01, 7.723140934780955424e-01, 6.030920093885129216e-03, 7.667038376502056662e-01, 4.141426932752335643e-01, -1.669980599924583975e-01, 4.360491646887632577e-01
2.909941377625793635e+00, 7.780237309976003601e-01, 7.806020555471735456e-01, 7.753628892095223435e-01, 4.802560876894006181e-03, 7.698986685673708807e-01, 4.143818906160243176e-01, -1.682848309010655796e-01, 4.359848765964367545e-01
2.917268685881778012e+00, 7.810645292913599436e-01, 7.836234828476431602e-01, 7.784135745142103380e-01, 3.564765117841174006e-03, 7.730930296105148480e-01, 4.146183777391307945e-01, -1.695737776739613401e-01, 4.359209114491114367e-01
2.924595994137762389e+00, 7.841070923671621395e-01, 7.866466656418906744e-01, 7.814661277355838820e-01, 2.317516893537359922e-03, 7.762869231370475021e-01, 4.148521684793705089e-01, -1.708648948460127492e-01, 4.358572668194597433e-01
2.931923302393746766e+00, 7.871513997895385195e-01, 7.896715856311018467e-01, 7.845205273096835796e-01, 1.060800320737386934e-03, 7.794803514866815997e-01, 4.150832767092365039e-01, -1.721581769794711669e-01, 4.357939403044189808e-01
2.939250610649731144e+00, 7.901974312249560040e-01, 7.926982246069333993e-01, 7.875767517655991590e-01, -2.054004440592886401e-04, 7.826733169816104674e-01, 4.153117163388972410e-01, -1.734536186637682109e-01, 4.357309295248890102e-01
2.946577918905715521e+00, 7.932451664421957815e-01, 7.957265644516002823e-01, 7.906347797258990173e-01, -1.481101204807081092e-03, 7.858658219266814182e-01, 4.155375013161961562e-01, -1.747512145153110596e-01, 4.356682321254343182e-01
2.953905227161699898e+00, 7.962945853127373352e-01, 7.987565871379581628e-01, 7.936945899070642074e-01, -2.766317726111815114e-03, 7.890578686095689465e-01, 4.157606456266527695e-01, -1.760509591772823068e-01, 4.356058457739905299e-01
2.961232535417684275e+00, 7.993456678111393598e-01, 8.017882747295885792e-01, 7.967561611199183158e-01, -4.061065733425646591e-03, 7.922494593009444808e-01, 4.159811632934615755e-01, -1.773528473194406763e-01, 4.355437681615751955e-01
2.968559843673668652e+00, 8.023983940154214567e-01, 8.048216093808844285e-01, 7.998194722700595616e-01, -5.365360913240947716e-03, 7.954405962546444719e-01, 4.161990683774927646e-01, -1.786568736379225697e-01, 4.354819970020029629e-01
2.975887151929653029e+00, 8.054527441074474936e-01, 8.078565733371326774e-01, 8.028845023582937834e-01, -6.679218913283167629e-03, 7.986312817078360382e-01, 4.164143749772915015e-01, -1.799630328550481106e-01, 4.354205300316048577e-01
2.983214460185637407e+00, 8.085086983733046351e-01, 8.108931489346000721e-01, 8.059512304810629857e-01, -8.002655342702068991e-03, 8.018215178811820554e-01, 4.166270972290791463e-01, -1.812713197191271053e-01, 4.353593650089518374e-01
2.990541768441621784e+00, 8.115662372036880345e-01, 8.139313186006176259e-01, 8.090196358308815450e-01, -9.335685772261010165e-03, 8.050113069790019171e-01, 4.168372493067515339e-01, -1.825817290042674734e-01, 4.352984997145822876e-01
2.997869076697606161e+00, 8.146253410942814188e-01, 8.169710648536645525e-01, 8.120896976967634240e-01, -1.067832573452605870e-02, 8.082006511894321843e-01, 4.170448454218804724e-01, -1.838942555101862331e-01, 4.352379319507335698e-01
3.005196384953590538e+00, 8.176859906461391159e-01, 8.200123703034524203e-01, 8.151613954646567128e-01, -1.203059072405197882e-02, 8.113895526845843476e-01, 4.172498998237132994e-01, -1.852088940620205404e-01, 4.351776595410775661e-01
3.012523693209574915e+00, 8.207481665660679715e-01, 8.230552176510114171e-01, 8.182347086178735074e-01, -1.339249619756827103e-02, 8.145780136207010358e-01, 4.174524267991724380e-01, -1.865256395101427267e-01, 4.351176803304598883e-01
3.019851001465559293e+00, 8.238118496670084889e-01, 8.260995896887726175e-01, 8.213096167375236734e-01, -1.476405757416394092e-02, 8.177660361383100041e-01, 4.176524406728558403e-01, -1.878444867299764454e-01, 4.350579921846430831e-01
3.027178309721543670e+00, 8.268770208684179668e-01, 8.291454693006541365e-01, 8.243860995029438365e-01, -1.614529023546910566e-02, 8.209536223623771223e-01, 4.178499558070369879e-01, -1.891654306218129300e-01, 4.349985929900533344e-01
3.034505617977528047e+00, 8.299436611966525268e-01, 8.321928394621453950e-01, 8.274641366921311469e-01, -1.753620952583802989e-02, 8.241407744024559223e-01, 4.180449866016645588e-01, -1.904884661106318877e-01, 4.349394806535311631e-01
3.041832926233512424e+00, 8.330117517853468101e-01, 8.352416832403897207e-01, 8.305437081821743783e-01, -1.893683075252801384e-02, 8.273274943528372560e-01, 4.182375474943628713e-01, -1.918135881459216430e-01, 4.348806531020856792e-01
3.049160234489496801e+00, 8.360812738757980034e-01, 8.382919837942724994e-01, 8.336247939496855830e-01, -2.034716918587957044e-02, 8.305137842926949565e-01, 4.184276529604314954e-01, -1.931407917015023901e-01, 4.348221082826517758e-01
3.056487542745481178e+00, 8.391522088173467564e-01, 8.413437243745012228e-01, 8.367073740712304142e-01, -2.176724005949268181e-02, 8.336996462862321655e-01, 4.186153175128454751e-01, -1.944700717753511665e-01, 4.347638441618517646e-01
3.063814851001465556e+00, 8.422245380677596538e-01, 8.443968883236941947e-01, 8.397914287237621123e-01, -2.319705857040493813e-02, 8.368850823828242191e-01, 4.188005557022554393e-01, -1.958014233894273259e-01, 4.347058587257594531e-01
3.071142159257449933e+00, 8.452982431936105767e-01, 8.474514590764623545e-01, 8.428769381850520492e-01, -2.463663987926482252e-02, 8.400700946171603123e-01, 4.189833821169872130e-01, -1.971348415895012585e-01, 4.346481499796689962e-01
3.078469467513434310e+00, 8.483733058706626196e-01, 8.505074201594944316e-01, 8.459638828341209393e-01, -2.608599911050656084e-02, 8.432546850093834978e-01, 4.191638113830420398e-01, -1.984703214449835273e-01, 4.345907159478649695e-01
3.085796775769418687e+00, 8.514497078842492295e-01, 8.535647551916422104e-01, 8.490522431516710489e-01, -2.754515135252250460e-02, 8.464388555652290203e-01, 4.193418581640968590e-01, -1.998078580487555045e-01, 4.345335546733978815e-01
3.093124084025403064e+00, 8.545274311296583436e-01, 8.566234478840030198e-01, 8.521419997205176289e-01, -2.901411165783475063e-02, 8.496226082761612064e-01, 4.195175371615034732e-01, -2.011474465170040304e-01, 4.344766642178614080e-01
3.100451392281387442e+00, 8.576064576125121963e-01, 8.596834820400072186e-01, 8.552331332260214580e-01, -3.049289504326500866e-02, 8.528059451195080243e-01, 4.196908631142896029e-01, -2.024890819890532712e-01, 4.344200426611733445e-01
3.107778700537371819e+00, 8.606867694491495691e-01, 8.627448415555001304e-01, 8.583256244565187210e-01, -3.198151649010334135e-02, 8.559888680585951981e-01, 4.198618507991584980e-01, -2.038327596272030695e-01, 4.343636881013597795e-01
3.115106008793356196e+00, 8.637683488670079290e-01, 8.658075104188275306e-01, 8.614194543037538843e-01, -3.347999094427640820e-02, 8.591713790428775477e-01, 4.200305150304882162e-01, -2.051784746165643269e-01, 4.343075986543418754e-01
3.122433317049340573e+00, 8.668511782050050130e-01, 8.688714727109199121e-01, 8.645146037633125724e-01, -3.498833331651331202e-02, 8.623534800080696616e-01, 4.201968706603326775e-01, -2.065262221648996033e-01, 4.342517724537260371e-01
3.129760625305324950e+00, 8.699352399139221870e-01, 8.719367126053780837e-01, 8.676110539350498918e-01, -3.650655848251234403e-02, 8.655351728762747943e-01, 4.203609325784210538e-01, -2.078759975024635498e-01, 4.341962076505969104e-01
3.137087933561309328e+00, 8.730205165567831438e-01, 8.750032143685556596e-01, 8.707087860235247501e-01, -3.803468128310336788e-02, 8.687164595561119862e-01, 4.205227157121583792e-01, -2.092277958818429540e-01, 4.341409024133131012e-01
3.144415241817293705e+00, 8.761069908092395941e-01, 8.780709623596448798e-01, 8.738077813384313997e-01, -3.957271652441250037e-02, 8.718973419428417415e-01, 4.206822350266242738e-01, -2.105816125778034176e-01, 4.340858549273061140e-01
3.151742550073278082e+00, 8.791946454599469662e-01, 8.811399410307613200e-01, 8.769080212950298714e-01, -4.112067897802330202e-02, 8.750778219184905948e-01, 4.208395055245743865e-01, -2.119374428871320382e-01, 4.340310633948817887e-01
3.159069858329262459e+00, 8.822834634109278928e-01, 8.842101349270276023e-01, 8.800094874145787394e-01, -4.267858338113722505e-02, 8.782579013519745681e-01, 4.209945422464396181e-01, -2.132952821284837541e-01, 4.339765260350246789e-01
3.166397166585246836e+00, 8.853734276779181567e-01, 8.872815286866579942e-01, 8.831121613247654434e-01, -4.424644443673393657e-02, 8.814375820992195187e-01, 4.211473602703264540e-01, -2.146551256422311316e-01, 4.339222410832049293e-01
3.173724474841231213e+00, 8.884645213907087502e-01, 8.903541070410431191e-01, 8.862160247601397201e-01, -4.582427681372972655e-02, 8.846168660032821540e-01, 4.212979747120165208e-01, -2.160169687903113755e-01, 4.338682067911880380e-01
3.181051783097215591e+00, 8.915567277934917101e-01, 8.934278548148352206e-01, 8.893210595625440362e-01, -4.741209514713535383e-02, 8.877957548944686028e-01, 4.214464007249669186e-01, -2.173808069560781708e-01, 4.338144214268473409e-01
3.188379091353199968e+00, 8.946500302452026210e-01, 8.965027569260308749e-01, 8.924272476815457988e-01, -4.900991403821101933e-02, 8.909742505904512111e-01, 4.215926535003103326e-01, -2.187466355441536892e-01, 4.337608832739784925e-01
3.195706399609184345e+00, 8.977444122198650067e-01, 8.995787983860569215e-01, 8.955345711748683435e-01, -5.061774805462345567e-02, 8.941523548963853374e-01, 4.217367482668547551e-01, -2.201144499802812071e-01, 4.337075906321175567e-01
3.203033707865168722e+00, 9.008398573069333892e-01, 9.026559642998548405e-01, 8.986430122088231442e-01, -5.223561173059920737e-02, 8.973300696050230396e-01, 4.218787002910834860e-01, -2.214842457111809160e-01, 4.336545418163605392e-01
3.210361016121153099e+00, 9.039363492116385679e-01, 9.057342398659645744e-01, 9.017525530587418015e-01, -5.386351956707727956e-02, 9.005073964968280942e-01, 4.220185248771556319e-01, -2.228560182044051485e-01, 4.336017351571856415e-01
3.217688324377137477e+00, 9.070338717553293462e-01, 9.088136103766092377e-01, 9.048631761094072523e-01, -5.550148603186336183e-02, 9.036843373400860191e-01, 4.221562373669051071e-01, -2.242297629481956323e-01, 4.335491690002786780e-01
3.225015632633121854e+00, 9.101324088758182551e-01, 9.118940612177802718e-01, 9.079748638554849816e-01, -5.714952555977780013e-02, 9.068608938910163175e-01, 4.222918531398418551e-01, -2.256054754513427962e-01, 4.334968417063599366e-01
3.232342940889106231e+00, 9.132319446277241681e-01, 9.149755778693208219e-01, 9.110875989019554533e-01, -5.880765255280821779e-02, 9.100370678938812796e-01, 4.224253876131509600e-01, -2.269831512430451892e-01, 4.334447516510138154e-01
3.239670249145090608e+00, 9.163324631828168032e-01, 9.180581459050115578e-01, 9.142013639645456546e-01, -6.047588138025779270e-02, 9.132128610810947844e-01, 4.225568562416928131e-01, -2.283627858727712567e-01, 4.333928972245207345e-01
3.246997557401074541e+00, 9.194339488303594488e-01, 9.211417509926537184e-01, 9.173161418701597514e-01, -6.215422637889248675e-02, 9.163882751733286591e-01, 4.226862745180032244e-01, -2.297443749101207577e-01, 4.333412768316914909e-01
3.254324865657058918e+00, 9.225363859774544650e-01, 9.242263788941551539e-01, 9.204319155573135181e-01, -6.384270185308932311e-02, 9.195633118796199268e-01, 4.228136579722938659e-01, -2.311279139446902331e-01, 4.332898888917033897e-01
3.261652173913043296e+00, 9.256397591493853438e-01, 9.273120154656133707e-01, 9.235486680765618850e-01, -6.554132207498160334e-02, 9.227379728974739459e-01, 4.229390221724512178e-01, -2.325133985859356156e-01, 4.332387318379391505e-01
3.268979482169027673e+00, 9.287440529899613217e-01, 9.303986466574010183e-01, 9.266663825909345897e-01, -6.725010128460376380e-02, 9.259122599129683273e-01, 4.230623827240375112e-01, -2.339008244630402800e-01, 4.331878041178274241e-01
3.276306790425012050e+00, 9.318492522618404550e-01, 9.334862585142494895e-01, 9.297850423763643901e-01, -6.896905369003610009e-02, 9.290861746008560740e-01, 4.231837552702906735e-01, -2.352901872247815107e-01, 4.331371041926860288e-01
3.283634098680996427e+00, 9.349553418467766441e-01, 9.365748371753346291e-01, 9.329046308221217165e-01, -7.069819346754760425e-02, 9.322597186246658341e-01, 4.233031554921233286e-01, -2.366814825393997734e-01, 4.330866305375667968e-01
3.290961406936980804e+00, 9.380623067458226938e-01, 9.396643688743603340e-01, 9.360251314312438842e-01, -7.243753476173764305e-02, 9.354328936368022651e-01, 4.234205991081240184e-01, -2.380747060944672644e-01, 4.330363816411025302e-01
3.298288715192965181e+00, 9.411701320795308190e-01, 9.427548399396433743e-01, 9.391465278209691903e-01, -7.418709168567838574e-02, 9.386057012786456211e-01, 4.235361018745565920e-01, -2.394698535967595132e-01, 4.329863560053566762e-01
3.305616023448949559e+00, 9.442788030881520411e-01, 9.458462367941971038e-01, 9.422688037231665703e-01, -7.594687832105276315e-02, 9.417781431806484527e-01, 4.236496795853604835e-01, -2.408669207721277905e-01, 4.329365521456739474e-01
3.312943331704933936e+00, 9.473883051318374715e-01, 9.489385459558179470e-01, 9.453919429847670308e-01, -7.771690871829667335e-02, 9.449502209624331961e-01, 4.237613480721502124e-01, -2.422659033653712379e-01, 4.328869685905334386e-01
3.320270639960918313e+00, 9.504986236908362640e-01, 9.520317540371676657e-01, 9.485159295681975244e-01, -7.949719689673505341e-02, 9.481219362328876521e-01, 4.238711232042159383e-01, -2.436667971401119681e-01, 4.328376038814041871e-01
3.327597948216902690e+00, 9.536097443656854633e-01, 9.551258477458588469e-01, 9.516407475518112724e-01, -8.128775684472054619e-02, 9.512932905902599101e-01, 4.239790208885231282e-01, -2.450695978786701368e-01, 4.327884565726018429e-01
3.334925256472887067e+00, 9.567216528773261341e-01, 9.582208138845395018e-01, 9.547663811303187531e-01, -8.308860251976915579e-02, 9.544642856222514959e-01, 4.240850570697130006e-01, -2.464743013819402639e-01, 4.327395252311473373e-01
3.342252564728871445e+00, 9.598343350671678653e-01, 9.613166393509773311e-01, 9.578928146152201339e-01, -8.489974784869701308e-02, 9.576349229061100754e-01, 4.241892477301014153e-01, -2.478809034692690261e-01, 4.326908084366280494e-01
3.349579872984855822e+00, 9.629477768971440588e-01, 9.644133111381443246e-01, 9.610200324352380363e-01, -8.672120672775418537e-02, 9.608052040087212697e-01, 4.242916088896805937e-01, -2.492893999783342696e-01, 4.326423047810600830e-01
3.356907181240840199e+00, 9.660619644497683289e-01, 9.675108163343015821e-01, 9.641480191367463037e-01, -8.855299302275902729e-02, 9.639751304866992498e-01, 4.243921566061175099e-01, -2.506997867650239131e-01, 4.325940128687526531e-01
3.364234489496824576e+00, 9.691768839281821313e-01, 9.706091421230822469e-01, 9.672767593842044320e-01, -9.039512056923115768e-02, 9.671447038864755541e-01, 4.244909069747549446e-01, -2.521120597033170152e-01, 4.325459313161741370e-01
3.371561797752808953e+00, 9.722925216561690842e-01, 9.737082757835792135e-01, 9.704062379605885580e-01, -9.224760317252332642e-02, 9.703139257443893495e-01, 4.245878761286108194e-01, -2.535262146851657294e-01, 4.324980587518202912e-01
3.378889106008793330e+00, 9.754088640781461983e-01, 9.768082046904253968e-01, 9.735364397678214488e-01, -9.411045460795293416e-02, 9.734827975867731409e-01, 4.246830802383786407e-01, -2.549422476203782040e-01, 4.324503938160834116e-01
3.386216414264777708e+00, 9.785258977591089202e-01, 9.799089163138816616e-01, 9.766673498272069320e-01, -9.598368862093217824e-02, 9.766513209300405896e-01, 4.247765355124272224e-01, -2.563601544365021745e-01, 4.324029351611239358e-01
3.393543722520762085e+00, 9.816436093845157806e-01, 9.830103982199203116e-01, 9.797989532798591084e-01, -9.786731892709836511e-02, 9.798194972807722225e-01, 4.248682581968008520e-01, -2.577799310787096121e-01, 4.323556814507431567e-01
3.400871030776746462e+00, 9.847619857601699334e-01, 9.861126380703084671e-01, 9.829312353871354491e-01, -9.976135921244091986e-02, 9.829873281357996984e-01, 4.249582645752192911e-01, -2.592015735096831475e-01, 4.323086313602580444e-01
3.408198339032730839e+00, 9.878810138120963646e-01, 9.892156236226945509e-01, 9.860641815310680069e-01, -1.016658231334314211e-01, 9.861548149822908504e-01, 4.250465709690776639e-01, -2.606250777095023841e-01, 4.322617835763772898e-01
3.415525647288715216e+00, 9.910006805864217672e-01, 9.923193427306908898e-01, 9.891977772147946268e-01, -1.035807243171496528e-01, 9.893219592978312882e-01, 4.251331937374465131e-01, -2.620504396755321541e-01, 4.322151367970791247e-01
3.422852955544699594e+00, 9.941209732492520823e-01, 9.954237833439585348e-01, 9.923320080629921547e-01, -1.055060763614089070e-01, 9.924887625505073308e-01, 4.252181492770540916e-01, -2.634776554223105527e-01, 4.321686897314909181e-01
3.430180263800683971e+00, 9.972418790865521521e-01, 9.985289335082939699e-01, 9.954668598223056497e-01, -1.074418928348831737e-01, 9.956552261989873864e-01, 4.253014540106914709e-01, -2.649067209814393031e-01, 4.321224410997696608e-01
3.437507572056668348e+00, 1.000363385504003277e+00, 1.001634781365709825e+00, 9.986023183617824817e-01, -1.093881872772308195e-01, 9.988213516926021107e-01, 4.253831243220494440e-01, -2.663376324014744556e-01, 4.320763896329848919e-01
3.444834880312652725e+00, 1.003485480026837351e+00, 1.004741315154523917e+00, 1.001738369673302653e+00, -1.113449731992184194e-01, 1.001987140471423787e+00, 4.254631765176181690e-01, -2.677703857478169747e-01, 4.320305340730023480e-01
3.452162188568637102e+00, 1.006608150299661775e+00, 1.007848523209438074e+00, 1.004874999872009900e+00, -1.133122640828437278e-01, 1.005152593966345265e+00, 4.255416268251157041e-01, -2.692049771026068239e-01, 4.319848731723694990e-01
3.459489496824621479e+00, 1.009731384086285377e+00, 1.010956393961628175e+00, 1.008012195196745342e+00, -1.152900733814588435e-01, 1.008317713599157672e+00, 4.256184913934876746e-01, -2.706414025646152188e-01, 4.319394056942021942e-01
3.466816805080605857e+00, 1.012855169269543110e+00, 1.014064915938826195e+00, 1.011149942010478142e+00, -1.172784145198897399e-01, 1.011482500782627136e+00, 4.256937862929079941e-01, -2.720796582491389337e-01, 4.318941304120734737e-01
3.474144113336590234e+00, 1.015979493851122850e+00, 1.017174077765403695e+00, 1.014288226800735826e+00, -1.192773008945596097e-01, 1.014646956920572052e+00, 4.257675275147787541e-01, -2.735197402878963291e-01, 4.318490461099028233e-01
3.481471421592574611e+00, 1.019104345951389767e+00, 1.020283868162457752e+00, 1.017427036180037492e+00, -1.212867458736062165e-01, 1.017811083407937689e+00, 4.258397309717295576e-01, -2.749616448289223247e-01, 4.318041515818474840e-01
3.488798729848558988e+00, 1.022229713809212459e+00, 1.023394275947895560e+00, 1.020566356886325909e+00, -1.233067627970031860e-01, 1.020974881630870135e+00, 4.259104124976185735e-01, -2.764053680364670362e-01, 4.317594456321949825e-01
3.496126038104543365e+00, 1.025355585781787315e+00, 1.026505290036517914e+00, 1.023706175783397843e+00, -1.253373649766764686e-01, 1.024138352966791565e+00, 4.259795878475316488e-01, -2.778509060908915251e-01, 4.317149270752567713e-01
3.503453346360527743e+00, 1.028481950344466211e+00, 1.029616899440105149e+00, 1.026846479861336148e+00, -1.273785656966242574e-01, 1.027301498784472633e+00, 4.260472726977824198e-01, -2.792982551885682674e-01, 4.316705947352637018e-01
3.510780654616512120e+00, 1.031608796090580649e+00, 1.032729093267499509e+00, 1.029987256236941429e+00, -1.294303782130316050e-01, 1.030464320444104853e+00, 4.261134826459132552e-01, -2.807474115417800120e-01, 4.316264474462622736e-01
3.518107962872496497e+00, 1.034736111731265673e+00, 1.035841860724691532e+00, 1.033128492154164579e+00, -1.314928157543891751e-01, 1.033626819297371657e+00, 4.261782332106937021e-01, -2.821983713786196390e-01, 4.315824840520126604e-01
3.525435271128480874e+00, 1.037863886095289567e+00, 1.038955191114904419e+00, 1.036270174984537107e+00, -1.335658915216055287e-01, 1.036788996687519893e+00, 4.262415398321215965e-01, -2.836511309428916827e-01, 4.315387034058872917e-01
3.532762579384465251e+00, 1.040992108128874438e+00, 1.042069073838677307e+00, 1.039412292227603007e+00, -1.356496186881253341e-01, 1.039950853949429543e+00, 4.263034178714232292e-01, -2.851056864940156310e-01, 4.314951043707718759e-01
3.540089887640449628e+00, 1.044120766895526353e+00, 1.045183498393950305e+00, 1.042554831511351754e+00, -1.377440104000405841e-01, 1.043112392409683453e+00, 4.263638826110521252e-01, -2.865620343069270048e-01, 4.314516858189661463e-01
3.547417195896434006e+00, 1.047249851575856594e+00, 1.048298454376149991e+00, 1.045697780592648174e+00, -1.398490797762059756e-01, 1.046273613386635493e+00, 4.264229492546903200e-01, -2.880201706719816013e-01, 4.314084466320873834e-01
3.554744504152418383e+00, 1.050379351467400912e+00, 1.051413931478272223e+00, 1.048841127357665881e+00, -1.419648399083500989e-01, 1.049434518190478283e+00, 4.264806329272480268e-01, -2.894800918948602364e-01, 4.313653857009739911e-01
3.562071812408402760e+00, 1.053509255984358628e+00, 1.054529919490968304e+00, 1.051984859822316487e+00, -1.440913038611884855e-01, 1.052595108123311585e+00, 4.265369486748625261e-01, -2.909417942964735437e-01, 4.313225019255905734e-01
3.569399120664387137e+00, 1.056639554657258673e+00, 1.057646408302627128e+00, 1.055128966132683921e+00, -1.462284846725339649e-01, 1.055755384479206915e+00, 4.265919114649002752e-01, -2.924052742128688265e-01, 4.312797942149343422e-01
3.576726428920371514e+00, 1.059770237132617199e+00, 1.060763387899463783e+00, 1.058273434565454973e+00, -1.483763953534079361e-01, 1.058915348544275492e+00, 4.266455361859548545e-01, -2.938705279951353555e-01, 4.312372614869430243e-01
3.584053737176355448e+00, 1.062901293172590078e+00, 1.063880848365598153e+00, 1.061418253528350952e+00, -1.505350488881495030e-01, 1.062075001596731516e+00, 4.266978376478484103e-01, -2.953375520093136641e-01, 4.311949026684026576e-01
3.591381045432339825e+00, 1.066032712654611636e+00, 1.066998779883082449e+00, 1.064563411560557782e+00, -1.527044582345256363e-01, 1.065234344906958563e+00, 4.267488305816307670e-01, -2.968063426363024560e-01, 4.311527166948581624e-01
3.598708353688324202e+00, 1.069164485570951229e+00, 1.070117172731642086e+00, 1.067708897333161655e+00, -1.548846363238389756e-01, 1.068393379737571758e+00, 4.267985296395797046e-01, -2.982768962717685102e-01, 4.311107025105234136e-01
3.606035661944308579e+00, 1.072296602028214307e+00, 1.073236017288224264e+00, 1.070854699649541608e+00, -1.570755960610355495e-01, 1.071552107343481497e+00, 4.268469493952014027e-01, -2.997492093260556434e-01, 4.310688590681937549e-01
3.613362970200292956e+00, 1.075429052246811290e+00, 1.076355304026530346e+00, 1.074000807445367744e+00, -1.592773503248129940e-01, 1.074710528971956736e+00, 4.268941043432294413e-01, -3.012232782240962248e-01, 4.310271853291589017e-01
3.620690278456277333e+00, 1.078561826560392234e+00, 1.079475023516542898e+00, 1.077147209788030580e+00, -1.614899119677263573e-01, 1.077868645862686048e+00, 4.269400088996259668e-01, -3.026990994053224693e-01, 4.309856802631163997e-01
3.628017586712261711e+00, 1.081694915415271963e+00, 1.082595166424060951e+00, 1.080293895875937826e+00, -1.637132938162937645e-01, 1.081026459247838911e+00, 4.269846774015810809e-01, -3.041766693235761765e-01, 4.309443428480876914e-01
3.635344894968246088e+00, 1.084828309369859412e+00, 1.085715723510227493e+00, 1.083440855037818729e+00, -1.659475086711020564e-01, 1.084183970352127435e+00, 4.270281241075122303e-01, -3.056559844470246867e-01, 4.309031720703334067e-01
3.642672203224230465e+00, 1.087961999094079424e+00, 1.088836685631061396e+00, 1.086588076732021513e+00, -1.681925693069126482e-01, 1.087341180392864537e+00, 4.270703631970656500e-01, -3.071370412580726184e-01, 4.308621669242707619e-01
3.649999511480214842e+00, 1.091095975368802540e+00, 1.091958043736988682e+00, 1.089735550545816833e+00, -1.704484884727626715e-01, 1.090498090580026114e+00, 4.271114087711151419e-01, -3.086198362532752149e-01, 4.308213264123920694e-01
3.657326819736199219e+00, 1.094230229085270123e+00, 1.095079788872372673e+00, 1.092883266194694558e+00, -1.727152788920708337e-01, 1.093654702116306776e+00, 4.271512748517627411e-01, -3.101043659432544120e-01, 4.307806495451831363e-01
3.664654127992183597e+00, 1.097364751244520154e+00, 1.098201912175043926e+00, 1.096031213521667214e+00, -1.749929532627396978e-01, 1.096811016197180910e+00, 4.271899753823382162e-01, -3.115906268526141276e-01, 4.307401353410439393e-01
3.671981436248167974e+00, 1.100499532956814353e+00, 1.101324404875833496e+00, 1.099179382496568547e+00, -1.772815242572567673e-01, 1.099967034010958633e+00, 4.272275242273996798e-01, -3.130786155198555520e-01, 4.306997828262092431e-01
3.679308744504152351e+00, 1.103634565441064197e+00, 1.104447258298100865e+00, 1.102327763215355416e+00, -1.795810045227977936e-01, 1.103122756738843080e+00, 4.272639351727329227e-01, -3.145683284972951022e-01, 4.306595910346711076e-01
3.686636052760136728e+00, 1.106769840024256046e+00, 1.107570463857266541e+00, 1.105476345899406576e+00, -1.818914066813247798e-01, 1.106278185554988136e+00, 4.272992219253518575e-01, -3.160597623509803222e-01, 4.306195590081011715e-01
3.693963361016121105e+00, 1.109905348140879378e+00, 1.110694013060342433e+00, 1.108625120894823901e+00, -1.842127433296904815e-01, 1.109433321626553060e+00, 4.273333981134985748e-01, -3.175529136606101699e-01, 4.305796857957750468e-01
3.701290669272105482e+00, 1.113041081332351467e+00, 1.113817897505461785e+00, 1.111774078671732724e+00, -1.865450270397339683e-01, 1.112588166113758437e+00, 4.273664772866427319e-01, -3.190477790194516383e-01, 4.305399704544965456e-01
3.708617977528089860e+00, 1.116177031246444962e+00, 1.116942108881411100e+00, 1.114923209823581729e+00, -1.888882703583826816e-01, 1.115742720169941915e+00, 4.273984729154824413e-01, -3.205443550342605974e-01, 4.305004120485237951e-01
3.715945285784074237e+00, 1.119313189636712114e+00, 1.120066638967161410e+00, 1.118072505066444622e+00, -1.912424858077492185e-01, 1.118896984941610606e+00, 4.274293983919437157e-01, -3.220426383252010805e-01, 4.304610096494952964e-01
3.723272594040058614e+00, 1.122449548361913907e+00, 1.123191479631396650e+00, 1.121221955238318246e+00, -1.936076858852303073e-01, 1.122050961568496819e+00, 4.274592670291803009e-01, -3.235426255257664585e-01, 4.304217623363578160e-01
3.730599902296042991e+00, 1.125586099385443850e+00, 1.126316622832046033e+00, 1.124371551298425587e+00, -1.959838830636039808e-01, 1.125204651183610460e+00, 4.274880920615741764e-01, -3.250443132827006143e-01, 4.303826691952940542e-01
3.737927210552027368e+00, 1.128722834774754880e+00, 1.129442060615815535e+00, 1.127521284326514550e+00, -1.983710897911259985e-01, 1.128358054913291886e+00, 4.275158866447352768e-01, -3.265476982559192831e-01, 4.303437293196520352e-01
3.745254518808011746e+00, 1.131859746700786928e+00, 1.132567785117716275e+00, 1.130671145522158083e+00, -2.007693184916260198e-01, 1.131511173877263854e+00, 4.275426638555016035e-01, -3.280527771184338914e-01, 4.303049418098750523e-01
3.752581827063996123e+00, 1.134996827437390721e+00, 1.135693788560599549e+00, 1.133821126204055618e+00, -2.031785815646041382e-01, 1.134664009188683931e+00, 4.275684366919390023e-01, -3.295595465562730086e-01, 4.302663057734323337e-01
3.759909135319980500e+00, 1.138134069360758005e+00, 1.138820063254681658e+00, 1.136971217809332968e+00, -2.055988913853249167e-01, 1.137816561954195338e+00, 4.275932180733416077e-01, -3.310680032684074070e-01, 4.302278203247504318e-01
3.767236443575964877e+00, 1.141271464948842240e+00, 1.141946601597080502e+00, 1.140121411892843106e+00, -2.080302603049131449e-01, 1.140968833273977578e+00, 4.276170208402310657e-01, -3.325781439666741779e-01, 4.301894845851457205e-01
3.774563751831949254e+00, 1.144409006780789939e+00, 1.145073396071341509e+00, 1.143271700126464729e+00, -2.104727006504465148e-01, 1.144120824241797063e+00, 4.276398577543575330e-01, -3.340899653757014587e-01, 4.301512976827576162e-01
3.781891060087933631e+00, 1.147546687536364018e+00, 1.148200439246972682e+00, 1.146422074298406368e+00, -2.129262247250497120e-01, 1.147272535945055960e+00, 4.276617414986987331e-01, -3.356034642328334372e-01, 4.301132587524822970e-01
3.789218368343918009e+00, 1.150684499995371368e+00, 1.151327723778971857e+00, 1.149572526312500953e+00, -2.153908448079875915e-01, 1.150423969464843266e+00, 4.276826846774608448e-01, -3.371186372880568549e-01, 4.300753669359072551e-01
3.796545676599902386e+00, 1.153822437037089088e+00, 1.154455242407359750e+00, 1.152723048187514365e+00, -2.178665731547571038e-01, 1.153575125875980989e+00, 4.277026998160777804e-01, -3.386354813039286205e-01, 4.300376213812472370e-01
3.803872984855886763e+00, 1.156960491639689836e+00, 1.157582987956709664e+00, 1.155873632056436451e+00, -2.203534219971797492e-01, 1.156726006247075000e+00, 4.277217993612112412e-01, -3.401539930555017577e-01, 4.300000212432798508e-01
3.811200293111871140e+00, 1.160098656879667844e+00, 1.160710953335678308e+00, 1.159024270165789350e+00, -2.228514035434910057e-01, 1.159876611640561661e+00, 4.277399956807513837e-01, -3.416741693302528526e-01, 4.299625656832826714e-01
3.818527601367855517e+00, 1.163236925931267374e+00, 1.163839131536536842e+00, 1.162174954874923616e+00, -2.253605299784340044e-01, 1.163026943112754896e+00, 4.277573010638162643e-01, -3.431960069280121095e-01, 4.299252538689710690e-01
3.825854909623839895e+00, 1.166375292065906955e+00, 1.166967515634702357e+00, 1.165325678655318331e+00, -2.278808134633480975e-01, 1.166177001713893935e+00, 4.277737277207516731e-01, -3.447195026608910751e-01, 4.298880849744364241e-01
3.833182217879824272e+00, 1.169513748651606733e+00, 1.170096098788266481e+00, 1.168476434089884552e+00, -2.304122661362577873e-01, 1.169326788488189939e+00, 4.277892877831314111e-01, -3.462446533532116955e-01, 4.298510581800850106e-01
3.840509526135808649e+00, 1.172652289152413596e+00, 1.173224874237529081e+00, 1.171627213872263207e+00, -2.329549001119639029e-01, 1.172476304473870856e+00, 4.278039933037575682e-01, -3.477714558414373713e-01, 4.298141726725779876e-01
3.847836834391793026e+00, 1.175790907127828300e+00, 1.176353835304526418e+00, 1.174778010806125650e+00, -2.355087274821306975e-01, 1.175625550703228051e+00, 4.278178562566601340e-01, -3.492999069741028473e-01, 4.297774276447718367e-01
3.855164142647777403e+00, 1.178929596232231924e+00, 1.179482975392563526e+00, 1.177928817804475559e+00, -2.380737603153754434e-01, 1.178774528202661154e+00, 4.278308885370971648e-01, -3.508300036117453780e-01, 4.297408222956592971e-01
3.862491450903761780e+00, 1.182068350214311447e+00, 1.182612287985743693e+00, 1.181079627888946826e+00, -2.406500106573545572e-01, 1.181923237992723141e+00, 4.278431019615543396e-01, -3.523617426268361164e-01, 4.297043558303113575e-01
3.869818759159746158e+00, 1.185207162916486423e+00, 1.185741766648501505e+00, 1.184230434189106562e+00, -2.432374905308520296e-01, 1.185071681088164297e+00, 4.278545082677458478e-01, -3.538951209037124457e-01, 4.296680274598196903e-01
3.877146067415730535e+00, 1.188346028274334776e+00, 1.188871405025130779e+00, 1.187381229941754324e+00, -2.458362119358655506e-01, 1.188219858497975956e+00, 4.278651191146133903e-01, -3.554301353385104223e-01, 4.296318364012395863e-01
3.884473375671714912e+00, 1.191484940316020591e+00, 1.192001196839317156e+00, 1.190532008490222005e+00, -2.484461868496927461e-01, 1.191367771225434691e+00, 4.278749460823270678e-01, -3.569667828390979403e-01, 4.295957818775339998e-01
3.891800683927699289e+00, 1.194623893161717909e+00, 1.195131135893667818e+00, 1.193682763283673953e+00, -2.510674272270175811e-01, 1.194515420268144279e+00, 4.278840006722848810e-01, -3.585050603250084511e-01, 4.295598631175175375e-01
3.899127992183683666e+00, 1.197762881023038961e+00, 1.198261216069244517e+00, 1.196833487876409974e+00, -2.536999449999947642e-01, 1.197662806618079889e+00, 4.278922943071127860e-01, -3.600449647273749609e-01, 4.295240793558019465e-01
3.906455300439668044e+00, 1.200901898202459517e+00, 1.201391431325090631e+00, 1.199984175927161667e+00, -2.563437520783341528e-01, 1.200809931261628938e+00, 4.278998383306646947e-01, -3.615864929888643609e-01, 4.294884298327413807e-01
3.913782608695652421e+00, 1.204040939092746454e+00, 1.204521775697765973e+00, 1.203134821198396542e+00, -2.589988603493857955e-01, 1.203956795179633721e+00, 4.279066440080225298e-01, -3.631296420636127564e-01, 4.294529137943786101e-01
3.921109916951636798e+00, 1.207179998176380442e+00, 1.207652243300872508e+00, 1.206285417555616579e+00, -2.616652816782251700e-01, 1.207103399347432715e+00, 4.279127225254963363e-01, -3.646744089171619074e-01, 4.294175304923925074e-01
3.928437225207620731e+00, 1.210319070024974852e+00, 1.210782828324591609e+00, 1.209435958966657010e+00, -2.643430279077324530e-01, 1.210249744734901656e+00, 4.279180849906240591e-01, -3.662207905263932251e-01, 4.293822791840443687e-01
3.935764533463605108e+00, 1.213458149298650035e+00, 1.213913525035210439e+00, 1.212586439500991764e+00, -2.670321108586799497e-01, 1.213395832306494615e+00, 4.279227424321715989e-01, -3.677687838794667097e-01, 4.293471591321272318e-01
3.943091841719589485e+00, 1.216597230745394942e+00, 1.217044327774651880e+00, 1.215736853329028033e+00, -2.697325423298105873e-01, 1.216541663021283970e+00, 4.279267058001329782e-01, -3.693183859757558363e-01, 4.293121696049133074e-01
3.950419149975573863e+00, 1.219736309200427637e+00, 1.220175230960009127e+00, 1.218887194721409939e+00, -2.724443340979234573e-01, 1.219687237832999926e+00, 4.279299859657299532e-01, -3.708695938257868252e-01, 4.292773098761040185e-01
3.957746458231558240e+00, 1.222875379585554034e+00, 1.223306229083073182e+00, 1.222037458048318426e+00, -2.751674979179528080e-01, 1.222832557690070931e+00, 4.279325937214129016e-01, -3.724224044511755261e-01, 4.292425792247793193e-01
3.965073766487542617e+00, 1.226014436908526184e+00, 1.226437316709866332e+00, 1.225187637778770045e+00, -2.779020455230488129e-01, 1.225977623535662753e+00, 4.279345397808594353e-01, -3.739768148845655227e-01, 4.292079769353481233e-01
3.972401074743526994e+00, 1.229153476262405231e+00, 1.229568488480170529e+00, 1.228337728479921287e+00, -2.806479886246606159e-01, 1.229122436307716892e+00, 4.279358347789756212e-01, -3.755328221695683477e-01, 4.291735022974990099e-01
3.979728382999511371e+00, 1.232292492824918817e+00, 1.232699739107058434e+00, 1.231487724816363594e+00, -2.834053389126141020e-01, 1.232266996938989445e+00, 4.279364892718953706e-01, -3.770904233607015321e-01, 4.291391546061518736e-01
3.987055691255495748e+00, 1.235431481857819369e+00, 1.235831063376425787e+00, 1.234637621549428799e+00, -2.861741080551927774e-01, 1.235411306357089289e+00, 4.279365137369810501e-01, -3.786496155233289307e-01, 4.291049331614096851e-01
3.994382999511480126e+00, 1.238570438706246835e+00, 1.238962456146521784e+00, 1.237787413536485470e+00, -2.889543076992168169e-01, 1.238555365484515836e+00, 4.279359185728220938e-01, -3.802103957336009921e-01, 4.290708372685109739e-01
4.001710307767464947e+00, 1.241709358798086527e+00, 1.242093912347478124e+00, 1.240937095730242579e+00, -2.917459494701217793e-01, 1.241699175238696107e+00, 4.279347140992365572e-01, -3.817727610783949732e-01, 4.290368662377828657e-01
4.009037616023449324e+00, 1.244848237643328748e+00, 1.245225426980841821e+00, 1.244086663178045615e+00, -2.945490449720366555e-01, 1.244842736532022709e+00, 4.279329105572707292e-01, -3.833367086552562641e-01, 4.290030193845945083e-01
4.016364924279433701e+00, 1.247987070833427747e+00, 1.248356995119104029e+00, 1.247236111021182481e+00, -2.973636057878614181e-01, 1.247986050271889358e+00, 4.279305181091983545e-01, -3.849022355723396016e-01, 4.289692960293110535e-01
4.023692232535418078e+00, 1.251125854040664009e+00, 1.251488611905233750e+00, 1.250385434494180048e+00, -3.001896434793478452e-01, 1.251129117360728848e+00, 4.279275468385214665e-01, -3.864693389483522257e-01, 4.289356954972483593e-01
4.031019540791402456e+00, 1.254264583017500545e+00, 1.254620272552204874e+00, 1.253534628924105165e+00, -3.030271695871712967e-01, 1.254271938696047917e+00, 4.279240067499699429e-01, -3.880380159124943162e-01, 4.289022171186276933e-01
4.038346849047386833e+00, 1.257403253595944292e+00, 1.257751972342530555e+00, 1.256683689729866105e+00, -3.058761956310116492e-01, 1.257414515170462987e+00, 4.279199077695020614e-01, -3.896082636044033154e-01, 4.288688602285314899e-01
4.045674157303371210e+00, 1.260541861686905962e+00, 1.260883706627791145e+00, 1.259832612421511344e+00, -3.087367331096282363e-01, 1.260556847671737479e+00, 4.279152597443033890e-01, -3.911800791740966399e-01, 4.288356241668593305e-01
4.053001465559355587e+00, 1.263680403279551889e+00, 1.264015470828166121e+00, 1.262981392599531683e+00, -3.116087935009345111e-01, 1.263698937082813778e+00, 4.279100724427880587e-01, -3.927534597819146156e-01, 4.288025082782841446e-01
4.060328773815339964e+00, 1.266818874440648779e+00, 1.267147260431965794e+00, 1.266130025954159688e+00, -3.144923882620750399e-01, 1.266840784281851651e+00, 4.279043555545982147e-01, -3.943284025984652996e-01, 4.287695119122094667e-01
4.067656082071324342e+00, 1.269957271313903568e+00, 1.270279070995160131e+00, 1.269278508264669370e+00, -3.173875288295009978e-01, 1.269982390142259332e+00, 4.278981186906037348e-01, -3.959049048045693575e-01, 4.287366344227263038e-01
4.074983390327308719e+00, 1.273095590119302178e+00, 1.273410898140911351e+00, 1.272426835398677847e+00, -3.202942266190413889e-01, 1.273123755532730605e+00, 4.278913713829025078e-01, -3.974829635912029424e-01, 4.287038751685717797e-01
4.082310698583293096e+00, 1.276233827152450484e+00, 1.276542737559102303e+00, 1.275575003311446354e+00, -3.232124930259817619e-01, 1.276264881317276778e+00, 4.278841230848204336e-01, -3.990625761594448484e-01, 4.286712335130868912e-01
4.089638006839277473e+00, 1.279371978783915287e+00, 1.279674585005871279e+00, 1.278723008045177245e+00, -3.261423394251358743e-01, 1.279405768355260653e+00, 4.278763831709119780e-01, -4.006437397204217765e-01, 4.286387088241752075e-01
4.096965315095261850e+00, 1.282510041458560623e+00, 1.282806436303137954e+00, 1.281870845728317887e+00, -3.290837771709185788e-01, 1.282546417501430502e+00, 4.278681609369586192e-01, -4.022264514952534897e-01, 4.286063004742623472e-01
4.104292623351246228e+00, 1.285648011694890291e+00, 1.285938287338138419e+00, 1.285018512574859662e+00, -3.320368175974189873e-01, 1.285686829605952930e+00, 4.278594655999705121e-01, -4.038107087149994112e-01, 4.285740078402555664e-01
4.111619931607230605e+00, 1.288785886084384824e+00, 1.289070134062953565e+00, 1.288166004883638971e+00, -3.350014720184740225e-01, 1.288827005514444402e+00, 4.278503062981856009e-01, -4.053965086206058888e-01, 4.285418303035037901e-01
4.118947239863214982e+00, 1.291923661290839132e+00, 1.292201972494038786e+00, 1.291313319037636242e+00, -3.379777517277406940e-01, 1.291966946068004995e+00, 4.278406920910700628e-01, -4.069838484628533481e-01, 4.285097672497580334e-01
4.126274548119199359e+00, 1.295061334049697255e+00, 1.295333798711757689e+00, 1.294460451503277376e+00, -3.409656679987677075e-01, 1.295106652103250156e+00, 4.278306319593175866e-01, -4.085727255023035576e-01, 4.284778180691321547e-01
4.133601856375183736e+00, 1.298198901167393338e+00, 1.298465608859912024e+00, 1.297607398829734304e+00, -3.439652320850650202e-01, 1.298246124452341776e+00, 4.278201348048504271e-01, -4.101631370092468365e-01, 4.284459821560648307e-01
4.140929164631168113e+00, 1.301336359520687713e+00, 1.301597399145271172e+00, 1.300754157648224218e+00, -3.469764552201785590e-01, 1.301385363943020845e+00, 4.278092094508185173e-01, -4.117550802636517071e-01, 4.284142589092805320e-01
4.148256472887152491e+00, 1.304473706056001436e+00, 1.304729165837103189e+00, 1.303900724671311018e+00, -3.499993486177583324e-01, 1.304524371398638083e+00, 4.277978646415997455e-01, -4.133485525551128248e-01, 4.283826477317521086e-01
4.155583781143136868e+00, 1.307610937788757921e+00, 1.307860905266707174e+00, 1.307047096692205868e+00, -3.530339234716288188e-01, 1.307663147638185253e+00, 4.277861090428001223e-01, -4.149435511827991863e-01, 4.283511480306632646e-01
4.162911089399121245e+00, 1.310748051802715697e+00, 1.310992613826941655e+00, 1.310193270584065983e+00, -3.560801909558607425e-01, 1.310801693476325136e+00, 4.277739512412537248e-01, -4.165400734554051132e-01, 4.283197592173713653e-01
4.170238397655105622e+00, 1.313885045249309824e+00, 1.314124287971758731e+00, 1.313339243299298298e+00, -3.591381622248391303e-01, 1.313940009723423064e+00, 4.277613997450225858e-01, -4.181381166910988489e-01, 4.282884807073709665e-01
4.177565705911089999e+00, 1.317021915346985761e+00, 1.317255924215730234e+00, 1.316485011868854693e+00, -3.622078484133329779e-01, 1.317078097185576224e+00, 4.277484629833965823e-01, -4.197376782174727650e-01, 4.282573119202573442e-01
4.184893014167074377e+00, 1.320158659380538779e+00, 1.320387519133581877e+00, 1.319630573401537443e+00, -3.652892606365636952e-01, 1.320215956664644086e+00, 4.277351493068937138e-01, -4.213387553714937339e-01, 4.282262522796907445e-01
4.192220322423058754e+00, 1.323295274700450497e+00, 1.323519069359724520e+00, 1.322775925083296000e+00, -3.683824099902739957e-01, 1.323353588958278149e+00, 4.277214669872600461e-01, -4.229413454994540023e-01, 4.281953012133609682e-01
4.199547630679043131e+00, 1.326431758722224963e+00, 1.326650571587781435e+00, 1.325921064176530439e+00, -3.714873075507965638e-01, 1.326490994859950145e+00, 4.277074242174695451e-01, -4.245454459569227290e-01, 4.281644581529516214e-01
4.206874938935027508e+00, 1.329568108925728742e+00, 1.329782022570123345e+00, 1.329065988019388911e+00, -3.746039643751215564e-01, 1.329628175158983350e+00, 4.276930291117242988e-01, -4.261510541086968584e-01, 4.281337225341061425e-01
4.214202247191011885e+00, 1.332704322854525003e+00, 1.332913419117395026e+00, 1.332210694025069753e+00, -3.777323915009631050e-01, 1.332765130640579221e+00, 4.276782897054541288e-01, -4.277581673287527697e-01, 4.281030937963928307e-01
4.221529555446996262e+00, 1.335840398115213157e+00, 1.336044758098049900e+00, 1.335355179681122273e+00, -3.808725999468277612e-01, 1.335901862085847602e+00, 4.276632139553170897e-01, -4.293667830001989261e-01, 4.280725713832710388e-01
4.228856863702980640e+00, 1.338976332376763834e+00, 1.339176036437878414e+00, 1.338499442548744645e+00, -3.840246007120804439e-01, 1.339038370271834255e+00, 4.276478097391993027e-01, -4.309768985152281906e-01, 4.280421547420573125e-01
4.236184171958965017e+00, 1.342112123369858301e+00, 1.342307251119538858e+00, 1.341643480262087795e+00, -3.871884047770099979e-01, 1.342174655971549502e+00, 4.276320848562147336e-01, -4.325885112750699202e-01, 4.280118433238920272e-01
4.243511480214949394e+00, 1.345247768886224993e+00, 1.345438399182089295e+00, 1.344787290527552415e+00, -3.903640231028984720e-01, 1.345310719953995537e+00, 4.276160470267053593e-01, -4.342016186899446684e-01, 4.279816365837065817e-01
4.250838788470933771e+00, 1.348383266777976042e+00, 1.348569477720517718e+00, 1.347930871123091734e+00, -3.935514666320825694e-01, 1.348446562984195296e+00, 4.275997038922410565e-01, -4.358162181790155576e-01, 4.279515339801905349e-01
4.258166096726918148e+00, 1.351518614956945141e+00, 1.351700483885272863e+00, 1.351074219897510309e+00, -3.967507462880220936e-01, 1.351582185823217985e+00, 4.275830630156202683e-01, -4.374323071703438703e-01, 4.279215349757592990e-01
4.265493404982902526e+00, 1.354653811394024521e+00, 1.354831414881795038e+00, 1.354217334769766135e+00, -3.999618729753626201e-01, 1.354717589228207952e+00, 4.275661318808683387e-01, -4.390498831008412539e-01, 4.278916390365222200e-01
4.272820713238886903e+00, 1.357788854118503030e+00, 1.357962267970046932e+00, 1.357360213728269427e+00, -4.031848575800038303e-01, 1.357852773952410885e+00, 4.275489178932397882e-01, -4.406689434162267549e-01, 4.278618456322506036e-01
4.280148021494871280e+00, 1.360923741217401561e+00, 1.361093040464043336e+00, 1.360502854830183184e+00, -4.064197109691591869e-01, 1.360987740745200458e+00, 4.275314283792165382e-01, -4.422894855709784134e-01, 4.278321542363469621e-01
4.287475329750855657e+00, 1.364058470834812020e+00, 1.364223729731384838e+00, 1.363645256200724853e+00, -4.096664439914237121e-01, 1.364122490352105199e+00, 4.275136705865085762e-01, -4.439115070282906306e-01, 4.278025643258134836e-01
4.294802638006840034e+00, 1.367193041171233858e+00, 1.367354333192783988e+00, 1.366787416032465563e+00, -4.129250674768353835e-01, 1.367257023514834691e+00, 4.274956516840537901e-01, -4.455350052600283717e-01, 4.277730753812213349e-01
4.302129946262824411e+00, 1.370327450482911491e+00, 1.370484848321601223e+00, 1.369929332584629567e+00, -4.161955922369400263e-01, 1.370391340971305105e+00, 4.274773787620182453e-01, -4.471599777466830905e-01, 4.277436868866805741e-01
4.309457254518808789e+00, 1.373461697081172161e+00, 1.373615272643371910e+00, 1.373071004182397248e+00, -4.194780290648537080e-01, 1.373525443455665629e+00, 4.274588588317959625e-01, -4.487864219773288199e-01, 4.277143983298100638e-01
4.316784562774793166e+00, 1.376595779331761138e+00, 1.376745603735338719e+00, 1.376212429216203681e+00, -4.227723887353245780e-01, 1.376659331698323996e+00, 4.274400988260090850e-01, -4.504143354495775964e-01, 4.276852092017069951e-01
4.324111871030777543e+00, 1.379729695654180910e+00, 1.379875839225981338e+00, 1.379353606141039634e+00, -4.260786820047972601e-01, 1.379793006425971358e+00, 4.274211055985076557e-01, -4.520437156695371606e-01, 4.276561189969185217e-01
4.331439179286761920e+00, 1.382863444521027718e+00, 1.383005976794548841e+00, 1.382494533475750353e+00, -4.293969196114731934e-01, 1.382926468361607819e+00, 4.274018859243695068e-01, -4.536745601517668258e-01, 4.276271272134117285e-01
4.338766487542746297e+00, 1.385997024457328752e+00, 1.386136014170589403e+00, 1.385635209802339007e+00, -4.327271122753735821e-01, 1.386059718224567971e+00, 4.273824464999006478e-01, -4.553068664192354564e-01, 4.275982333525450430e-01
4.346093795798730675e+00, 1.389130434039880457e+00, 1.389265949133479783e+00, 1.388775633765263917e+00, -4.360692706984004019e-01, 1.389192756730544653e+00, 4.273627939426352107e-01, -4.569406320032777802e-01, 4.275694369190396471e-01
4.353421104054715052e+00, 1.392263671896584176e+00, 1.392395779511960141e+00, 1.391915804070741336e+00, -4.394234055643961301e-01, 1.392325584591613152e+00, 4.273429347913351717e-01, -4.585758544435528106e-01, 4.275407374209512223e-01
4.360748412310699429e+00, 1.395396736705782459e+00, 1.395525503183659755e+00, 1.395055719486045342e+00, -4.427895275392074725e-01, 1.395458202516257851e+00, 4.273228755059906292e-01, -4.602125312880016583e-01, 4.275121343696418053e-01
4.368075720566683806e+00, 1.398529627195600256e+00, 1.398655118074631609e+00, 1.398195378838805514e+00, -4.461676472707435392e-01, 1.398590611209392875e+00, 4.273026224678194152e-01, -4.618506600928057870e-01, 4.274836272797522541e-01
4.375403028822668183e+00, 1.401662342143279227e+00, 1.401784622158881444e+00, 1.401334781016311704e+00, -4.495577753890379058e-01, 1.401722811372389854e+00, 4.272821819792678721e-01, -4.634902384223457128e-01, 4.274552156691745486e-01
4.382730337078652560e+00, 1.404794880374515387e+00, 1.404914013457898347e+00, 1.404473924964811049e+00, -4.529599225063061785e-01, 1.404854803703097899e+00, 4.272615602640096877e-01, -4.651312638491593709e-01, 4.274268990590247008e-01
4.390057645334636938e+00, 1.407927240762795407e+00, 1.408043290040187578e+00, 1.407612809688810085e+00, -4.563740992170074451e-01, 1.407986588895870250e+00, 4.272407634669470600e-01, -4.667737339539014263e-01, 4.273986769736160540e-01
4.397384953590621315e+00, 1.411059422228736260e+00, 1.411172450020797831e+00, 1.410751434250374414e+00, -4.598003160979037829e-01, 1.411118167641585375e+00, 4.272197976542099762e-01, -4.684176463253031386e-01, 4.273705489404324154e-01
4.404712261846605692e+00, 1.414191423739421527e+00, 1.414301491560855162e+00, 1.413889797768428824e+00, -4.632385837081173796e-01, 1.414249540627671609e+00, 4.271986688131565457e-01, -4.700629985601305627e-01, 4.273425144901015771e-01
4.412039570102590069e+00, 1.417323244307736596e+00, 1.417430412867093592e+00, 1.417027899418059178e+00, -4.666889125891922063e-01, 1.417380708538129364e+00, 4.271773828523728334e-01, -4.717097882631466343e-01, 4.273145731563695593e-01
4.419366878358574446e+00, 1.420454882991709189e+00, 1.420559541630882050e+00, 1.420165738429809865e+00, -4.701513132651493065e-01, 1.420511672053553776e+00, 4.271559456016726375e-01, -4.733580130470692038e-01, 4.272867244760745753e-01
4.426694186614558824e+00, 1.423586338893843450e+00, 1.423688553525327416e+00, 1.423303314088988136e+00, -4.736257962425456380e-01, 1.423642431851157575e+00, 4.271343628120981561e-01, -4.750076705325320670e-01, 4.272589679891213854e-01
4.434021494870543201e+00, 1.426717611160460253e+00, 1.426817419904782502e+00, 1.426440625734960221e+00, -4.771123720105358013e-01, 1.426772988604793513e+00, 4.271126401559194319e-01, -4.766587583480472734e-01, 4.272313032384560394e-01
4.441348803126526690e+00, 1.429848698981031507e+00, 1.429946139700971619e+00, 1.429577672760455442e+00, -4.806110510409235537e-01, 1.429903342984976344e+00, 4.270907832266344628e-01, -4.783112741299634929e-01, 4.272037297700407299e-01
4.448676111382511067e+00, 1.432979601587520690e+00, 1.433074711884996466e+00, 1.432714454610864108e+00, -4.841218437882233161e-01, 1.433033495658905254e+00, 4.270687975389693136e-01, -4.799652155224291006e-01, 4.271762471328289235e-01
4.456003419638495444e+00, 1.436110318253715601e+00, 1.436203135466759262e+00, 1.435850970783539404e+00, -4.876447606897157949e-01, 1.436163447290484507e+00, 4.270466885288779491e-01, -4.816205801773528750e-01, 4.271488548787410466e-01
4.463330727894479821e+00, 1.439240848294570219e+00, 1.439331409494384983e+00, 1.438987220827097069e+00, -4.911798121655047700e-01, 1.439293198540347207e+00, 4.270244615535424004e-01, -4.832773657543658063e-01, 4.271215525626396725e-01
4.470658036150464198e+00, 1.442371191065539238e+00, 1.442459533053644716e+00, 1.442123204340714837e+00, -4.947270086185737159e-01, 1.442422750065874171e+00, 4.270021218913728211e-01, -4.849355699207831827e-01, 4.270943397423059840e-01
4.477985344406448576e+00, 1.445501345961916151e+00, 1.445587505267375672e+00, 1.445258920973434780e+00, -4.982863604348415909e-01, 1.445552102521217686e+00, 4.269796747420072092e-01, -4.865951903515667865e-01, 4.270672159784150712e-01
4.485312652662432953e+00, 1.448631312418169781e+00, 1.448715325294906542e+00, 1.448394370423462973e+00, -5.018578779832191250e-01, 1.448681256557320607e+00, 4.269571252263115735e-01, -4.882562247292871471e-01, 4.270401808345132277e-01
4.492639960918417330e+00, 1.451761089907281921e+00, 1.451842992331478177e+00, 1.451529552437468062e+00, -5.054415716156636096e-01, 1.451810212821938784e+00, 4.269344783863798787e-01, -4.899186707440861266e-01, 4.270132338769939695e-01
4.499967269174401707e+00, 1.454890677940086086e+00, 1.454970505607666054e+00, 1.454664466809884704e+00, -5.090374516672361294e-01, 1.454938971959660821e+00, 4.269117391855342669e-01, -4.915825260936409480e-01, 4.269863746750748867e-01
4.507294577430386084e+00, 1.458020076064602488e+00, 1.458097864388803400e+00, 1.457799113382212131e+00, -5.126455284561552972e-01, 1.458067534611929617e+00, 4.268889125083249469e-01, -4.932477884831263371e-01, 4.269596028007749400e-01
4.514621885686370462e+00, 1.461149283865375681e+00, 1.461225067974402991e+00, 1.460933492042314485e+00, -5.162658122838511554e-01, 1.461195901417061904e+00, 4.268660031605296390e-01, -4.949144556251776628e-01, 4.269329178288913118e-01
4.521949193942354839e+00, 1.464278300962812862e+00, 1.464352115697580503e+00, 1.464067602723721384e+00, -5.198983134350213531e-01, 1.464324073010269567e+00, 4.268430158691545739e-01, -4.965825252398557987e-01, 4.269063193369775910e-01
4.529276502198339216e+00, 1.467407127012519963e+00, 1.467479006924475415e+00, 1.467201445404928917e+00, -5.235430421776847698e-01, 1.467452050023678067e+00, 4.268199552824336607e-01, -4.982519950546099308e-01, 4.268798069053205690e-01
4.536603810454323593e+00, 1.470535761704641731e+00, 1.470605741053675475e+00, 1.470335020108699320e+00, -5.272000087632354726e-01, 1.470579833086348209e+00, 4.267968259698291522e-01, -4.999228628042425293e-01, 4.268533801169189790e-01
4.543931118710307970e+00, 1.473664204763192709e+00, 1.473732317515636492e+00, 1.473468326901362424e+00, -5.308692234264981158e-01, 1.473707422824295010e+00, 4.267736324220310351e-01, -5.015951262308736558e-01, 4.268270385574610692e-01
4.551258426966292348e+00, 1.476792455945401761e+00, 1.476858735772108133e+00, 1.476601365892113105e+00, -5.345506963857760141e-01, 1.476834819860507686e+00, 4.267503790509572514e-01, -5.032687830839038812e-01, 4.268007818153033983e-01
4.558585735222276725e+00, 1.479920515041045048e+00, 1.479984995315552387e+00, 1.479734137232316504e+00, -5.382444378429124265e-01, 1.479962024814968524e+00, 4.267270701897539764e-01, -5.049438311199822005e-01, 4.267746094814489632e-01
4.565913043478261102e+00, 1.483048381871783450e+00, 1.483111095668569579e+00, 1.482866641114802597e+00, -5.419504579833375191e-01, 1.483089038304672647e+00, 4.267037100927951188e-01, -5.066202681029687849e-01, 4.267485211495262165e-01
4.573240351734245479e+00, 1.486176056290501535e+00, 1.486237036383319499e+00, 1.485998877773172966e+00, -5.456687669761219883e-01, 1.486215860943647549e+00, 4.266803029356828758e-01, -5.082980918038999540e-01, 4.267225164157681938e-01
4.580567659990229856e+00, 1.489303538180642983e+00, 1.489362817040941644e+00, 1.489130847481094477e+00, -5.493993749740317956e-01, 1.489342493342971308e+00, 4.266568528152472339e-01, -5.099773000009557578e-01, 4.266965948789911423e-01
4.587894968246214233e+00, 1.492430827455550446e+00, 1.492488437250983013e+00, 1.492262550551606504e+00, -5.531422921135786819e-01, 1.492468936110791677e+00, 4.266333637495461906e-01, -5.116578904794242266e-01, 4.266707561405744253e-01
4.595222276502198611e+00, 1.495557924057798305e+00, 1.495613896650813013e+00, 1.495393987336414154e+00, -5.568975285150725707e-01, 1.495595189852345186e+00, 4.266098396778658652e-01, -5.133398610316675104e-01, 4.266449998044399838e-01
4.602549584758182988e+00, 1.498684827958535859e+00, 1.498739194905054362e+00, 1.498525158225195941e+00, -5.606650942826719719e-01, 1.498721255169975564e+00, 4.265862844607204996e-01, -5.150232094570877939e-01, 4.266193254770316301e-01
4.609876893014167365e+00, 1.501811539156817643e+00, 1.501864331704997779e+00, 1.501656063644897232e+00, -5.644449995044379387e-01, 1.501847132663151507e+00, 4.265627018798519576e-01, -5.167079335620943237e-01, 4.265937327672958412e-01
4.617204201270151742e+00, 1.504938057678948171e+00, 1.504989306768029111e+00, 1.504786704059036362e+00, -5.682372542523840275e-01, 1.504972822928486220e+00, 4.265390956382302257e-01, -5.183940311600701012e-01, 4.265682212866611089e-01
4.624531509526136119e+00, 1.508064383577812695e+00, 1.508114119837051348e+00, 1.507917079967001195e+00, -5.720418685825272576e-01, 1.508098326559753843e+00, 4.265154693600534119e-01, -5.200815000713381320e-01, 4.265427906490186216e-01
4.631858817782120497e+00, 1.511190516932218175e+00, 1.511238770679905086e+00, 1.511047191903351905e+00, -5.758588525349362941e-01, 1.511223644147908995e+00, 4.264918265907477468e-01, -5.217703381231273418e-01, 4.265174404707029465e-01
4.639186126038104874e+00, 1.514316457846228703e+00, 1.514363259088792324e+00, 1.514177040437118649e+00, -5.796882161337896244e-01, 1.514348776281103870e+00, 4.264681707969671387e-01, -5.234605431495434891e-01, 4.264921703704725453e-01
4.646513434294089251e+00, 1.517442206448504693e+00, 1.517487584879698259e+00, 1.517306626171106343e+00, -5.835299693874140825e-01, 1.517473723544705777e+00, 4.264445053665935625e-01, -5.251521129915311947e-01, 4.264669799694904007e-01
4.653840742550073628e+00, 1.520567762891638086e+00, 1.520611747891815302e+00, 1.520435949741189452e+00, -5.873841222883477986e-01, 1.520598486521314685e+00, 4.264208336087372819e-01, -5.268450454968471863e-01, 4.264418688913056421e-01
4.661168050806058005e+00, 1.523693127351491095e+00, 1.523735747986963096e+00, 1.523565011815617209e+00, -5.912506848133790571e-01, 1.523723065790781872e+00, 4.263971587537362939e-01, -5.285393385200236605e-01, 4.264168367618343392e-01
4.668495359062042382e+00, 1.526818300026531627e+00, 1.526859585049012757e+00, 1.526693813094311292e+00, -5.951296669236014747e-01, 1.526847461930225025e+00, 4.263734839531566623e-01, -5.302349899223387508e-01, 4.263918832093412381e-01
4.675822667318026760e+00, 1.529943281137172484e+00, 1.529983258983308447e+00, 1.529822354308166599e+00, -5.990210785644645153e-01, 1.529971675514047780e+00, 4.263498122797923506e-01, -5.319319975717845539e-01, 4.263670078644211103e-01
4.683149975574011137e+00, 1.533068070925108550e+00, 1.533106769716090501e+00, 1.532950636218352480e+00, -6.029249296658172330e-01, 1.533095707113954154e+00, 4.263261467276655559e-01, -5.336303593430344883e-01, 4.263422103599806001e-01
4.690477283829995514e+00, 1.536192669652651777e+00, 1.536230117193917222e+00, 1.536078659615613518e+00, -6.068412301419613408e-01, 1.536219557298967642e+00, 4.263024902120264303e-01, -5.353300731174129856e-01, 4.263174903312202946e-01
4.697804592085979891e+00, 1.539317077602072148e+00, 1.539353301383086459e+00, 1.539206425319566307e+00, -6.107699898916991721e-01, 1.539343226635446760e+00, 4.262788455693529155e-01, -5.370311367828638494e-01, 4.262928474156166825e-01
4.705131900341964268e+00, 1.542441295074960639e+00, 1.542476322269060507e+00, 1.542333934178005572e+00, -6.147112187983807541e-01, 1.542466715687102585e+00, 4.262552155573510193e-01, -5.387335482339191683e-01, 4.262682812529045018e-01
4.712459208597948646e+00, 1.545565322391626140e+00, 1.545599179855887240e+00, 1.545461187066198727e+00, -6.186649267299529908e-01, 1.545590025015013635e+00, 4.262316028549549274e-01, -5.404373053716690078e-01, 4.262437914850591980e-01
4.719786516853933023e+00, 1.548689159890509037e+00, 1.548721874165620571e+00, 1.548588184886190877e+00, -6.226311235390070697e-01, 1.548713155177643852e+00, 4.262080100623266699e-01, -5.421424061037304343e-01, 4.262193777562794383e-01
4.727113825109917400e+00, 1.551812807927587468e+00, 1.551844405237746694e+00, 1.551714928566102714e+00, -6.266098190628268672e-01, 1.551836106730858589e+00, 4.261844397008563434e-01, -5.438488483442169841e-01, 4.261950397129699031e-01
4.734441133365901777e+00, 1.554936266875790007e+00, 1.554966773128604096e+00, 1.554841419059431740e+00, -6.306010231234369101e-01, 1.554958880227939266e+00, 4.261608942131620559e-01, -5.455566300137096869e-01, 4.261707770037243548e-01
4.741768441621886154e+00, 1.558059537124402150e+00, 1.558088977910804918e+00, 1.557967657344352164e+00, -6.346047455276458971e-01, 1.558081476219601358e+00, 4.261373759630898705e-01, -5.472657490392243140e-01, 4.261465892793086518e-01
4.749095749877870531e+00, 1.561182619078477662e+00, 1.561211019672661182e+00, 1.561093644423015459e+00, -6.386209960671005437e-01, 1.561203895254008600e+00, 4.261138872357137508e-01, -5.489762033541852881e-01, 4.261224761926438731e-01
4.756423058133854909e+00, 1.564305513158249283e+00, 1.564332898517604153e+00, 1.564219381320850477e+00, -6.426497845183248847e-01, 1.564326137876790312e+00, 4.260904302373358932e-01, -5.506879908983921545e-01, 4.260984373987897200e-01
4.763750366389839286e+00, 1.567428219798535860e+00, 1.567454614563605908e+00, 1.567344869085866010e+00, -6.466911206427730097e-01, 1.567448204631055164e+00, 4.260670070954863942e-01, -5.524011096179932689e-01, 4.260744725549284184e-01
4.771077674645823663e+00, 1.570550739448153710e+00, 1.570576167942605572e+00, 1.570470108787946462e+00, -6.507450141868721394e-01, 1.570570096057408049e+00, 4.260436198589233059e-01, -5.541155574654548222e-01, 4.260505813203480097e-01
4.778404982901808040e+00, 1.573673072569326647e+00, 1.573697558799928897e+00, 1.573595101518157291e+00, -6.548114748820690334e-01, 1.573691812693965186e+00, 4.260202704976326360e-01, -5.558313323995318633e-01, 4.260267633564263634e-01
4.785732291157792417e+00, 1.576795219637093126e+00, 1.576818787293710944e+00, 1.576719848388041356e+00, -6.588905124448768413e-01, 1.576813355076368328e+00, 4.259969609028286253e-01, -5.575484323852397672e-01, 4.260030183266150239e-01
4.793059599413776795e+00, 1.579917181138718707e+00, 1.579939853594319654e+00, 1.579844350528923025e+00, -6.629821365769219543e-01, 1.579934723737802305e+00, 4.259736928869530814e-01, -5.592668553938257014e-01, 4.259793458964238888e-01
4.800386907669761172e+00, 1.583038957573104311e+00, 1.583060757883776759e+00, 1.582968609091206069e+00, -6.670863569649868596e-01, 1.583055919209007456e+00, 4.259504681836764339e-01, -5.609865994027394276e-01, 4.259557457334047226e-01
4.807714215925745549e+00, 1.586160549450196688e+00, 1.586181500355182239e+00, 1.586092625243673560e+00, -6.712031832810564369e-01, 1.586176942018295843e+00, 4.259272884478966237e-01, -5.627076623956048795e-01, 4.259322175071361127e-01
4.815041524181729926e+00, 1.589281957290396896e+00, 1.589302081212134121e+00, 1.589216400172789978e+00, -6.753326251823649207e-01, 1.589297792691565903e+00, 4.259041552557396582e-01, -5.644300423621926299e-01, 4.259087608892081489e-01
4.822368832437714303e+00, 1.592403181623975872e+00, 1.592422500668152940e+00, 1.592339935082001112e+00, -6.794746923114373116e-01, 1.592418471752316655e+00, 4.258810701045596669e-01, -5.661537372983906913e-01, 4.258853755532066021e-01
4.829696140693698680e+00, 1.595524222990529983e+00, 1.595542758946104867e+00, 1.595463231191034392e+00, -6.836293942961387815e-01, 1.595538979721663031e+00, 4.258580344129389017e-01, -5.678787452061784258e-01, 4.258620611746982143e-01
4.837023448949683058e+00, 1.598645081938480761e+00, 1.598662856277620392e+00, 1.598586289735198562e+00, -6.877967407497153074e-01, 1.598659317118349632e+00, 4.258350495206872366e-01, -5.696050640935972353e-01, 4.258388174312157104e-01
4.844350757205667435e+00, 1.601765759024573743e+00, 1.601782792902520569e+00, 1.601709111964684906e+00, -6.919767412708387466e-01, 1.601779484458766056e+00, 4.258121166888428899e-01, -5.713326919747231392e-01, 4.258156440022425326e-01
4.851678065461651812e+00, 1.604886254813388202e+00, 1.604902569068238360e+00, 1.604831699143866475e+00, -6.961694054436529111e-01, 1.604899482256959997e+00, 4.257892370996718689e-01, -5.730616268696404614e-01, 4.257925405691987963e-01
4.859005373717636189e+00, 1.608006569876836434e+00, 1.608022185029239992e+00, 1.607954052550600865e+00, -7.003747428378143125e-01, 1.608019311024651454e+00, 4.257664118566683031e-01, -5.747918668044130763e-01, 4.257695068154258577e-01
4.866332681973620566e+00, 1.611126704793672149e+00, 1.611141641046448747e+00, 1.611076173475528117e+00, -7.045927630085391247e-01, 1.611138971271248499e+00, 4.257436419845543329e-01, -5.765234098110590955e-01, 4.257465424261724363e-01
4.873659990229604944e+00, 1.614246660148993318e+00, 1.614260937386666761e+00, 1.614198063221371715e+00, -7.088234754966454831e-01, 1.614258463503857932e+00, 4.257209284292799989e-01, -5.782562539275228897e-01, 4.257236470885800150e-01
4.880987298485589321e+00, 1.617366436533779650e+00, 1.617380074321996819e+00, 1.617319723102240259e+00, -7.130668898285941193e-01, 1.617377788227303048e+00, 4.256982720580234081e-01, -5.799903971976475558e-01, 4.257008204916690186e-01
4.888314606741573698e+00, 1.620486034544469822e+00, 1.620499052129266815e+00, 1.620441154442926246e+00, -7.173230155165368771e-01, 1.620496945944133627e+00, 4.256756736591906787e-01, -5.817258376711504919e-01, 4.256780623263241026e-01
4.895641914997558075e+00, 1.623605454782550250e+00, 1.623617871089449549e+00, 1.623562358578205966e+00, -7.215918620583557930e-01, 1.623615937154642141e+00, 4.256531339424159954e-01, -5.834625734035959743e-01, 4.256553722852805532e-01
4.902969223253542452e+00, 1.626724697854141422e+00, 1.626736531487086301e+00, 1.626683336852143835e+00, -7.258734389377047291e-01, 1.626734762356876862e+00, 4.256306535385613321e-01, -5.852006024563671804e-01, 4.256327500631106875e-01
4.910296531509526829e+00, 1.629843764369589332e+00, 1.629855033609711734e+00, 1.629804090617386070e+00, -7.301677556240578904e-01, 1.629853422046653399e+00, 4.256082329997167291e-01, -5.869399228966438731e-01, 4.256101953562096973e-01
4.917623839765511207e+00, 1.632962654943070469e+00, 1.632973377747271249e+00, 1.632924621234468576e+00, -7.344748215727440188e-01, 1.632971916717570471e+00, 4.255858727992003487e-01, -5.886805327973719804e-01, 4.255877078627822718e-01
4.924951148021495584e+00, 1.636081370192213669e+00, 1.636091564191554992e+00, 1.636044930071111514e+00, -7.387946462249963542e-01, 1.636090246861021891e+00, 4.255635733315585867e-01, -5.904224302372420574e-01, 4.255652872828293298e-01
4.932278456277479961e+00, 1.639199910737745958e+00, 1.639209593235775975e+00, 1.639165018501522519e+00, -7.431272390079882717e-01, 1.639208412966209671e+00, 4.255413349125650724e-01, -5.921656133006603095e-01, 4.255429333181340867e-01
4.939605764533464338e+00, 1.642318277203173915e+00, 1.642327465174449941e+00, 1.642284887905695268e+00, -7.474726093348801337e-01, 1.642326415520156901e+00, 4.255191577792222235e-01, -5.939100800777256106e-01, 4.255206456722497310e-01
4.946933072789448715e+00, 1.645436470214484359e+00, 1.645445180303374721e+00, 1.645404539668712696e+00, -7.518307666048571480e-01, 1.645444255007721068e+00, 4.254970420897600247e-01, -5.956558286642019695e-01, 4.254984240504855464e-01
4.954260381045433093e+00, 1.648554490399837480e+00, 1.648562738919612025e+00, 1.648523975180044898e+00, -7.562017202031725560e-01, 1.648561931911607825e+00, 4.254749879236364718e-01, -5.974028571614952154e-01, 4.254762681598940333e-01
4.961587689301417470e+00, 1.651672338389266637e+00, 1.651680146659521009e+00, 1.651643195832848798e+00, -7.605854795011894876e-01, 1.651679446712380761e+00, 4.254529952815380711e-01, -5.991511636766270188e-01, 4.254541777092586408e-01
4.968914997557401847e+00, 1.654790014814374155e+00, 1.654797447677001099e+00, 1.654762203023273148e+00, -7.649820538564203742e-01, 1.654796799888477610e+00, 4.254310640853785630e-01, -6.009007463222100220e-01, 4.254321524090802220e-01
4.976242305813386224e+00, 1.657907520308027571e+00, 1.657914590230787910e+00, 1.657880998149752649e+00, -7.693914526125682496e-01, 1.657913991916220242e+00, 4.254091941807513488e-01, -6.026516032164233039e-01, 4.254101919715646551e-01
4.983569614069370601e+00, 1.661024855504067421e+00, 1.661031574639269426e+00, 1.660999582612312953e+00, -7.738136850995678273e-01, 1.661031023269827989e+00, 4.253873853702995755e-01, -6.044037324829876212e-01, 4.253882961106107974e-01
4.990896922325354979e+00, 1.664142021037027463e+00, 1.664148401229368579e+00, 1.664117957811868997e+00, -7.782487606336269126e-01, 1.664147894421430518e+00, 4.253656374527307604e-01, -6.061571322511415394e-01, 4.253664645417973289e-01
4.998224230581339356e+00, 1.667259017541868893e+00, 1.667265070336080734e+00, 1.667236125149526238e+00, -7.826966885172657040e-01, 1.667264605841078495e+00, 4.253439502271669781e-01, -6.079118006556163412e-01, 4.253446969823707624e-01
5.005551538837323733e+00, 1.670375845653714553e+00, 1.670381582301997625e+00, 1.670354086025880758e+00, -7.871574780393556514e-01, 1.670381157996758237e+00, 4.253223234931445829e-01, -6.096677358366123789e-01, 4.253229931512332862e-01
5.012878847093308110e+00, 1.673492506007580261e+00, 1.673497937476845054e+00, 1.673471841840318053e+00, -7.916311384751629765e-01, 1.673497551354401924e+00, 4.253007570506145418e-01, -6.114249359397748718e-01, 4.253013527689307738e-01
5.020206155349292487e+00, 1.676608999238110131e+00, 1.676614136217005058e+00, 1.676589393990318255e+00, -7.961176790863834229e-01, 1.676613786377899595e+00, 4.252792506999432121e-01, -6.131833991161695918e-01, 4.252797755576402938e-01
5.027533463605276864e+00, 1.679725325979310346e+00, 1.679730178885055603e+00, 1.679706743870748475e+00, -8.006171091211878865e-01, 1.679729863529111800e+00, 4.252578042419106197e-01, -6.149431235222604375e-01, 4.252582612411588969e-01
5.034860771861261242e+00, 1.682841486864278258e+00, 1.682846065849295636e+00, 1.682823892873172689e+00, -8.051294378142573871e-01, 1.682845783267881146e+00, 4.252364174777119032e-01, -6.167041073198844536e-01, 4.252368095448911256e-01
5.042188080117245619e+00, 1.685957482524941042e+00, 1.685961797483277014e+00, 1.685940842385143634e+00, -8.096546743868233698e-01, 1.685961546052044291e+00, 4.252150902089568696e-01, -6.184663486762288498e-01, 4.252154201958379676e-01
5.049515388373229996e+00, 1.689073313591787695e+00, 1.689077377274880165e+00, 1.689057593789508926e+00, -8.141928280467078949e-01, 1.689077152337443044e+00, 4.251938222376698828e-01, -6.202298457638077966e-01, 4.251940929225849208e-01
5.056842696629214373e+00, 1.692188980693598577e+00, 1.692192828535843185e+00, 1.692174148463708061e+00, -8.187439079883616078e-01, 1.692192602577935912e+00, 4.251726133662897533e-01, -6.219945967604395554e-01, 4.251728274552906139e-01
5.064170004885198750e+00, 1.695304484457183847e+00, 1.695308123581014570e+00, 1.695290507779075639e+00, -8.233079233929033736e-01, 1.695307897225411420e+00, 4.251514633976702928e-01, -6.237605998492226078e-01, 4.251516235256752041e-01
5.071497313141183128e+00, 1.698419825507113678e+00, 1.698423262895627728e+00, 1.698406673100138153e+00, -8.278848834281573588e-01, 1.698423036729795887e+00, 4.251303721350797038e-01, -6.255278532185130080e-01, 4.251304808670095525e-01
5.078824621397167505e+00, 1.701535004465453582e+00, 1.701538246962016832e+00, 1.701522645783918319e+00, -8.324747972486938874e-01, 1.701538021539068746e+00, 4.251093393822009125e-01, -6.272963550619026218e-01, 4.251093992141037892e-01
5.086151929653151882e+00, 1.704650021951495953e+00, 1.704653076259639022e+00, 1.704638427179232973e+00, -8.370776739958633028e-01, 1.704652852099270977e+00, 4.250883649431314026e-01, -6.290661035781940358e-01, 4.250883783032959329e-01
5.093479237909136259e+00, 1.707764878581493395e+00, 1.707767751265092837e+00, 1.707754018625992076e+00, -8.416935227978421530e-01, 1.707767528854516659e+00, 4.250674486223834925e-01, -6.308370969713817944e-01, 4.250674178724413443e-01
5.100806546165120636e+00, 1.710879574968396266e+00, 1.710882272452139752e+00, 1.710869421454504824e+00, -8.463223527696612791e-01, 1.710882052247006069e+00, 4.250465902248836692e-01, -6.326093334506256438e-01, 4.250465176609018458e-01
5.108133854421105013e+00, 1.713994111721623526e+00, 1.713996640291722606e+00, 1.713984636984773102e+00, -8.509641730132495585e-01, 1.713996422717033674e+00, 4.250257895559735877e-01, -6.343828112302313249e-01, 4.250256774095343970e-01
5.115461162677089391e+00, 1.717108489446897313e+00, 1.717110855251989809e+00, 1.717099666525796042e+00, -8.556189926174724292e-01, 1.717110640703001900e+00, 4.250050464214094048e-01, -6.361575285296280358e-01, 4.250048968606809363e-01
5.122788470933072880e+00, 1.720222708746102169e+00, 1.720224917798311992e+00, 1.720214511374869470e+00, -8.602868206581629762e-01, 1.720224706641429124e+00, 4.249843606273615571e-01, -6.379334835733443398e-01, 4.249841757581576118e-01
5.130115779189057257e+00, 1.723336770217140046e+00, 1.723338828393304434e+00, 1.723329172816886246e+00, -8.649676661981702264e-01, 1.723338620966963886e+00, 4.249637319804157043e-01, -6.397106745909905134e-01, 4.249635138472440676e-01
5.137443087445041634e+00, 1.726450674453792189e+00, 1.726452587496845048e+00, 1.726443652123635930e+00, -8.696615382873825739e-01, 1.726452384112392213e+00, 4.249431602875716751e-01, -6.414890998172313452e-01, 4.249429108746730632e-01
5.144770395701026011e+00, 1.729564422045626104e+00, 1.729566195566098807e+00, 1.729557950553106460e+00, -8.743684459627758532e-01, 1.729565996508650061e+00, 4.249226453562439110e-01, -6.432687574917688167e-01, 4.249223665886204815e-01
5.152097703957010388e+00, 1.732678013577959364e+00, 1.732679653055532176e+00, 1.732672069348790256e+00, -8.790883982484439807e-01, 1.732679458584833299e+00, 4.249021869942619101e-01, -6.450496458593184546e-01, 4.249018807386943930e-01
5.159425012212994766e+00, 1.735791449631847616e+00, 1.735792960416939978e+00, 1.735786009739159752e+00, -8.838214041556388123e-01, 1.735792770768208149e+00, 4.248817850098696169e-01, -6.468317631695885694e-01, 4.248814530759255637e-01
5.166752320468979143e+00, 1.738904730784098573e+00, 1.738906118099460940e+00, 1.738899772937596122e+00, -8.885674726828053371e-01, 1.738905933484222732e+00, 4.248614392117252558e-01, -6.486151076772593838e-01, 4.248610833527570740e-01
5.174079628724963520e+00, 1.742017857607292886e+00, 1.742019128805345707e+00, 1.742013360142487421e+00, -8.933266128156183150e-01, 1.742018947156514841e+00, 4.248411494089022189e-01, -6.503996776419609382e-01, 4.248407713230340499e-01
5.181406936980947897e+00, 1.745130830669817668e+00, 1.745131994416890597e+00, 1.745126772537343607e+00, -8.980988335270181366e-01, 1.745131812206925481e+00, 4.248209154108881780e-01, -6.521854713282527749e-01, 4.248205167419944472e-01
5.188734245236932274e+00, 1.748243650535885374e+00, 1.748244711343081459e+00, 1.748240011290909113e+00, -9.028841437772463507e-01, 1.748244529055505536e+00, 4.248007370275856953e-01, -6.539724870056026207e-01, 4.248003193662583943e-01
5.196061553492916651e+00, 1.751356317765563331e+00, 1.751357280029891994e+00, 1.751353077557272542e+00, -9.076825525138830786e-01, 1.751357098120528644e+00, 4.247806140693118349e-01, -6.557607229483658484e-01, 4.247801789538189765e-01
5.203388861748901029e+00, 1.754468832914797494e+00, 1.754469700920782360e+00, 1.754465972475975910e+00, -9.124940686718829852e-01, 1.754469519818500522e+00, 4.247605463467980513e-01, -6.575501774357652707e-01, 4.247600952640325778e-01
5.210716170004885406e+00, 1.757581196535439982e+00, 1.757581974456717600e+00, 1.757578697172133886e+00, -9.173187011736072538e-01, 1.757581794564167410e+00, 4.247405336711908008e-01, -6.593408487518688244e-01, 4.247400680576091103e-01
5.218043478260869783e+00, 1.760693409175273727e+00, 1.760694101076181850e+00, 1.760691252756536818e+00, -9.221564589288643310e-01, 1.760693922770528053e+00, 4.247205758540512632e-01, -6.611327351855715850e-01, 4.247200970966022449e-01
5.225370786516854160e+00, 1.763805471378039114e+00, 1.763806081215198107e+00, 1.763803640325768196e+00, -9.270073508349404579e-01, 1.763805904848842143e+00, 4.247006727073547871e-01, -6.629258350305734515e-01, 4.247001821444006953e-01
5.232698094772838537e+00, 1.766917383683457521e+00, 1.766917915307342657e+00, 1.766915860962313456e+00, -9.318713857766371955e-01, 1.766917741208640535e+00, 4.246808240434916670e-01, -6.647201465853597169e-01, 4.246803229657182266e-01
5.240025403028822915e+00, 1.770029146627260186e+00, 1.770029742503858028e+00, 1.770027915734673662e+00, -9.367485726263071744e-01, 1.770029432257735236e+00, 4.246610296752668656e-01, -6.665156681531813065e-01, 4.246605193265848288e-01
5.247352711284807292e+00, 1.773140760741212185e+00, 1.773141441346146596e+00, 1.773139805697473648e+00, -9.416389202438872896e-01, 1.773140978402228729e+00, 4.246412894158998474e-01, -6.683123980420341281e-01, 4.246407709943372799e-01
5.254680019540791669e+00, 1.776252226553138636e+00, 1.776252985309523913e+00, 1.776251531891577251e+00, -9.465424374769327853e-01, 1.776252380046522417e+00, 4.246216030790247453e-01, -6.701103345646391984e-01, 4.246210777376099310e-01
5.262007327796776046e+00, 1.779363544586950230e+00, 1.779364375168464019e+00, 1.779362965906235328e+00, -9.514591331606545577e-01, 1.779363637593328606e+00, 4.246019704786904159e-01, -6.719094760384238807e-01, 4.246014393263259912e-01
5.269334636052760423e+00, 1.782474715362668771e+00, 1.782475611688169481e+00, 1.782474090277004430e+00, -9.563890161179515736e-01, 1.782474751443677174e+00, 4.245823914293602730e-01, -6.737098207855009013e-01, 4.245818555316884790e-01
5.276661944308744800e+00, 1.785585739396454041e+00, 1.785586695624646891e+00, 1.785585072163964115e+00, -9.613320951594445107e-01, 1.785585721996927333e+00, 4.245628657459122324e-01, -6.755113671326493652e-01, 4.245623261261709525e-01
5.283989252564729178e+00, 1.788696617200627781e+00, 1.788697627724788131e+00, 1.788695911901092783e+00, -9.662883790835120612e-01, 1.788696549650774958e+00, 4.245433932436391000e-01, -6.773141134112954376e-01, 4.245428508835094039e-01
5.291316560820713555e+00, 1.791807349283702333e+00, 1.791808408726447643e+00, 1.791806609822749641e+00, -9.712578766763226845e-01, 1.791807234801263027e+00, 4.245239737382481837e-01, -6.791180579574930265e-01, 4.245234295786929901e-01
5.298643869076697932e+00, 1.794917936150403293e+00, 1.794919039358521484e+00, 1.794917166263648722e+00, -9.762405967118705785e-01, 1.794917777842789830e+00, 4.245046070458614040e-01, -6.809231991119044647e-01, 4.245040619879552057e-01
5.305971177332682309e+00, 1.798028378301697039e+00, 1.798029520341025256e+00, 1.798027581558846677e+00, -9.812365479520075429e-01, 1.798028179168119189e+00, 4.244852929830154609e-01, -6.827295352197813028e-01, 4.244847478887660563e-01
5.313298485588666686e+00, 1.801138676234814939e+00, 1.801139852385171602e+00, 1.801137856043718788e+00, -9.862457391464778400e-01, 1.801138439168388450e+00, 4.244660313666614448e-01, -6.845370646309453244e-01, 4.244654870598227880e-01
5.320625793844651064e+00, 1.804248830443282214e+00, 1.804250036193452589e+00, 1.804247990053942541e+00, -9.912681790329500586e-01, 1.804248558233118249e+00, 4.244468220141652814e-01, -6.863457856997695616e-01, 4.244462792810418938e-01
5.327953102100635441e+00, 1.807358841416941031e+00, 1.807360072459709643e+00, 1.807357983925476308e+00, -9.963038763370530848e-01, 1.807358536750220956e+00, 4.244276647433076199e-01, -6.881556967851599760e-01, 4.244271243335502874e-01
5.335280410356619818e+00, 1.810468709641976481e+00, 1.810469995538942278e+00, 1.810467837994541584e+00, -1.001352839772405412e+00, 1.810468375106008887e+00, 4.244085593722833893e-01, -6.899667962505358076e-01, 4.244080219996775871e-01
5.342607718612604195e+00, 1.813578435600942784e+00, 1.813579832838946082e+00, 1.813577552597603892e+00, -1.006415078040651778e+00, 1.813578073685205627e+00, 4.243895057197024645e-01, -6.917790824638121450e-01, 4.243889720629471785e-01
5.349935026868588572e+00, 1.816688019772789708e+00, 1.816689518699900585e+00, 1.816687128071350577e+00, -1.011490599831494031e+00, 1.816687632870950919e+00, 4.243705036045891665e-01, -6.935925537973803845e-01, 4.243699743080687758e-01
5.357262335124572949e+00, 1.819797462632888330e+00, 1.819799053981715486e+00, 1.819796564752676593e+00, -1.016579413822725098e+00, 1.819797053044812207e+00, 4.243515528463827624e-01, -6.954072086280910225e-01, 4.243510285209296518e-01
5.364589643380557327e+00, 1.822906764653054790e+00, 1.822908439532216152e+00, 1.822905862978661418e+00, -1.021681528680260076e+00, 1.822906334586792632e+00, 4.243326532649366878e-01, -6.972230453372337822e-01, 4.243321344885869206e-01
5.371916951636541704e+00, 1.826015926301578718e+00, 1.826017676187248862e+00, 1.826015023086550171e+00, -1.026796953058168871e+00, 1.826015477875338133e+00, 4.243138046805193797e-01, -6.990400623105202937e-01, 4.243132919992596563e-01
5.379244259892526081e+00, 1.829124948043247656e+00, 1.829126764770797831e+00, 1.829124045413735633e+00, -1.031925695598709947e+00, 1.829124483287348557e+00, 4.242950069138137770e-01, -7.008582579380665534e-01, 4.242945008423206765e-01
5.386571568148510458e+00, 1.832233830339372149e+00, 1.832235706095090011e+00, 1.832232930297740259e+00, -1.037067764932363634e+00, 1.832233351198183868e+00, 4.242762597859174312e-01, -7.026776306143744932e-01, 4.242757608082890486e-01
5.393898876404494835e+00, 1.835342573647813280e+00, 1.835344500960715886e+00, 1.835341678076191529e+00, -1.042223169677858774e+00, 1.835342081981673479e+00, 4.242575631183425622e-01, -7.044981787383132188e-01, 4.242570716888218740e-01
5.401226184660479213e+00, 1.838451178423007981e+00, 1.838453150156734051e+00, 1.838450289086810630e+00, -1.047391918442209358e+00, 1.838450676010123574e+00, 4.242389167330160582e-01, -7.063199007131016893e-01, 4.242384332767069055e-01
5.408553492916463590e+00, 1.841559645115992572e+00, 1.841561654460782904e+00, 1.841558763667386911e+00, -1.052574019820746720e+00, 1.841559133654327995e+00, 4.242203204522795312e-01, -7.081427949462927307e-01, 4.242198453658548862e-01
5.415880801172447967e+00, 1.844667974174431624e+00, 1.844670014639196998e+00, 1.844667102155759242e+00, -1.057769482397147742e+00, 1.844667455283572677e+00, 4.242017740988889840e-01, -7.099668598497523853e-01, 4.242013077512916674e-01
5.423208109428432344e+00, 1.847776166042643275e+00, 1.847778231447114949e+00, 1.847775304889801129e+00, -1.062978314743470154e+00, 1.847775641265646085e+00, 4.241832774960150876e-01, -7.117920938396451458e-01, 4.241828202291511585e-01
5.430535417684416721e+00, 1.850884221161622323e+00, 1.850886305628592465e+00, 1.850883372207397182e+00, -1.068200525420179625e+00, 1.850883691966848099e+00, 4.241648304672434033e-01, -7.136184953364143047e-01, 4.241643825966672221e-01
5.437862725940401099e+00, 1.853992139969068198e+00, 1.853994237916711807e+00, 1.853991304446425792e+00, -1.073436122976186180e+00, 1.853991607751996229e+00, 4.241464328365739389e-01, -7.154460627647666326e-01, 4.241459946521667912e-01
5.445190034196385476e+00, 1.857099922899410727e+00, 1.857102029033698143e+00, 1.857099101944738040e+00, -1.078685115948871287e+00, 1.857099388984433164e+00, 4.241280844284211482e-01, -7.172747945536537273e-01, 4.241276561950623192e-01
5.452517342452369853e+00, 1.860207570383836995e+00, 1.860209679691025908e+00, 1.860206765040142374e+00, -1.083947512864120277e+00, 1.860207036026037208e+00, 4.241097850676147085e-01, -7.191046891362551374e-01, 4.241093670258443415e-01
5.459844650708354230e+00, 1.863315082850312665e+00, 1.863317190589533379e+00, 1.863314294070379518e+00, -1.089223322236354097e+00, 1.863314549237228279e+00, 4.240915345793984104e-01, -7.209357449499619319e-01, 4.240911269460746480e-01
5.467171958964338607e+00, 1.866422460723613064e+00, 1.866424562419534361e+00, 1.866421689373110482e+00, -1.094512552568558839e+00, 1.866421928976976341e+00, 4.240733327894308236e-01, -7.227679604363592691e-01, 4.240729357583785664e-01
5.474499267220322984e+00, 1.869529704425346051e+00, 1.869531795860926993e+00, 1.869528951285890139e+00, -1.099815212352316385e+00, 1.869529175602808291e+00, 4.240551795237849642e-01, -7.246013340412091885e-01, 4.240547932664383568e-01
5.481826575476307362e+00, 1.872636814373977554e+00, 1.872638891583310761e+00, 1.872636080146152793e+00, -1.105131310067837491e+00, 1.872636289470817283e+00, 4.240370746089490162e-01, -7.264358642144350675e-01, 4.240366992749857178e-01
5.489153883732291739e+00, 1.875743790984859771e+00, 1.875745850246092195e+00, 1.875743076291191302e+00, -1.110460854183987767e+00, 1.875743270935669171e+00, 4.240190178718252767e-01, -7.282715494101031917e-01, 4.240186535897951803e-01
5.496481191988276116e+00, 1.878850634670254482e+00, 1.878852672498599219e+00, 1.878849940058137546e+00, -1.115803853158322090e+00, 1.878850120350610053e+00, 4.240010091397309333e-01, -7.301083880864079889e-01, 4.240006560176767247e-01
5.503808500244260493e+00, 1.881957345839358808e+00, 1.881959358980194175e+00, 1.881956671783944657e+00, -1.121160315437113253e+00, 1.881956838067475157e+00, 4.239830482403976197e-01, -7.319463787056540438e-01, 4.239827063664693418e-01
5.511135808500244870e+00, 1.885063924898334076e+00, 1.885065910320383731e+00, 1.885063271805364593e+00, -1.126530249455379051e+00, 1.885063424436694168e+00, 4.239651350019718601e-01, -7.337855197342399993e-01, 4.239648044450338160e-01
5.518463116756229248e+00, 1.888170372250326690e+00, 1.888172327138929463e+00, 1.888169740458933488e+00, -1.131913663636918699e+00, 1.888169879807301221e+00, 4.239472692530147913e-01, -7.356258096426431248e-01, 4.239469500632462862e-01
5.525790425012213625e+00, 1.891276688295498332e+00, 1.891278610045962205e+00, 1.891276078080948109e+00, -1.137310566394337474e+00, 1.891276204526940674e+00, 4.239294508225017744e-01, -7.374672469054023294e-01, 4.239291430319910292e-01
5.533117733268198002e+00, 1.894382873431049719e+00, 1.894384759642090632e+00, 1.894382285007449651e+00, -1.142720966129078697e+00, 1.894382398941873991e+00, 4.239116795398232274e-01, -7.393098300011021751e-01, 4.239113831631541873e-01
5.540445041524182379e+00, 1.897488928051246582e+00, 1.897490776518516498e+00, 1.897488361574202864e+00, -1.148144871231449926e+00, 1.897488463396989067e+00, 4.238939552347842366e-01, -7.411535574123557790e-01, 4.238936702696172731e-01
5.547772349780166756e+00, 1.900594852547445646e+00, 1.900596661257142994e+00, 1.900594303295360499e+00, -1.153582290080658934e+00, 1.900594398235805782e+00, 4.238762777376042235e-01, -7.429984276257912690e-01, 4.238760041652501753e-01
5.555099658036151133e+00, 1.903700647308119942e+00, 1.903702414430687773e+00, 1.903700112710440706e+00, -1.159033231044836132e+00, 1.903700203800483770e+00, 4.238586468789173889e-01, -7.448444391320333535e-01, 4.238583846649046083e-01
5.562426966292135511e+00, 1.906806312718884566e+00, 1.906808036602793965e+00, 1.906805793164571439e+00, -1.164497702481068764e+00, 1.906805880431829747e+00, 4.238410624897726020e-01, -7.466915904256891112e-01, 4.238408115844082280e-01
5.569754274548119888e+00, 1.909911849162523545e+00, 1.909913528328144317e+00, 1.909911344991979343e+00, -1.169975712735426665e+00, 1.909911428469304839e+00, 4.238235244016333447e-01, -7.485398800053308932e-01, 4.238232847405576376e-01
5.577081582804104265e+00, 1.913017257019014927e+00, 1.913018890152568430e+00, 1.913016768525828581e+00, -1.175467270142994458e+00, 1.913016848251030577e+00, 4.238060324463776563e-01, -7.503893063734826674e-01, 4.238058039511123365e-01
5.584408891060088642e+00, 1.916122536665555653e+00, 1.916124122613158232e+00, 1.916122064098218170e+00, -1.180972383027897310e+00, 1.916122140113797112e+00, 4.237885864562985772e-01, -7.522398680366021440e-01, 4.237883690347881704e-01
5.591736199316073019e+00, 1.919227688476588423e+00, 1.919229226238376329e+00, 1.919227232040185971e+00, -1.186491059703331574e+00, 1.919227304393069655e+00, 4.237711862641030947e-01, -7.540915635050671195e-01, 4.237709798112513360e-01
5.599063507572057397e+00, 1.922332712823828116e+00, 1.922334201548171251e+00, 1.922332272681711807e+00, -1.192023308471593435e+00, 1.922332341422995583e+00, 4.237538317029133639e-01, -7.559443912931592680e-01, 4.237536361011118302e-01
5.606390815828041774e+00, 1.925437610076285333e+00, 1.925439049054087359e+00, 1.925437186351711683e+00, -1.197569137624105107e+00, 1.925437251536411321e+00, 4.237365226062661527e-01, -7.577983499190481531e-01, 4.237363377259175667e-01
5.613718124084026151e+00, 1.928542380600294592e+00, 1.928543769259374763e+00, 1.928541973378045560e+00, -1.203128555441449032e+00, 1.928542035064849003e+00, 4.237192588081126754e-01, -7.596534379047777952e-01, 4.237190845081482693e-01
5.621045432340010528e+00, 1.931647024759537867e+00, 1.931648362659103668e+00, 1.931646634087517134e+00, -1.208701570193387420e+00, 1.931646692338543359e+00, 4.237020401428188698e-01, -7.615096537762493512e-01, 4.237018762712091990e-01
5.628372740595994905e+00, 1.934751542915072342e+00, 1.934752829740274516e+00, 1.934751168805873833e+00, -1.214288190138899770e+00, 1.934751223686439037e+00, 4.236848664451652868e-01, -7.633669960632080143e-01, 4.236847128394251594e-01
5.635700048851979282e+00, 1.937855935425354836e+00, 1.937857170981929888e+00, 1.937855577857808376e+00, -1.219888423526203081e+00, 1.937855629436195715e+00, 4.236677375503470344e-01, -7.652254632992264716e-01, 4.236675940380345562e-01
5.643027357107963660e+00, 1.940960202646268895e+00, 1.940961386855267534e+00, 1.940959861566959654e+00, -1.225502278592786709e+00, 1.940959909914196979e+00, 4.236506532939740555e-01, -7.670850540216910263e-01, 4.236505196931836248e-01
5.650354665363948037e+00, 1.944064344931148547e+00, 1.944065477823748056e+00, 1.944064020255915404e+00, -1.231129763565433910e+00, 1.944064065445555434e+00, 4.236336135120707391e-01, -7.689457667717859435e-01, 4.236334896319203791e-01
5.657681973619932414e+00, 1.947168362630805838e+00, 1.947169444343210820e+00, 1.947168054246213309e+00, -1.236770886660255142e+00, 1.947168096354119360e+00, 4.236166180410764759e-01, -7.708076000944794615e-01, 4.236165036821886720e-01
5.665009281875916791e+00, 1.950272256093557033e+00, 1.950273286861984090e+00, 1.950271963858339674e+00, -1.242425656082711827e+00, 1.950272002962480489e+00, 4.235996667178445474e-01, -7.726705525385082485e-01, 4.235995616728225888e-01
5.672336590131901168e+00, 1.953376025665245042e+00, 1.953377005820996493e+00, 1.953375749411734530e+00, -1.248094080027644770e+00, 1.953375785591978442e+00, 4.235827593796435142e-01, -7.745346226563634140e-01, 4.235826634335408403e-01
5.679663898387885546e+00, 1.956479671689269617e+00, 1.956480601653888041e+00, 1.956479411224788967e+00, -1.253776166679303694e+00, 1.956479444562709169e+00, 4.235658958641564387e-01, -7.763998090042757427e-01, 4.235658087949404349e-01
5.686991206643869923e+00, 1.959583194506610004e+00, 1.959584074787121155e+00, 1.959582949614849579e+00, -1.259471924211371219e+00, 1.959582980193529833e+00, 4.235490760094809959e-01, -7.782661101422008176e-01, 4.235489975884918490e-01
5.694318514899854300e+00, 1.962686594455852696e+00, 1.962687425640096794e+00, 1.962686364898216906e+00, -1.265181360786994169e+00, 1.962686392802067692e+00, 4.235322996541293628e-01, -7.801335246338059193e-01, 4.235322296465326986e-01
5.701645823155838677e+00, 1.965789871873214301e+00, 1.965790654625259481e+00, 1.965789657390150325e+00, -1.270904484558806224e+00, 1.965789682704722319e+00, 4.235155666370284955e-01, -7.820020510464540386e-01, 4.235155048022627433e-01
5.708973131411823054e+00, 1.968893027092572634e+00, 1.968893762148215210e+00, 1.968892827404864931e+00, -1.276641303668958782e+00, 1.968892850216675594e+00, 4.234988767975199075e-01, -7.838716879511904434e-01, 4.234988228897377249e-01
5.716300439667807431e+00, 1.971996060445485144e+00, 1.971996748607836691e+00, 1.971995875247498420e+00, -1.282391826249144717e+00, 1.971995895651896369e+00, 4.234822299753600028e-01, -7.857424339227286891e-01, 4.234821837438647041e-01
5.723627747923791809e+00, 1.975098972261221997e+00, 1.975099614396381265e+00, 1.975098799249372039e+00, -1.288156060420629245e+00, 1.975098819323146460e+00, 4.234656260107192427e-01, -7.876142875394366305e-01, 4.234655872003955657e-01
5.730955056179776186e+00, 1.978201762866786950e+00, 1.978202359899598139e+00, 1.978201601875321680e+00, -1.293934014294271684e+00, 1.978201621541987976e+00, 4.234490647441833122e-01, -7.894872473833212112e-01, 4.234490330959227999e-01
5.738282364435760563e+00, 1.981304432586943776e+00, 1.981304985496841642e+00, 1.981304283430987745e+00, -1.299725695970555872e+00, 1.981304302618788649e+00, 4.234325460167522315e-01, -7.913613120400158074e-01, 4.234325212678729522e-01
5.745609672691744940e+00, 1.984406981744245790e+00, 1.984407491561183345e+00, 1.984406843901403317e+00, -1.305531113539614818e+00, 1.984406862862727383e+00, 4.234160696698408000e-01, -7.932364800987656839e-01, 4.234160515545023484e-01
5.752936980947729317e+00, 1.987509410659055842e+00, 1.987509878459522872e+00, 1.987509283675291227e+00, -1.311350275081258676e+00, 1.987509302581801141e+00, 4.233996355452784299e-01, -7.951127501524148933e-01, 4.233996237948909336e-01
5.760264289203713695e+00, 1.990611719649577394e+00, 1.990612146552698469e+00, 1.990611603313340749e+00, -1.317183188664999394e+00, 1.990611622082831378e+00, 4.233832434853089244e-01, -7.969901207973911772e-01, 4.233832378289379417e-01
5.767591597459698072e+00, 1.993713909031875620e+00, 1.993714296195602698e+00, 1.993713803117203698e+00, -1.323029862350076913e+00, 1.993713821671469377e+00, 4.233668933325910322e-01, -7.988685906336936426e-01, 4.233668934973556786e-01
5.774918905715682449e+00, 1.996815979119908047e+00, 1.996816327737286789e+00, 1.996815883387266677e+00, -1.328890304185486926e+00, 1.996815901652200909e+00, 4.233505849301981150e-01, -8.007481582648779961e-01, 4.233505906416651920e-01
5.782246213971666826e+00, 1.999917930225546092e+00, 1.999918241521082329e+00, 1.999917844422672841e+00, -1.334764522210005522e+00, 1.999917862328355334e+00, 4.233343181216178697e-01, -8.026288222980444420e-01, 4.233343291041907763e-01
5.789573522227651203e+00, 2.003019762658602598e+00, 2.003020037884703175e+00, 2.003019686521329668e+00, -1.340652524452215166e+00, 2.003019704002108270e+00, 4.233180927507529945e-01, -8.045105813438226949e-01, 4.233181087280548649e-01
5.796900830483635580e+00, 2.006121476726857811e+00, 2.006121717160361140e+00, 2.006121409979932046e+00, -1.346554318930533345e+00, 2.006121426974489808e+00, 4.233019086619206894e-01, -8.063934340163598780e-01, 4.233019293571730346e-01
5.804228138739619069e+00, 2.009223072736084692e+00, 2.009223279674880569e+00, 2.009223015093972720e+00, -1.352469913653231659e+00, 2.009223031545387173e+00, 4.232857656998525453e-01, -8.082773789333056458e-01, 4.232857908362492316e-01
5.811555446995603447e+00, 2.012324550990075345e+00, 2.012324725749804699e+00, 2.012324498691471231e+00, -1.358399316618469133e+00, 2.012324518013555608e+00, 4.232696637096952652e-01, -8.101624147158009714e-01, 4.232696930107705535e-01
5.818882755251587824e+00, 2.015425911790666547e+00, 2.015426055701510233e+00, 2.015425849167053585e+00, -1.364342535814311752e+00, 2.015425886676619260e+00, 4.232536025370097765e-01, -8.120485399884624922e-01, 4.232536357270020866e-01
5.826210063507572201e+00, 2.018527155437765064e+00, 2.018527269841317917e+00, 2.018527083293094382e+00, -1.370299579218762442e+00, 2.018527137831078733e+00, 4.232375820277719525e-01, -8.139357533793720734e-01, 4.232376188319826871e-01
5.833537371763556578e+00, 2.021628282229371631e+00, 2.021628368475606674e+00, 2.021628201356300281e+00, -1.376270454799783494e+00, 2.021628271772315966e+00, 4.232216020283719460e-01, -8.158240535200618204e-01, 4.232216421735194301e-01
5.840864680019540955e+00, 2.024729292461612040e+00, 2.024729351905919739e+00, 2.024729203640221353e+00, -1.382255170515321874e+00, 2.024729288794602233e+00, 4.232056623856148558e-01, -8.177134390455009783e-01, 4.232057056001832795e-01
5.848191988275525333e+00, 2.027830186428757564e+00, 2.027830241908765263e+00, 2.027830090425331910e+00, -1.388253734313335430e+00, 2.027830189191101251e+00, 4.231897629467202271e-01, -8.196039085940846070e-01, 4.231898089613039260e-01
5.855519296531509710e+00, 2.030930964423253382e+00, 2.030931023584907180e+00, 2.030930861989105995e+00, -1.394266154131817981e+00, 2.030930973253874505e+00, 4.231739035593227172e-01, -8.214954608076188158e-01, 4.231739521069655119e-01
5.862846604787494087e+00, 2.034031626735742559e+00, 2.034031689109751628e+00, 2.034031518606095545e+00, -1.400292437898824183e+00, 2.034031641273890134e+00, 4.231580840714705971e-01, -8.233880943313096612e-01, 4.231581348880013582e-01
5.870173913043478464e+00, 2.037132173655096246e+00, 2.037132238786736771e+00, 2.037132060548013435e+00, -1.406332593532493958e+00, 2.037132193541022485e+00, 4.231423043316277499e-01, -8.252818078137492686e-01, 4.231423571559896346e-01
5.877501221299462841e+00, 2.040232605468432769e+00, 2.040232672918139478e+00, 2.040232488083805862e+00, -1.412386628941076694e+00, 2.040232630344064990e+00, 4.231265641886724493e-01, -8.271765999069036202e-01, 4.231266187632486409e-01
5.884828529555447219e+00, 2.043332922461148282e+00, 2.043332991805056675e+00, 2.043332801479735394e+00, -1.418454552022956783e+00, 2.043332951970728839e+00, 4.231108634918971934e-01, -8.290724692660993433e-01, 4.231109195628323105e-01
5.892155837811431596e+00, 2.046433124916940294e+00, 2.046433195747386247e+00, 2.046433000999456464e+00, -1.424536370666679597e+00, 2.046433158707652300e+00, 4.230952020910096478e-01, -8.309694145500123863e-01, 4.230952594085254370e-01
5.899483146067415973e+00, 2.049533213117836095e+00, 2.049533285043808384e+00, 2.049533086904094414e+00, -1.430632092750971918e+00, 2.049533250840405163e+00, 4.230795798361317583e-01, -8.328674344206540292e-01, 4.230796381548392326e-01
5.906810454323400350e+00, 2.052633187344214960e+00, 2.052633259991763826e+00, 2.052633059452327213e+00, -1.436741726144770581e+00, 2.052633228653492736e+00, 4.230639965778003053e-01, -8.347665275433595600e-01, 4.230640556570067767e-01
5.914137762579384727e+00, 2.055733047874836128e+00, 2.055733120887437426e+00, 2.055732913098796910e+00, -1.442865278707245791e+00, 2.055733092430363396e+00, 4.230484521669666820e-01, -8.366666925867758398e-01, 4.230485117709786302e-01
5.921465070835369104e+00, 2.058832794986864556e+00, 2.058832868025738172e+00, 2.058832647917084646e+00, -1.449002758287820880e+00, 2.058832842453412137e+00, 4.230329464549967833e-01, -8.385679282228477582e-01, 4.230330063534182838e-01
5.928792379091353482e+00, 2.061932428955895347e+00, 2.061932501700279197e+00, 2.061932270813655155e+00, -1.455154172726205397e+00, 2.061932479003986352e+00, 4.230174792936712835e-01, -8.404702331268079085e-01, 4.230175392616980501e-01
5.936119687347337859e+00, 2.065031950055981280e+00, 2.065032022203358686e+00, 2.065031782037394237e+00, -1.461319529852410426e+00, 2.065032002362390706e+00, 4.230020505351853588e-01, -8.423736059771628204e-01, 4.230021103538941785e-01
5.943446995603322236e+00, 2.068131358559657240e+00, 2.068131429825941670e+00, 2.068131181833914756e+00, -1.467498837486776120e+00, 2.068131412807892922e+00, 4.229866600321489090e-01, -8.442780454556816361e-01, 4.229867194887829140e-01
5.950774303859306613e+00, 2.071230654737966415e+00, 2.071230724857638705e+00, 2.071230470445675209e+00, -1.473692103439996570e+00, 2.071230710618728210e+00, 4.229713076375864467e-01, -8.461835502473836756e-01, 4.229713665258360011e-01
5.958101612115290990e+00, 2.074329838860485165e+00, 2.074329909255330229e+00, 2.074329648112084534e+00, -1.479899335513142900e+00, 2.074329896072104606e+00, 4.229559932049371529e-01, -8.480901190405271128e-01, 4.229560513252166309e-01
5.965428920371275368e+00, 2.077428911195353667e+00, 2.077428982517336209e+00, 2.077428715069618903e+00, -1.486120541497685243e+00, 2.077428969444207851e+00, 4.229407165880549879e-01, -8.499977505265956523e-01, 4.229407737477748341e-01
5.972756228627259745e+00, 2.080527872009292345e+00, 2.080527943930261081e+00, 2.080527671551932301e+00, -1.492355729175516954e+00, 2.080527931010207610e+00, 4.229254776412081918e-01, -8.519064434002876496e-01, 4.229255336550437061e-01
5.980083536883244122e+00, 2.083626721567636952e+00, 2.083626793770632535e+00, 2.083626517789963550e+00, -1.498604906318981911e+00, 2.083626781044259690e+00, 4.229102762190798392e-01, -8.538161963595050086e-01, 4.229103309092347440e-01
5.987410845139228499e+00, 2.086725460134358112e+00, 2.086725532313979059e+00, 2.086725254012056663e+00, -1.504868080690892063e+00, 2.086725519819514929e+00, 4.228951121767676735e-01, -8.557270081053400812e-01, 4.228951653732340721e-01
5.994738153395212876e+00, 2.089824087972091515e+00, 2.089824159834837936e+00, 2.089823880444065196e+00, -1.511145260044553629e+00, 2.089824147608119631e+00, 4.228799853697839395e-01, -8.576388773420631217e-01, 4.228800369105981671e-01
6.002065461651197253e+00, 2.092922605342159237e+00, 2.092922676606751686e+00, 2.092922397309465499e+00, -1.517436452123792190e+00, 2.092922664681224454e+00, 4.228648956540557724e-01, -8.595518027771141822e-01, 4.228649453855498064e-01
6.009392769907181631e+00, 2.096021012504600378e+00, 2.096021082902273847e+00, 2.096020804829470396e+00, -1.523741664662971118e+00, 2.096021071308986627e+00, 4.228498428859247538e-01, -8.614657831210874583e-01, 4.228498906629739040e-01
6.016720078163166008e+00, 2.099119309718192827e+00, 2.099119378992964968e+00, 2.099119103223138882e+00, -1.530060905387020442e+00, 2.099119367760577060e+00, 4.228348269221470224e-01, -8.633808170877221855e-01, 4.228348726084136810e-01
6.024047386419150385e+00, 2.102217497240480792e+00, 2.102217565149397949e+00, 2.102217292707488916e+00, -1.536394182011453724e+00, 2.102217554304182556e+00, 4.228198476198934408e-01, -8.652969033938900933e-01, 4.228198910880665018e-01
6.031374694675134762e+00, 2.105315575327800559e+00, 2.105315641641158475e+00, 2.105315373497607112e+00, -1.542741502242397367e+00, 2.105315631207012039e+00, 4.228049048367496510e-01, -8.672140407595853029e-01, 4.228049459687798772e-01
6.038702002931119139e+00, 2.108413544235305803e+00, 2.108413608736843692e+00, 2.108413345806763761e+00, -1.549102873776607270e+00, 2.108413598735302319e+00, 4.227899984307157411e-01, -8.691322279079107815e-01, 4.227900371180475791e-01
6.046029311187103517e+00, 2.111511404216992904e+00, 2.111511466704067974e+00, 2.111511209846520742e+00, -1.555478304301495918e+00, 2.111511457154319871e+00, 4.227751282602064675e-01, -8.710514635650690174e-01, 4.227751644040057544e-01
6.053356619443087894e+00, 2.114609155525729811e+00, 2.114609215809458931e+00, 2.114608965826846099e+00, -1.561867801495153918e+00, 2.114609206728368385e+00, 4.227602941840512552e-01, -8.729717464603498067e-01, 4.227603276954290945e-01
6.060683927699072271e+00, 2.117706798413275138e+00, 2.117706856318663178e+00, 2.117706613956223283e+00, -1.568271373026372206e+00, 2.117706847720792318e+00, 4.227454960614943635e-01, -8.748930753261194848e-01, 4.227455268617268946e-01
6.068011235955056648e+00, 2.120804333130313690e+00, 2.120804388496345894e+00, 2.120804154441765288e+00, -1.574689026554663362e+00, 2.120804380393981781e+00, 4.227307337521940545e-01, -8.768154488978089356e-01, 4.227307617729390010e-01
6.075338544211041025e+00, 2.123901759926472899e+00, 2.123901812606190376e+00, 2.123901587489323894e+00, -1.581120769730285147e+00, 2.123901805009376087e+00, 4.227160071162239241e-01, -8.787388659139030445e-01, 4.227160322997323694e-01
6.082665852467025402e+00, 2.126999079050352126e+00, 2.126999128910901149e+00, 2.126998913303601135e+00, -1.587566610194265371e+00, 2.126999121827469530e+00, 4.227013160140719039e-01, -8.806633251159304843e-01, 4.227013383133972901e-01
6.089993160723009780e+00, 2.130096290749551979e+00, 2.130096337672205742e+00, 2.130096132088264760e+00, -1.594026555578419879e+00, 2.130096331107816710e+00, 4.226866603066407602e-01, -8.825888252484511698e-01, 4.226866796858432251e-01
6.097320468978994157e+00, 2.133193395270693404e+00, 2.133193439150855131e+00, 2.133193244046056591e+00, -1.600500613505377867e+00, 2.133193433109033421e+00, 4.226720398552474833e-01, -8.845153650590464878e-01, 4.226720562895954769e-01
6.104647777234978534e+00, 2.136290392859449216e+00, 2.136290433606623296e+00, 2.136290249378902661e+00, -1.606988791588600529e+00, 2.136290428088805982e+00, 4.226574545216238987e-01, -8.864429432983075285e-01, 4.226574679977914140e-01
6.111975085490962911e+00, 2.139387283760566749e+00, 2.139387321298311662e+00, 2.139387148288028229e+00, -1.613491097432406152e+00, 2.139387316303892561e+00, 4.226429041679168330e-01, -8.883715587198244279e-01, 4.226429146841768070e-01
6.119302393746947288e+00, 2.142484068217894944e+00, 2.142484102483746433e+00, 2.142483940974069245e+00, -1.620007538631992761e+00, 2.142484098010128513e+00, 4.226283886566871706e-01, -8.903012100801768192e-01, 4.226283962231019431e-01
6.126629702002931666e+00, 2.145580746474408773e+00, 2.145580777419784813e+00, 2.145580627637181159e+00, -1.626538122773457884e+00, 2.145580773462430368e+00, 4.226139078509106306e-01, -8.922318961389217318e-01, 4.226139124895182952e-01
6.133957010258916043e+00, 2.148677318772236333e+00, 2.148677346362311447e+00, 2.148677208477153044e+00, -1.633082857433817869e+00, 2.148677342914800725e+00, 4.225994616139779891e-01, -8.941636156585822670e-01, 4.225994633589749139e-01
6.141284318514900420e+00, 2.151773785302743214e+00, 2.151773810258999831e+00, 2.151773683693518624e+00, -1.639641750181036750e+00, 2.151773806620333129e+00, 4.225850498096938024e-01, -8.960963674046396044e-01, 4.225850487076147077e-01
6.148611626770884797e+00, 2.154870146279952881e+00, 2.154870169738104746e+00, 2.154870053485666404e+00, -1.646214808574039346e+00, 2.154870164831214741e+00, 4.225706723022780165e-01, -8.980301501455192348e-01, 4.225706684121710022e-01
6.155938935026869174e+00, 2.157966401997998052e+00, 2.157966423894866814e+00, 2.157966318052954247e+00, -1.652802040162741903e+00, 2.157966417798732106e+00, 4.225563289563649683e-01, -8.999649626525833002e-01, 4.225563223499640975e-01
6.163266243282853551e+00, 2.161062552694180905e+00, 2.161062572958881045e+00, 2.161062477594818176e+00, -1.659403452488066311e+00, 2.161062565773275601e+00, 4.225420196370036630e-01, -9.019008037001186029e-01, 4.225420103988975495e-01
6.170593551538837929e+00, 2.164158598605019357e+00, 2.164158617157745823e+00, 2.164158532310885175e+00, -1.666019053081962298e+00, 2.164158609004341649e+00, 4.225277442096574965e-01, -9.038376720653251706e-01, 4.225277324374550614e-01
6.177920859794822306e+00, 2.167254539966274596e+00, 2.167254556717049585e+00, 2.167254482401085980e+00, -1.672648849467432086e+00, 2.167254547740540271e+00, 4.225135025402048661e-01, -9.057755665283081514e-01, 4.225134883446965417e-01
6.185248168050806683e+00, 2.170350377012974175e+00, 2.170350393480124929e+00, 2.170350328065763446e+00, -1.679292849158550593e+00, 2.170350382229595532e+00, 4.224992944949385043e-01, -9.077144858720660459e-01, 4.224992780002551074e-01
6.192575476306791060e+00, 2.173446109979438212e+00, 2.173446129553700423e+00, 2.173446069505788447e+00, -1.685951059660486306e+00, 2.173446112718353085e+00, 4.224851199405659785e-01, -9.096544288824814917e-01, 4.224851012843337528e-01
6.199902784562775437e+00, 2.176541739099302486e+00, 2.176541761508961503e+00, 2.176541706922669128e+00, -1.692623488469519488e+00, 2.176541739452781954e+00, 4.224709787442093578e-01, -9.115953943483091626e-01, 4.224709580777015749e-01
6.207230092818759815e+00, 2.179637264605545965e+00, 2.179637289571642267e+00, 2.179637240518659702e+00, -1.699310143073068158e+00, 2.179637262677980303e+00, 4.224568707734054351e-01, -9.135373810611674417e-01, 4.224568482616906651e-01
6.214557401074744192e+00, 2.182732686730512572e+00, 2.182732713968321026e+00, 2.182732670496878580e+00, -1.706011030949704743e+00, 2.182732682638178101e+00, 4.224427958961057827e-01, -9.154803878155273189e-01, 4.224427717181929443e-01
6.221884709330728569e+00, 2.185828005705936494e+00, 2.185828034926495356e+00, 2.185827995356858455e+00, -1.712726159569181172e+00, 2.185827999576742453e+00, 4.224287539806761416e-01, -9.174244134087028435e-01, 4.224287283296565554e-01
6.229212017586712946e+00, 2.188923221762968829e+00, 2.188923252674666031e+00, 2.188923209894790389e+00, -1.719455536392445083e+00, 2.188923213736180706e+00, 4.224147448958972539e-01, -9.193694566408406876e-01, 4.224147179790826989e-01
6.236539325842697323e+00, 2.192018335132200679e+00, 2.192018367442410742e+00, 2.192018321716235896e+00, -1.726199168871664025e+00, 2.192018325358145781e+00, 4.224007685109645860e-01, -9.213155163149100435e-01, 4.224007405500225243e-01
6.243866634098681700e+00, 2.195113346043687130e+00, 2.195113379460464920e+00, 2.195113330796561790e+00, -1.732957064450244555e+00, 2.195113334683438833e+00, 4.223868246954880501e-01, -9.232625912366930754e-01, 4.223867959265737437e-01
6.251193942354666078e+00, 2.198208254726977007e+00, 2.198208288960798118e+00, 2.198208237906435158e+00, -1.739729230562851781e+00, 2.198208241952012809e+00, 4.223729133194921159e-01, -9.252106802147745945e-01, 4.223728839933776347e-01
6.258521250610650455e+00, 2.201303061411127970e+00, 2.201303096176694840e+00, 2.201303043297360151e+00, -1.746515674635433113e+00, 2.201303047402979107e+00, 4.223590342534161435e-01, -9.271597820605327334e-01, 4.223590046356155425e-01
6.265848558866634832e+00, 2.204397766413024318e+00, 2.204397801342832253e+00, 2.204397747220621984e+00, -1.753316404085237368e+00, 2.204397751274608908e+00, 4.223451873681138280e-01, -9.291098955881290644e-01, 4.223451577390058831e-01
6.273175867122619209e+00, 2.207492369909395791e+00, 2.207492404829331178e+00, 2.207492349927304698e+00, -1.760131426320830972e+00, 2.207492353804338059e+00, 4.223313725348537551e-01, -9.310610196144978312e-01, 4.223313431898011450e-01
6.280503175378603586e+00, 2.210586872110270384e+00, 2.210586911585143088e+00, 2.210586851668300934e+00, -1.766960748742125276e+00, 2.210586855228770187e+00, 4.223175896253189565e-01, -9.330131529593375106e-01, 4.223175608747844478e-01
6.287830483634587964e+00, 2.213681273244264780e+00, 2.213681316826249024e+00, 2.213681252580237846e+00, -1.773804378740393872e+00, 2.213681255783682467e+00, 4.223038385116072990e-01, -9.349662944451011537e-01, 4.223038106812669334e-01
6.295157791890572341e+00, 2.216775573539668365e+00, 2.216775620772601929e+00, 2.216775552455823473e+00, -1.780662323698285032e+00, 2.216775555704027845e+00, 4.222901190662310400e-01, -9.369204428969846177e-01, 4.222900924970841574e-01
6.302485100146556718e+00, 2.219869773224472098e+00, 2.219869823646354767e+00, 2.219869751958240656e+00, -1.787534590989859451e+00, 2.219869755223939034e+00, 4.222764311621173272e-01, -9.388755971429206815e-01, 4.222764062105932581e-01
6.309812408402541095e+00, 2.222963872526391604e+00, 2.222963925671970653e+00, 2.222963851320453266e+00, -1.794421187980592247e+00, 2.222963854576732956e+00, 4.222627746726079212e-01, -9.408317560135659452e-01, 4.222627517106702921e-01
6.317139716658525472e+00, 2.226057871754421047e+00, 2.226057927076338316e+00, 2.226057850774483704e+00, -1.801322122027403161e+00, 2.226057853994914293e+00, 4.222491494714588622e-01, -9.427889183422932806e-01, 4.222491288867064596e-01
6.324467024914509850e+00, 2.229151771124842973e+00, 2.229151828088879572e+00, 2.229151750551419564e+00, -1.808237400478671209e+00, 2.229151753710178152e+00, 4.222355554328411364e-01, -9.447470829651817281e-01, 4.222355376286059392e-01
6.331794333170494227e+00, 2.232245570818167657e+00, 2.232245628941663007e+00, 2.232245550881406526e+00, -1.815167030674260884e+00, 2.232245553953416284e+00, 4.222219924313405648e-01, -9.467062487210079480e-01, 4.222219778267821133e-01
6.339121641426478604e+00, 2.235339271062887434e+00, 2.235339329869518998e+00, 2.235339251993659015e+00, -1.822111019945535038e+00, 2.235339254954718413e+00, 4.222084603419571369e-01, -9.486664144512356733e-01, 4.222084493721555143e-01
6.346448949682462981e+00, 2.238432872087392056e+00, 2.238432931110142743e+00, 2.238432854116453541e+00, -1.829069375615379522e+00, 2.238432856943376681e+00, 4.221949590401056218e-01, -9.506275790000072723e-01, 4.221949521561500496e-01
6.353776257938447358e+00, 2.241526374304194658e+00, 2.241526432904215049e+00, 2.241526357477135356e+00, -1.836042104998216073e+00, 2.241526360147890085e+00, 4.221814884016155678e-01, -9.525897412141328680e-01, 4.221814860706906702e-01
6.361103566194431735e+00, 2.244619777845901609e+00, 2.244619835495507587e+00, 2.244619762302115795e+00, -1.843029215400031173e+00, 2.244619764795967143e+00, 4.221680483027311914e-01, -9.545528999430840100e-01, 4.221680510082002624e-01
6.368430874450416113e+00, 2.247713083006456003e+00, 2.247713139130997462e+00, 2.247713068816874937e+00, -1.850030714118388708e+00, 2.247713071114529892e+00, 4.221546386201112111e-01, -9.565170540389817955e-01, 4.221546468615966496e-01
6.375758182706400490e+00, 2.250806290110626939e+00, 2.250806344060978681e+00, 2.250806277245965159e+00, -1.857046608442452840e+00, 2.250806279329718773e+00, 4.221412592308289580e-01, -9.584822023565895410e-01, 4.221412735242902614e-01
6.383085490962384867e+00, 2.253899399238184387e+00, 2.253899450539174509e+00, 2.253899387813008470e+00, -1.864076905653004879e+00, 2.253899389666893072e+00, 4.221279100123725980e-01, -9.604483437533022361e-01, 4.221279308901805249e-01
6.390412799218369244e+00, 2.256992410624482304e+00, 2.256992458822844938e+00, 2.256992400740700511e+00, -1.871121613022460828e+00, 2.256992402350637583e+00, 4.221145908426444660e-01, -9.624154770891377719e-01, 4.221146188536539223e-01
6.397740107474353621e+00, 2.260085324505185511e+00, 2.260085369172903924e+00, 2.260085316250810550e+00, -1.878180737814898693e+00, 2.260085317604765276e+00, 4.221013015999621754e-01, -9.643836012267293922e-01, 4.221013373095803822e-01
6.405067415730337999e+00, 2.263178141116294118e+00, 2.263178181854026860e+00, 2.263178134564182375e+00, -1.885254287286068475e+00, 2.263178135652319067e+00, 4.220880421630574530e-01, -9.663527150313148129e-01, 4.220880861533111150e-01
6.412394723986322376e+00, 2.266270860694179934e+00, 2.266270897134764706e+00, 2.266270851278774145e+00, -1.892342268683416595e+00, 2.266270856715578486e+00, 4.220748124110768051e-01, -9.683228173707284503e-01, 4.220748652806756152e-01
6.419722032242306753e+00, 2.269363483475605126e+00, 2.269363515287653676e+00, 2.269363470909079084e+00, -1.899444689246099660e+00, 2.269363481016061002e+00, 4.220616122235817391e-01, -9.702939071153912076e-01, 4.220616745879789966e-01
6.427049340498291130e+00, 2.272456009736778970e+00, 2.272456036589329376e+00, 2.272455994163451454e+00, -1.906561556205012886e+00, 2.272456008774525138e+00, 4.220485139719991619e-01, -9.722659831383039242e-01, 4.220485139719991619e-01
6.434376648754275507e+00, 2.275548439672942180e+00, 2.275548461320636484e+00, 2.275548421330232163e+00, -1.913692876782799424e+00, 2.275548440210976242e+00, 4.220353833299843038e-01, -9.742390443150362733e-01, 4.220353833299843038e-01
6.441703957010259884e+00, 2.278640773530681507e+00, 2.278640789766738450e+00, 2.278640752701036831e+00, -1.920838658193871451e+00, 2.278640775544667374e+00, 4.220222825596500749e-01, -9.762130895237188799e-01, 4.220222825596500749e-01
6.449031265266244262e+00, 2.281733011548935153e+00, 2.281733022217234286e+00, 2.281732988570831733e+00, -1.927998907644434157e+00, 2.281733014994104636e+00, 4.220092115591770332e-01, -9.781881176450351045e-01, 4.220092115591770332e-01
6.456358573522228639e+00, 2.284825153967186218e+00, 2.284825160513431541e+00, 2.284825129238015506e+00, -1.935173632332497284e+00, 2.284825158777048948e+00, 4.219961702272078674e-01, -9.801641275622110516e-01, 4.219961702272078674e-01
6.463685881778213016e+00, 2.287917201025488456e+00, 2.287917208964897142e+00, 2.287917175004496428e+00, -1.942362839447899558e+00, 2.287917207110520934e+00, 4.219831584628448984e-01, -9.821411181610087970e-01, 4.219831584628448984e-01
6.471013190034197393e+00, 2.291009152964499140e+00, 2.291009162147322531e+00, 2.291009126175770128e+00, -1.949566536172320896e+00, 2.291009160210802698e+00, 4.219701761656474703e-01, -9.841190883297153968e-01, 4.219701761656474703e-01
6.478340498290181770e+00, 2.294101010025503928e+00, 2.294101020271773095e+00, 2.294100983060998633e+00, -1.956784729679306389e+00, 2.294101018293443595e+00, 4.219572232356292307e-01, -9.860980369591360040e-01, 4.219572232356292307e-01
6.485667806546165259e+00, 2.297192772450447062e+00, 2.297192783548407391e+00, 2.297192745973088535e+00, -1.964017427134285176e+00, 2.297192781573260234e+00, 4.219442995732559654e-01, -9.880779629425854305e-01, 4.219442995732559654e-01
6.492995114802149637e+00, 2.300284440481956683e+00, 2.300284452186481587e+00, 2.300284415228770474e+00, -1.971264635694584433e+00, 2.300284450264342695e+00, 4.219314050794424342e-01, -9.900588651758782666e-01, 4.219314050794424342e-01
6.500322423058134014e+00, 2.303376014363377244e+00, 2.303376026543558108e+00, 2.303375986802409514e+00, -1.978526362509449799e+00, 2.303376024580056747e+00, 4.219185396555502621e-01, -9.920407425573222193e-01, 4.219185396555502621e-01
6.507649731314118391e+00, 2.306467494338793944e+00, 2.306467506776301857e+00, 2.306467462282348890e+00, -1.985802614720062698e+00, 2.306467504733046514e+00, 4.219057032033854959e-01, -9.940235939877073434e-01, 4.219057032033854959e-01
6.514977039570102768e+00, 2.309558880653063362e+00, 2.309558893014835412e+00, 2.309558844590955839e+00, -1.993093399459561876e+00, 2.309558890935238029e+00, 4.218928956251955520e-01, -9.960074183703004902e-01, 4.218928956251955520e-01
6.522304347826087145e+00, 2.312650173551839661e+00, 2.312650185465372932e+00, 2.312650134068295227e+00, -2.000398723853055838e+00, 2.312650183397842785e+00, 4.218801168236676058e-01, -9.979922146108339831e-01, 4.218801168236676058e-01
6.529631656082071522e+00, 2.315741373281605675e+00, 2.315741384333224850e+00, 2.315741331060091390e+00, -2.007718595017647711e+00, 2.315741382331361731e+00, 4.218673667019252060e-01, -9.999779816175001779e-01, 4.218673667019252060e-01
6.536958964338055900e+00, 2.318832480089699555e+00, 2.318832489822801435e+00, 2.318832435917842716e+00, -2.015053020062446354e+00, 2.318832487945586607e+00, 4.218546451635264427e-01, -1.001964718300941248e+00, 4.218546451635264427e-01
6.544286272594040277e+00, 2.321923493673769823e+00, 2.321923502137609230e+00, 2.321923448998932216e+00, -2.022402006088589665e+00, 2.321923500449604383e+00, 4.218419521124613936e-01, -1.003952423574241193e+00, 4.218419521124613936e-01
6.551613580850024654e+00, 2.325014413916419720e+00, 2.325014421480255056e+00, 2.325014370666734997e+00, -2.029765560189258800e+00, 2.325014420051800368e+00, 4.218292874531494596e-01, -1.005941096352917841e+00, 4.218292874531494596e-01
6.558940889106009031e+00, 2.328105241736714515e+00, 2.328105248052447784e+00, 2.328105201290735948e+00, -2.037143689449698147e+00, 2.328105246959859986e+00, 4.218166510904373112e-01, -1.007930735554915636e+00, 4.218166510904373112e-01
6.566268197361993408e+00, 2.331195977367420014e+00, 2.331195982054997007e+00, 2.331195941246637204e+00, -2.044536400947233101e+00, 2.331195981380774551e+00, 4.218040429295963900e-01, -1.009921340100596421e+00, 4.218040429295963900e-01
6.573595505617977786e+00, 2.334286621041654186e+00, 2.334286623687818363e+00, 2.334286590916474058e+00, -2.051943701751284710e+00, 2.334286623520842152e+00, 4.217914628763203555e-01, -1.011912908912730558e+00, 4.217914628763203555e-01
6.580922813873962163e+00, 2.337377172154611937e+00, 2.337377173585671208e+00, 2.337377150688720207e+00, -2.059365598923393659e+00, 2.337377173585671208e+00, 4.217789108367228090e-01, -1.013905440916491152e+00, 4.217789108367228090e-01
6.588250122129946540e+00, 2.340467631103822388e+00, 2.340467631780183577e+00, 2.340467620958404549e+00, -2.066802099517228708e+00, 2.340467631780183577e+00, 4.217663867173352399e-01, -1.015898935039443840e+00, 4.217663867173352399e-01
6.595577430385930917e+00, 2.343557998547280974e+00, 2.343558002127223094e+00, 2.343557998308618107e+00, -2.074253210578614670e+00, 2.343557998308618107e+00, 4.217538904251045273e-01, -1.017893390211541016e+00, 4.217538904251045273e-01
6.602904738641915294e+00, 2.346648273374533744e+00, 2.346648273374533744e+00, 2.346648273374533744e+00, -2.081718939145539959e+00, 2.346648273374533744e+00, 4.217414218673901094e-01, -1.019888805365110951e+00, 4.217414218673901094e-01
6.610232046897899671e+00, 2.349738457180812201e+00, 2.349738457180811757e+00, 2.349738457180811757e+00, -2.089199292248181461e+00, 2.349738457180811757e+00, 4.217289809519629284e-01, -1.021885179434852908e+00, 4.217289809519629284e-01
6.617559355153884049e+00, 2.352828549929658841e+00, 2.352828549929658397e+00, 2.352828549929658397e+00, -2.096694276908917409e+00, 2.352828549929658397e+00, 4.217165675870017671e-01, -1.023882511357826930e+00, 4.217165675870017671e-01
6.624886663409868426e+00, 2.355918551822610674e+00, 2.355918551822609786e+00, 2.355918551822609786e+00, -2.104203900142346484e+00, 2.355918551822609786e+00, 4.217041816810919164e-01, -1.025880800073447174e+00, 4.217041816810919164e-01
6.632213971665852803e+00, 2.359008463060533245e+00, 2.359008463060533245e+00, 2.359008463060533245e+00, -2.111728168955305573e+00, 2.359008463060533245e+00, 4.216918231432227882e-01, -1.027880044523474812e+00, 4.216918231432227882e-01
6.639541279921837180e+00, 2.362098283843629964e+00, 2.362098283843630409e+00, 2.362098283843630409e+00, -2.119267090346884874e+00, 2.362098283843630409e+00, 4.216794918827851957e-01, -1.029880243652007810e+00, 4.216794918827851957e-01
6.646868588177821557e+00, 2.365188014371440328e+00, 2.365188014371440328e+00, 2.365188014371440328e+00, -2.126820671308445654e+00, 2.365188014371440328e+00, 4.216671878095696324e-01, -1.031881396405475382e+00, 4.216671878095696324e-01
6.654195896433805935e+00, 2.368277654842843027e+00, 2.368277654842843472e+00, 2.368277654842843472e+00, -2.134388918823642456e+00, 2.368277654842843472e+00, 4.216549108337642737e-01, -1.033883501732629995e+00, 4.216549108337642737e-01
6.661523204689790312e+00, 2.371367205456063054e+00, 2.371367205456063054e+00, 2.371367205456063054e+00, -2.141971839868427985e+00, 2.371367205456063054e+00, 4.216426608659518127e-01, -1.035886558584538930e+00, 4.216426608659518127e-01
6.668850512945774689e+00, 2.374456666408668148e+00, 2.374456666408667704e+00, 2.374456666408667704e+00, -2.149569441411082416e+00, 2.374456666408667704e+00, 4.216304378171084610e-01, -1.037890565914576291e+00, 4.216304378171084610e-01
6.676177821201759066e+00, 2.377546037897578124e+00, 2.377546037897577680e+00, 2.377546037897577680e+00, -2.157181730412226273e+00, 2.377546037897577680e+00, 4.216182415986010068e-01, -1.039895522678417672e+00, 4.216182415986010068e-01
6.683505129457743443e+00, 2.380635320119061760e+00, 2.380635320119061760e+00, 2.380635320119061760e+00, -2.164808713824835085e+00, 2.380635320119061760e+00, 4.216060721221849272e-01, -1.041901427834030169e+00, 4.216060721221849272e-01
6.690832437713727820e+00, 2.383724513268746126e+00, 2.383724513268746570e+00, 2.383724513268746570e+00, -2.172450398594254484e+00, 2.383724513268746570e+00, 4.215939293000023347e-01, -1.043908280341665273e+00, 4.215939293000023347e-01
6.698159745969712198e+00, 2.386813617541614807e+00, 2.386813617541614807e+00, 2.386813617541614807e+00, -2.180106791658222853e+00, 2.386813617541614807e+00, 4.215818130445798118e-01, -1.045916079163851986e+00, 4.215818130445798118e-01
6.705487054225696575e+00, 2.389902633132010124e+00, 2.389902633132010124e+00, 2.389902633132010124e+00, -2.187777899946886428e+00, 2.389902633132010124e+00, 4.215697232688261353e-01, -1.047924823265390160e+00, 4.215697232688261353e-01
6.712814362481680952e+00, 2.392991560233639348e+00, 2.392991560233639348e+00, 2.392991560233639348e+00, -2.195463730382812173e+00, 2.392991560233639348e+00, 4.215576598860304447e-01, -1.049934511613340726e+00, 4.215576598860304447e-01
6.720141670737665329e+00, 2.396080399039575592e+00, 2.396080399039575148e+00, 2.396080399039575148e+00, -2.203164289881005100e+00, 2.396080399039575148e+00, 4.215456228098599656e-01, -1.051945143177019926e+00, 4.215456228098599656e-01
6.727468978993649706e+00, 2.399169149742259144e+00, 2.399169149742259144e+00, 2.399169149742259144e+00, -2.210879585348930476e+00, 2.399169149742259144e+00, 4.215336119543581783e-01, -1.053956716927992421e+00, 4.215336119543581783e-01
6.734796287249634084e+00, 2.402257812533505010e+00, 2.402257812533504566e+00, 2.402257812533504566e+00, -2.218609623686523591e+00, 2.402257812533504566e+00, 4.215216272339425974e-01, -1.055969231840062195e+00, 4.215216272339425974e-01
6.742123595505618461e+00, 2.405346387604498481e+00, 2.405346387604498481e+00, 2.405346387604498481e+00, -2.226354411786210630e+00, 2.405346387604498481e+00, 4.215096685634027729e-01, -1.057982686889266999e+00, 4.215096685634027729e-01
6.749450903761602838e+00, 2.408434875145807119e+00, 2.408434875145806231e+00, 2.408434875145806231e+00, -2.234113956532917111e+00, 2.408434875145806231e+00, 4.214977358578981814e-01, -1.059997081053868584e+00, 4.214977358578981814e-01
6.756778212017587215e+00, 2.411523275347370987e+00, 2.411523275347370987e+00, 2.411523275347370987e+00, -2.241888264804099862e+00, 2.411523275347370987e+00, 4.214858290329563939e-01, -1.062012413314350034e+00, 4.214858290329563939e-01
6.764105520273571592e+00, 2.414611588398519526e+00, 2.414611588398519526e+00, 2.414611588398519526e+00, -2.249677343469744795e+00, 2.414611588398519526e+00, 4.214739480044711328e-01, -1.064028682653403113e+00, 4.214739480044711328e-01
6.771432828529555970e+00, 2.417699814487963117e+00, 2.417699814487963561e+00, 2.417699814487963561e+00, -2.257481199392395776e+00, 2.417699814487963561e+00, 4.214620926886998853e-01, -1.066045888055924262e+00, 4.214620926886998853e-01
6.778760136785540347e+00, 2.420787953803802406e+00, 2.420787953803802406e+00, 2.420787953803802406e+00, -2.265299839427167061e+00, 2.420787953803802406e+00, 4.214502630022624596e-01, -1.068064028509007279e+00, 4.214502630022624596e-01
6.786087445041524724e+00, 2.423876006533525196e+00, 2.423876006533525196e+00, 2.423876006533525196e+00, -2.273133270421755281e+00, 2.423876006533525196e+00, 4.214384588621385985e-01, -1.070083103001934655e+00, 4.214384588621385985e-01
6.793414753297509101e+00, 2.426963972864015329e+00, 2.426963972864015329e+00, 2.426963972864015329e+00, -2.280981499216466091e+00, 2.426963972864015329e+00, 4.214266801856664246e-01, -1.072103110526173797e+00, 4.214266801856664246e-01
6.800742061553493478e+00, 2.430051852981550020e+00, 2.430051852981550908e+00, 2.430051852981550908e+00, -2.288844532644217278e+00, 2.430051852981550908e+00, 4.214149268905401646e-01, -1.074124050075365489e+00, 4.214149268905401646e-01
6.808069369809477855e+00, 2.433139647071807410e+00, 2.433139647071807854e+00, 2.433139647071807854e+00, -2.296722377530562298e+00, 2.433139647071807854e+00, 4.214031988948084284e-01, -1.076145920645319665e+00, 4.214031988948084284e-01
6.815396678065462233e+00, 2.436227355319864341e+00, 2.436227355319863896e+00, 2.436227355319863896e+00, -2.304615040693704930e+00, 2.436227355319863896e+00, 4.213914961168722106e-01, -1.078168721234007643e+00, 4.213914961168722106e-01
6.822723986321446610e+00, 2.439314977910199911e+00, 2.439314977910199911e+00, 2.439314977910199911e+00, -2.312522528944515710e+00, 2.439314977910199911e+00, 4.213798184754831144e-01, -1.080192450841556351e+00, 4.213798184754831144e-01
6.830051294577430987e+00, 2.442402515026700804e+00, 2.442402515026701693e+00, 2.442402515026701693e+00, -2.320444849086544359e+00, 2.442402515026701693e+00, 4.213681658897412974e-01, -1.082217108470238998e+00, 4.213681658897412974e-01
6.837378602833415364e+00, 2.445489966852665731e+00, 2.445489966852665731e+00, 2.445489966852665731e+00, -2.328382007916038887e+00, 2.445489966852665731e+00, 4.213565382790938063e-01, -1.084242693124470192e+00, 4.213565382790938063e-01
6.844705911089399741e+00, 2.448577333570796544e+00, 2.448577333570796544e+00, 2.448577333570796544e+00, -2.336334012221961576e+00, 2.448577333570796544e+00, 4.213449355633325233e-01, -1.086269203810799056e+00, 4.213449355633325233e-01
6.852033219345384119e+00, 2.451664615363214672e+00, 2.451664615363215116e+00, 2.451664615363215116e+00, -2.344300868786000080e+00, 2.451664615363215116e+00, 4.213333576625925003e-01, -1.088296639537900123e+00, 4.213333576625925003e-01
6.859360527601368496e+00, 2.454751812411458012e+00, 2.454751812411457124e+00, 2.454751812411457124e+00, -2.352282584382589192e+00, 2.454751812411457124e+00, 4.213218044973500165e-01, -1.090324999316569343e+00, 4.213218044973500165e-01
6.866687835857352873e+00, 2.457838924896477373e+00, 2.457838924896476485e+00, 2.457838924896476485e+00, -2.360279165778924160e+00, 2.457838924896476485e+00, 4.213102759884207460e-01, -1.092354282159716750e+00, 4.213102759884207460e-01
6.874015144113337250e+00, 2.460925952998648025e+00, 2.460925952998648025e+00, 2.460925952998648025e+00, -2.368290619734967795e+00, 2.460925952998648025e+00, 4.212987720569579819e-01, -1.094384487082355584e+00, 4.212987720569579819e-01
6.881342452369321627e+00, 2.464012896897771032e+00, 2.464012896897771476e+00, 2.464012896897771476e+00, -2.376316953003482446e+00, 2.464012896897771476e+00, 4.212872926244510263e-01, -1.096415613101603403e+00, 4.212872926244510263e-01
6.888669760625306004e+00, 2.467099756773071029e+00, 2.467099756773071029e+00, 2.467099756773071029e+00, -2.384358172330029557e+00, 2.467099756773071029e+00, 4.212758376127229143e-01, -1.098447659236667429e+00, 4.212758376127229143e-01
6.895997068881290382e+00, 2.470186532803199775e+00, 2.470186532803200663e+00, 2.470186532803200663e+00, -2.392414284452999418e+00, 2.470186532803200663e+00, 4.212644069439291927e-01, -1.100480624508844318e+00, 4.212644069439291927e-01
6.903324377137274759e+00, 2.473273225166243261e+00, 2.473273225166243261e+00, 2.473273225166243261e+00, -2.400485296103607613e+00, 2.473273225166243261e+00, 4.212530005405557554e-01, -1.102514507941507294e+00, 4.212530005405557554e-01
6.910651685393259136e+00, 2.476359834039716823e+00, 2.476359834039716379e+00, 2.476359834039716379e+00, -2.408571214005930994e+00, 2.476359834039716379e+00, 4.212416183254174551e-01, -1.104549308560105247e+00, 4.212416183254174551e-01
6.917978993649243513e+00, 2.479446359600573135e+00, 2.479446359600573579e+00, 2.479446359600573579e+00, -2.416672044876908565e+00, 2.479446359600573579e+00, 4.212302602216558278e-01, -1.106585025392153421e+00, 4.212302602216558278e-01
6.925306301905227890e+00, 2.482532802025204877e+00, 2.482532802025205321e+00, 2.482532802025205321e+00, -2.424787795426362358e+00, 2.482532802025205321e+00, 4.212189261527379269e-01, -1.108621657467226074e+00, 4.212189261527379269e-01
6.932633610161212268e+00, 2.485619161489442952e+00, 2.485619161489442508e+00, 2.485619161489442508e+00, -2.432918472357011641e+00, 2.485619161489442508e+00, 4.212076160424544358e-01, -1.110659203816952267e+00, 4.212076160424544358e-01
6.939960918417196645e+00, 2.488705438168559603e+00, 2.488705438168560047e+00, 2.488705438168560047e+00, -2.441064082364485799e+00, 2.488705438168560047e+00, 4.211963298149175583e-01, -1.112697663475006316e+00, 4.211963298149175583e-01
6.947288226673181022e+00, 2.491791632237275955e+00, 2.491791632237276399e+00, 2.491791632237276399e+00, -2.449224632137343871e+00, 2.491791632237276399e+00, 4.211850673945600754e-01, -1.114737035477104898e+00, 4.211850673945600754e-01
6.954615534929165399e+00, 2.494877743869758469e+00, 2.494877743869758913e+00, 2.494877743869758913e+00, -2.457400128357083879e+00, 2.494877743869758913e+00, 4.211738287061329578e-01, -1.116777318860997736e+00, 4.211738287061329578e-01
6.961942843185149776e+00, 2.497963773239623375e+00, 2.497963773239623375e+00, 2.497963773239623375e+00, -2.465590577698161479e+00, 2.497963773239623375e+00, 4.211626136747039229e-01, -1.118818512666461595e+00, 4.211626136747039229e-01
6.969270151441134153e+00, 2.501049720519938013e+00, 2.501049720519938457e+00, 2.501049720519938457e+00, -2.473795986828007276e+00, 2.501049720519938457e+00, 4.211514222256559359e-01, -1.120860615935296956e+00, 4.211514222256559359e-01
6.976597459697118531e+00, 2.504135585883227044e+00, 2.504135585883227488e+00, 2.504135585883227488e+00, -2.482016362407034382e+00, 2.504135585883227488e+00, 4.211402542846856001e-01, -1.122903627711316243e+00, 4.211402542846856001e-01
6.983924767953102908e+00, 2.507221369501469788e+00, 2.507221369501469788e+00, 2.507221369501469788e+00, -2.490251711088656172e+00, 2.507221369501469788e+00, 4.211291097778009362e-01, -1.124947547040341833e+00, 4.211291097778009362e-01
6.991252076209087285e+00, 2.510307071546104218e+00, 2.510307071546104218e+00, 2.510307071546104218e+00, -2.498502039519304496e+00, 2.510307071546104218e+00, 4.211179886313206056e-01, -1.126992372970198053e+00, 4.211179886313206056e-01
6.998579384465071662e+00, 2.513392692188030075e+00, 2.513392692188030519e+00, 2.513392692188030519e+00, -2.506767354338441667e+00, 2.513392692188030519e+00, 4.211068907718714671e-01, -1.129038104550705635e+00, 4.211068907718714671e-01
7.005906692721056039e+00, 2.516478231597611970e+00, 2.516478231597611970e+00, 2.516478231597611970e+00, -2.515047662178572452e+00, 2.516478231597611970e+00, 4.210958161263875232e-01, -1.131084740833673496e+00, 4.210958161263875232e-01
7.013234000977040417e+00, 2.519563689944678053e+00, 2.519563689944678053e+00, 2.519563689944678053e+00, -2.523342969665264057e+00, 2.519563689944678053e+00, 4.210847646221082541e-01, -1.133132280872895858e+00, 4.210847646221082541e-01
7.020561309233024794e+00, 2.522649067398525791e+00, 2.522649067398525791e+00, 2.522649067398525791e+00, -2.531653283417157674e+00, 2.522649067398525791e+00, 4.210737361865765083e-01, -1.135180723724142693e+00, 4.210737361865765083e-01
7.027888617489009171e+00, 2.525734364127921516e+00, 2.525734364127921960e+00, 2.525734364127921960e+00, -2.539978610045980023e+00, 2.525734364127921960e+00, 4.210627307476376702e-01, -1.137230068445155728e+00, 4.210627307476376702e-01
7.035215925744993548e+00, 2.528819580301106207e+00, 2.528819580301107095e+00, 2.528819580301107095e+00, -2.548318956156564230e+00, 2.528819580301107095e+00, 4.210517482334376060e-01, -1.139280314095640456e+00, 4.210517482334376060e-01
7.042543234000977925e+00, 2.531904716085793261e+00, 2.531904716085794149e+00, 2.531904716085794149e+00, -2.556674328346857816e+00, 2.531904716085794149e+00, 4.210407885724212207e-01, -1.141331459737262133e+00, 4.210407885724212207e-01
7.049870542256962302e+00, 2.534989771649175161e+00, 2.534989771649175605e+00, 2.534989771649175605e+00, -2.565044733207944017e+00, 2.534989771649175605e+00, 4.210298516933308477e-01, -1.143383504433638675e+00, 4.210298516933308477e-01
7.057197850512946680e+00, 2.538074747157920807e+00, 2.538074747157920807e+00, 2.538074747157920807e+00, -2.573430177324045776e+00, 2.538074747157920807e+00, 4.210189375252049171e-01, -1.145436447250332890e+00, 4.210189375252049171e-01
7.064525158768931057e+00, 2.541159642778182182e+00, 2.541159642778181738e+00, 2.541159642778181738e+00, -2.581830667272551505e+00, 2.541159642778181738e+00, 4.210080459973759570e-01, -1.147490287254849362e+00, 4.210080459973759570e-01
7.071852467024915434e+00, 2.544244458675591680e+00, 2.544244458675591236e+00, 2.544244458675591236e+00, -2.590246209624024853e+00, 2.544244458675591236e+00, 4.209971770394697610e-01, -1.149545023516627573e+00, 4.209971770394697610e-01
7.079179775280899811e+00, 2.547329195015270553e+00, 2.547329195015270553e+00, 2.547329195015270553e+00, -2.598676810942213145e+00, 2.547329195015270553e+00, 4.209863305814033341e-01, -1.151600655107033688e+00, 4.209863305814033341e-01
7.086507083536884188e+00, 2.550413851961827127e+00, 2.550413851961826683e+00, 2.550413851961826683e+00, -2.607122477784069581e+00, 2.550413851961826683e+00, 4.209755065533832830e-01, -1.153657181099357443e+00, 4.209755065533832830e-01
7.093834391792868566e+00, 2.553498429679357251e+00, 2.553498429679356363e+00, 2.553498429679356363e+00, -2.615583216699764790e+00, 2.553498429679356363e+00, 4.209647048859049834e-01, -1.155714600568804817e+00, 4.209647048859049834e-01
7.101161700048852943e+00, 2.556582928331448734e+00, 2.556582928331448734e+00, 2.556582928331448734e+00, -2.624059034232695709e+00, 2.556582928331448734e+00, 4.209539255097504706e-01, -1.157772912592491377e+00, 4.209539255097504706e-01
7.108489008304837320e+00, 2.559667348081186677e+00, 2.559667348081186677e+00, 2.559667348081186677e+00, -2.632549936919508671e+00, 2.559667348081186677e+00, 4.209431683559871074e-01, -1.159832116249437828e+00, 4.209431683559871074e-01
7.115816316560821697e+00, 2.562751689091148144e+00, 2.562751689091148144e+00, 2.562751689091148144e+00, -2.641055931290108294e+00, 2.562751689091148144e+00, 4.209324333559664733e-01, -1.161892210620564470e+00, 4.209324333559664733e-01
7.123143624816806074e+00, 2.565835951523410596e+00, 2.565835951523410152e+00, 2.565835951523410152e+00, -2.649577023867669912e+00, 2.565835951523410152e+00, 4.209217204413222557e-01, -1.163953194788682977e+00, 4.209217204413222557e-01
7.130470933072790451e+00, 2.568920135539549676e+00, 2.568920135539549676e+00, 2.568920135539549676e+00, -2.658113221168654228e+00, 2.568920135539549676e+00, 4.209110295439693616e-01, -1.166015067838492847e+00, 4.209110295439693616e-01
7.137798241328774829e+00, 2.572004241300645866e+00, 2.572004241300645422e+00, 2.572004241300645422e+00, -2.666664529702824638e+00, 2.572004241300645422e+00, 4.209003605961021965e-01, -1.168077828856573630e+00, 4.209003605961021965e-01
7.145125549584759206e+00, 2.575088268967280047e+00, 2.575088268967280047e+00, 2.575088268967280047e+00, -2.675230955973258773e+00, 2.575088268967280047e+00, 4.208897135301934433e-01, -1.170141476931381819e+00, 4.208897135301934433e-01
7.152452857840743583e+00, 2.578172218699543272e+00, 2.578172218699543716e+00, 2.578172218699543716e+00, -2.683812506476360937e+00, 2.578172218699543716e+00, 4.208790882789922305e-01, -1.172206011153242855e+00, 4.208790882789922305e-01
7.159780166096727960e+00, 2.581256090657033209e+00, 2.581256090657033209e+00, 2.581256090657033209e+00, -2.692409187701874984e+00, 2.581256090657033209e+00, 4.208684847755232994e-01, -1.174271430614345135e+00, 4.208684847755232994e-01
7.167107474352711449e+00, 2.584339884998855474e+00, 2.584339884998856363e+00, 2.584339884998856363e+00, -2.701021006132902080e+00, 2.584339884998856363e+00, 4.208579029530850057e-01, -1.176337734408735791e+00, 4.208579029530850057e-01
7.174434782608695826e+00, 2.587423601883634738e+00, 2.587423601883634294e+00, 2.587423601883634294e+00, -2.709647968245910032e+00, 2.587423601883634294e+00, 4.208473427452483207e-01, -1.178404921632314251e+00, 4.208473427452483207e-01
7.181762090864680204e+00, 2.590507241469500066e+00, 2.590507241469500066e+00, 2.590507241469500066e+00, -2.718290080510754159e+00, 2.590507241469500066e+00, 4.208368040858553316e-01, -1.180472991382827797e+00, 4.208368040858553316e-01
7.189089399120664581e+00, 2.593590803914104459e+00, 2.593590803914104459e+00, 2.593590803914104459e+00, -2.726947349390679509e+00, 2.593590803914104459e+00, 4.208262869090179104e-01, -1.182541942759863574e+00, 4.208262869090179104e-01
7.196416707376648958e+00, 2.596674289374616418e+00, 2.596674289374616418e+00, 2.596674289374616418e+00, -2.735619781342341295e+00, 2.596674289374616418e+00, 4.208157911491160474e-01, -1.184611774864843925e+00, 4.208157911491160474e-01
7.203744015632633335e+00, 2.599757698007725715e+00, 2.599757698007725715e+00, 2.599757698007725715e+00, -2.744307382815818208e+00, 2.599757698007725715e+00, 4.208053167407970196e-01, -1.186682486801021508e+00, 4.208053167407970196e-01
7.211071323888617712e+00, 2.602841029969641617e+00, 2.602841029969641617e+00, 2.602841029969641617e+00, -2.753010160254624417e+00, 2.602841029969641617e+00, 4.207948636189733915e-01, -1.188754077673473075e+00, 4.207948636189733915e-01
7.218398632144602090e+00, 2.605924285416100883e+00, 2.605924285416100439e+00, 2.605924285416100439e+00, -2.761728120095724659e+00, 2.605924285416100439e+00, 4.207844317188222383e-01, -1.190826546589095036e+00, 4.207844317188222383e-01
7.225725940400586467e+00, 2.609007464502362428e+00, 2.609007464502362428e+00, 2.609007464502362428e+00, -2.770461268769547125e+00, 2.609007464502362428e+00, 4.207740209757835359e-01, -1.192899892656596128e+00, 4.207740209757835359e-01
7.233053248656570844e+00, 2.612090567383217099e+00, 2.612090567383217099e+00, 2.612090567383217099e+00, -2.779209612699991894e+00, 2.612090567383217099e+00, 4.207636313255588845e-01, -1.194974114986492308e+00, 4.207636313255588845e-01
7.240380556912555221e+00, 2.615173594212983232e+00, 2.615173594212983232e+00, 2.615173594212983232e+00, -2.787973158304450028e+00, 2.615173594212983232e+00, 4.207532627041100093e-01, -1.197049212691102316e+00, 4.207532627041100093e-01
7.247707865168539598e+00, 2.618256545145512426e+00, 2.618256545145511538e+00, 2.618256545145511538e+00, -2.796751911993816009e+00, 2.618256545145511538e+00, 4.207429150476578172e-01, -1.199125184884541229e+00, 4.207429150476578172e-01
7.255035173424523975e+00, 2.621339420334185100e+00, 2.621339420334185100e+00, 2.621339420334185100e+00, -2.805545880172499729e+00, 2.621339420334185100e+00, 4.207325882926806759e-01, -1.201202030682716027e+00, 4.207325882926806759e-01
7.262362481680508353e+00, 2.624422219931924705e+00, 2.624422219931924705e+00, 2.624422219931924705e+00, -2.814355069238438478e+00, 2.624422219931924705e+00, 4.207222823759135255e-01, -1.203279749203318927e+00, 4.207222823759135255e-01
7.269689789936492730e+00, 2.627504944091186179e+00, 2.627504944091186179e+00, 2.627504944091186179e+00, -2.823179485583111159e+00, 2.627504944091186179e+00, 4.207119972343462133e-01, -1.205358339565822279e+00, 4.207119972343462133e-01
7.277017098192477107e+00, 2.630587592963967491e+00, 2.630587592963967491e+00, 2.630587592963967491e+00, -2.832019135591551162e+00, 2.630587592963967491e+00, 4.207017328052223837e-01, -1.207437800891473900e+00, 4.207017328052223837e-01
7.284344406448461484e+00, 2.633670166701804316e+00, 2.633670166701803872e+00, 2.633670166701803872e+00, -2.840874025642359690e+00, 2.633670166701803872e+00, 4.206914890260382012e-01, -1.209518132303291305e+00, 4.206914890260382012e-01
7.291671714704445861e+00, 2.636752665455776246e+00, 2.636752665455777134e+00, 2.636752665455777134e+00, -2.849744162107720857e+00, 2.636752665455777134e+00, 4.206812658345411293e-01, -1.211599332926056372e+00, 4.206812658345411293e-01
7.298999022960430239e+00, 2.639835089376511235e+00, 2.639835089376511235e+00, 2.639835089376511235e+00, -2.858629551353407461e+00, 2.639835089376511235e+00, 4.206710631687284874e-01, -1.213681401886309130e+00, 4.206710631687284874e-01
7.306326331216414616e+00, 2.642917438614178938e+00, 2.642917438614178938e+00, 2.642917438614178938e+00, -2.867530199738801855e+00, 2.642917438614178938e+00, 4.206608809668465065e-01, -1.215764338312344428e+00, 4.206608809668465065e-01
7.313653639472398993e+00, 2.645999713318498259e+00, 2.645999713318498703e+00, 2.645999713318498703e+00, -2.876446113616906608e+00, 2.645999713318498703e+00, 4.206507191673886092e-01, -1.217848141334204826e+00, 4.206507191673886092e-01
7.320980947728383370e+00, 2.649081913638743124e+00, 2.649081913638742680e+00, 2.649081913638742680e+00, -2.885377299334352497e+00, 2.649081913638742680e+00, 4.206405777090947984e-01, -1.219932810083676378e+00, 4.206405777090947984e-01
7.328308255984367747e+00, 2.652164039723731381e+00, 2.652164039723731381e+00, 2.652164039723731381e+00, -2.894323763231419822e+00, 2.652164039723731381e+00, 4.206304565309498256e-01, -1.222018343694283526e+00, 4.206304565309498256e-01
7.335635564240352124e+00, 2.655246091721842561e+00, 2.655246091721842561e+00, 2.655246091721842561e+00, -2.903285511642040184e+00, 2.655246091721842561e+00, 4.206203555721822474e-01, -1.224104741301281774e+00, 4.206203555721822474e-01
7.342962872496336502e+00, 2.658328069781006331e+00, 2.658328069781006331e+00, 2.658328069781006331e+00, -2.912262550893820912e+00, 2.658328069781006331e+00, 4.206102747722633151e-01, -1.226192002041655904e+00, 4.206102747722633151e-01
7.350290180752320879e+00, 2.661409974048713600e+00, 2.661409974048713600e+00, 2.661409974048713600e+00, -2.921254887308048609e+00, 2.661409974048713600e+00, 4.206002140709055870e-01, -1.228280125054112215e+00, 4.206002140709055870e-01
7.357617489008305256e+00, 2.664491804672010300e+00, 2.664491804672010300e+00, 2.664491804672010300e+00, -2.930262527199705591e+00, 2.664491804672010300e+00, 4.205901734080617627e-01, -1.230369109479074297e+00, 4.205901734080617627e-01
7.364944797264289633e+00, 2.667573561797508486e+00, 2.667573561797507598e+00, 2.667573561797507598e+00, -2.939285476877485426e+00, 2.667573561797507598e+00, 4.205801527239235171e-01, -1.232458954458678146e+00, 4.205801527239235171e-01
7.372272105520274010e+00, 2.670655245571375236e+00, 2.670655245571375680e+00, 2.670655245571375680e+00, -2.948323742643798262e+00, 2.670655245571375680e+00, 4.205701519589202242e-01, -1.234549659136766175e+00, 4.205701519589202242e-01
7.379599413776258388e+00, 2.673736856139351747e+00, 2.673736856139352192e+00, 2.673736856139352192e+00, -2.957377330794789483e+00, 2.673736856139352192e+00, 4.205601710537179017e-01, -1.236641222658883876e+00, 4.205601710537179017e-01
7.386926722032242765e+00, 2.676818393646738681e+00, 2.676818393646738237e+00, 2.676818393646738237e+00, -2.966446247620346366e+00, 2.676818393646738237e+00, 4.205502099492181012e-01, -1.238733644172271164e+00, 4.205502099492181012e-01
7.394254030288227142e+00, 2.679899858238405042e+00, 2.679899858238404153e+00, 2.679899858238404153e+00, -2.975530499404116735e+00, 2.679899858238404153e+00, 4.205402685865565204e-01, -1.240826922825861933e+00, 4.205402685865565204e-01
7.401581338544211519e+00, 2.682981250058788625e+00, 2.682981250058789513e+00, 2.682981250058789513e+00, -2.984630092423520065e+00, 2.682981250058789513e+00, 4.205303469071018374e-01, -1.242921057770275839e+00, 4.205303469071018374e-01
7.408908646800195896e+00, 2.686062569251904453e+00, 2.686062569251905341e+00, 2.686062569251905341e+00, -2.993745032949754581e+00, 2.686062569251905341e+00, 4.205204448524548222e-01, -1.245016048157814526e+00, 4.205204448524548222e-01
7.416235955056180273e+00, 2.689143815961335005e+00, 2.689143815961335005e+00, 2.689143815961335005e+00, -3.002875327247818582e+00, 2.689143815961335005e+00, 4.205105623644471713e-01, -1.247111893142456740e+00, 4.205105623644471713e-01
7.423563263312164651e+00, 2.692224990330238210e+00, 2.692224990330237322e+00, 2.692224990330237322e+00, -3.012020981576510881e+00, 2.692224990330237322e+00, 4.205006993851399533e-01, -1.249208591879852559e+00, 4.205006993851399533e-01
7.430890571568149028e+00, 2.695306092501347006e+00, 2.695306092501346562e+00, 2.695306092501346562e+00, -3.021182002188451232e+00, 2.695306092501346562e+00, 4.204908558568228316e-01, -1.251306143527317616e+00, 4.204908558568228316e-01
7.438217879824133405e+00, 2.698387122616975997e+00, 2.698387122616975997e+00, 2.698387122616975997e+00, -3.030358395330096766e+00, 2.698387122616975997e+00, 4.204810317220130100e-01, -1.253404547243831768e+00, 4.204810317220130100e-01
7.445545188080117782e+00, 2.701468080819017015e+00, 2.701468080819017015e+00, 2.701468080819017015e+00, -3.039550167241743317e+00, 2.701468080819017015e+00, 4.204712269234539002e-01, -1.255503802190030660e+00, 4.204712269234539002e-01
7.452872496336102159e+00, 2.704548967248944447e+00, 2.704548967248944447e+00, 2.704548967248944447e+00, -3.048757324157538307e+00, 2.704548967248944447e+00, 4.204614414041140669e-01, -1.257603907528201281e+00, 4.204614414041140669e-01
7.460199804592086537e+00, 2.707629782047812572e+00, 2.707629782047813460e+00, 2.707629782047813460e+00, -3.057979872305508717e+00, 2.707629782047813460e+00, 4.204516751071860625e-01, -1.259704862422279970e+00, 4.204516751071860625e-01
7.467527112848070914e+00, 2.710710525356267109e+00, 2.710710525356266665e+00, 2.710710525356266665e+00, -3.067217817907547328e+00, 2.710710525356266665e+00, 4.204419279760854833e-01, -1.261806666037842195e+00, 4.204419279760854833e-01
7.474854421104055291e+00, 2.713791197314528780e+00, 2.713791197314529668e+00, 2.713791197314529668e+00, -3.076471167179451349e+00, 2.713791197314529668e+00, 4.204321999544498034e-01, -1.263909317542104116e+00, 4.204321999544498034e-01
7.482181729360039668e+00, 2.716871798062418630e+00, 2.716871798062418630e+00, 2.716871798062418630e+00, -3.085739926330915317e+00, 2.716871798062418630e+00, 4.204224909861374315e-01, -1.266012816103913252e+00, 4.204224909861374315e-01
7.489509037616024045e+00, 2.719952327739337594e+00, 2.719952327739338038e+00, 2.719952327739338038e+00, -3.095024101565549746e+00, 2.719952327739338038e+00, 4.204128010152261008e-01, -1.268117160893744266e+00, 4.204128010152261008e-01
7.496836345872008422e+00, 2.723032786484282486e+00, 2.723032786484283374e+00, 2.723032786484283374e+00, -3.104323699080894894e+00, 2.723032786484283374e+00, 4.204031299860123694e-01, -1.270222351083695855e+00, 4.204031299860123694e-01
7.504163654127992800e+00, 2.726113174435842890e+00, 2.726113174435842446e+00, 2.726113174435842446e+00, -3.113638725068429647e+00, 2.726113174435842446e+00, 4.203934778430106212e-01, -1.272328385847485643e+00, 4.203934778430106212e-01
7.511490962383977177e+00, 2.729193491732198940e+00, 2.729193491732198940e+00, 2.729193491732198940e+00, -3.122969185713585283e+00, 2.729193491732198940e+00, 4.203838445309512339e-01, -1.274435264360443298e+00, 4.203838445309512339e-01
7.518818270639961554e+00, 2.732273738511130201e+00, 2.732273738511129757e+00, 2.732273738511129757e+00, -3.132315087195754355e+00, 2.732273738511129757e+00, 4.203742299947805239e-01, -1.276542985799508312e+00, 4.203742299947805239e-01
7.526145578895945931e+00, 2.735353914910012119e+00, 2.735353914910011675e+00, 2.735353914910011675e+00, -3.141676435688308455e+00, 2.735353914910011675e+00, 4.203646341796587471e-01, -1.278651549343225113e+00, 4.203646341796587471e-01
7.533472887151930308e+00, 2.738434021065818680e+00, 2.738434021065818236e+00, 2.738434021065818236e+00, -3.151053237358599546e+00, 2.738434021065818236e+00, 4.203550570309599332e-01, -1.280760954171736188e+00, 4.203550570309599332e-01
7.540800195407914686e+00, 2.741514057115125969e+00, 2.741514057115125969e+00, 2.741514057115125969e+00, -3.160445498367983497e+00, 2.741514057115125969e+00, 4.203454984942701089e-01, -1.282871199466778966e+00, 4.203454984942701089e-01
7.548127503663899063e+00, 2.744594023194110388e+00, 2.744594023194110388e+00, 2.744594023194110388e+00, -3.169853224871825415e+00, 2.744594023194110388e+00, 4.203359585153867983e-01, -1.284982284411682274e+00, 4.203359585153867983e-01
7.555454811919883440e+00, 2.747673919438553991e+00, 2.747673919438553547e+00, 2.747673919438553547e+00, -3.179276423019509856e+00, 2.747673919438553547e+00, 4.203264370403177463e-01, -1.287094208191359668e+00, 4.203264370403177463e-01
7.562782120175867817e+00, 2.750753745983842258e+00, 2.750753745983841370e+00, 2.750753745983841370e+00, -3.188715098954458593e+00, 2.750753745983841370e+00, 4.203169340152798084e-01, -1.289206969992306551e+00, 4.203169340152798084e-01
7.570109428431852194e+00, 2.753833502964965874e+00, 2.753833502964965874e+00, 2.753833502964965874e+00, -3.198169258814134608e+00, 2.753833502964965874e+00, 4.203074493866981731e-01, -1.291320569002592400e+00, 4.203074493866981731e-01
7.577436736687836571e+00, 2.756913190516528278e+00, 2.756913190516529166e+00, 2.756913190516529166e+00, -3.207638908730060301e+00, 2.756913190516529166e+00, 4.202979831012053635e-01, -1.293435004411860767e+00, 4.202979831012053635e-01
7.584764044943820949e+00, 2.759992808772739004e+00, 2.759992808772739892e+00, 2.759992808772739892e+00, -3.217124054827822377e+00, 2.759992808772739892e+00, 4.202885351056399599e-01, -1.295550275411321950e+00, 4.202885351056399599e-01
7.592091353199805326e+00, 2.763072357867421669e+00, 2.763072357867421669e+00, 2.763072357867421669e+00, -3.226624703227091828e+00, 2.763072357867421669e+00, 4.202791053470457672e-01, -1.297666381193748109e+00, 4.202791053470457672e-01
7.599418661455789703e+00, 2.766151837934008650e+00, 2.766151837934007762e+00, 2.766151837934007762e+00, -3.236140860041627487e+00, 2.766151837934007762e+00, 4.202696937726709270e-01, -1.299783320953470378e+00, 4.202696937726709270e-01
7.606745969711774080e+00, 2.769231249105549519e+00, 2.769231249105548631e+00, 2.769231249105548631e+00, -3.245672531379290238e+00, 2.769231249105548631e+00, 4.202603003299669182e-01, -1.301901093886372651e+00, 4.202603003299669182e-01
7.614073277967758457e+00, 2.772310591514705269e+00, 2.772310591514706157e+00, 2.772310591514706157e+00, -3.255219723342056337e+00, 2.772310591514706157e+00, 4.202509249665871693e-01, -1.304019699189889803e+00, 4.202509249665871693e-01
7.621400586223742835e+00, 2.775389865293762970e+00, 2.775389865293763858e+00, 2.775389865293763858e+00, -3.264782442026026299e+00, 2.775389865293763858e+00, 4.202415676303867809e-01, -1.306139136062999029e+00, 4.202415676303867809e-01
7.628727894479727212e+00, 2.778469070574622446e+00, 2.778469070574621558e+00, 2.778469070574621558e+00, -3.274360693521436438e+00, 2.778469070574621558e+00, 4.202322282694209710e-01, -1.308259403706219182e+00, 4.202322282694209710e-01
7.636055202735711589e+00, 2.781548207488798941e+00, 2.781548207488799385e+00, 2.781548207488799385e+00, -3.283954483912673084e+00, 2.781548207488799385e+00, 4.202229068319444094e-01, -1.310380501321605218e+00, 4.202229068319444094e-01
7.643382510991695966e+00, 2.784627276167439103e+00, 2.784627276167439103e+00, 2.784627276167439103e+00, -3.293563819278274352e+00, 2.784627276167439103e+00, 4.202136032664102738e-01, -1.312502428112740871e+00, 4.202136032664102738e-01
7.650709819247680343e+00, 2.787706276741305889e+00, 2.787706276741306777e+00, 2.787706276741306777e+00, -3.303188705690958127e+00, 2.787706276741306777e+00, 4.202043175214689730e-01, -1.314625183284741095e+00, 4.202043175214689730e-01
7.658037127503664721e+00, 2.790785209340790107e+00, 2.790785209340790995e+00, 2.790785209340790995e+00, -3.312829149217619396e+00, 2.790785209340790995e+00, 4.201950495459676471e-01, -1.316748766044239627e+00, 4.201950495459676471e-01
7.665364435759649098e+00, 2.793864074095907313e+00, 2.793864074095907313e+00, 2.793864074095907313e+00, -3.322485155919341793e+00, 2.793864074095907313e+00, 4.201857992889489468e-01, -1.318873175599390102e+00, 4.201857992889489468e-01
7.672691744015633475e+00, 2.796942871136297359e+00, 2.796942871136297359e+00, 2.796942871136297359e+00, -3.332156731851415365e+00, 2.796942871136297359e+00, 4.201765666996503112e-01, -1.320998411159860275e+00, 4.201765666996503112e-01
7.680019052271617852e+00, 2.800021600591235948e+00, 2.800021600591235060e+00, 2.800021600591235060e+00, -3.341843883063347675e+00, 2.800021600591235060e+00, 4.201673517275026914e-01, -1.323124471936826474e+00, 4.201673517275026914e-01
7.687346360527602229e+00, 2.803100262589618641e+00, 2.803100262589619085e+00, 2.803100262589619085e+00, -3.351546615598866463e+00, 2.803100262589619085e+00, 4.201581543221298842e-01, -1.325251357142971598e+00, 4.201581543221298842e-01
7.694673668783586606e+00, 2.806178857259986170e+00, 2.806178857259985282e+00, 2.806178857259985282e+00, -3.361264935495938744e+00, 2.806178857259985282e+00, 4.201489744333477550e-01, -1.327379065992476903e+00, 4.201489744333477550e-01
7.702000977039570984e+00, 2.809257384730498242e+00, 2.809257384730497797e+00, 2.809257384730497797e+00, -3.370998848786781021e+00, 2.809257384730497797e+00, 4.201398120111629608e-01, -1.329507597701022892e+00, 4.201398120111629608e-01
7.709328285295555361e+00, 2.812335845128958400e+00, 2.812335845128959289e+00, 2.812335845128959289e+00, -3.380748361497865062e+00, 2.812335845128959289e+00, 4.201306670057723403e-01, -1.331636951485781095e+00, 4.201306670057723403e-01
7.716655593551539738e+00, 2.815414238582803819e+00, 2.815414238582803819e+00, 2.815414238582803819e+00, -3.390513479649933881e+00, 2.815414238582803819e+00, 4.201215393675616916e-01, -1.333767126565411854e+00, 4.201215393675616916e-01
7.723982901807524115e+00, 2.818492565219105295e+00, 2.818492565219106183e+00, 2.818492565219106183e+00, -3.400294209258007516e+00, 2.818492565219106183e+00, 4.201124290471052181e-01, -1.335898122160057433e+00, 4.201124290471052181e-01
7.731310210063508492e+00, 2.821570825164577911e+00, 2.821570825164577911e+00, 2.821570825164577911e+00, -3.410090556331403011e+00, 2.821570825164577911e+00, 4.201033359951646395e-01, -1.338029937491343135e+00, 4.201033359951646395e-01
7.738637518319492870e+00, 2.824649018545571266e+00, 2.824649018545571266e+00, 2.824649018545571266e+00, -3.419902526873733972e+00, 2.824649018545571266e+00, 4.200942601626879158e-01, -1.340162571782366197e+00, 4.200942601626879158e-01
7.745964826575477247e+00, 2.827727145488078353e+00, 2.827727145488079241e+00, 2.827727145488079241e+00, -3.429730126882929664e+00, 2.827727145488079241e+00, 4.200852015008087470e-01, -1.342296024257696674e+00, 4.200852015008087470e-01
7.753292134831461624e+00, 2.830805206117738226e+00, 2.830805206117738226e+00, 2.830805206117738226e+00, -3.439573362351243002e+00, 2.830805206117738226e+00, 4.200761599608454078e-01, -1.344430294143373006e+00, 4.200761599608454078e-01
7.760619443087446001e+00, 2.833883200559825788e+00, 2.833883200559826676e+00, 2.833883200559826676e+00, -3.449432239265259881e+00, 2.833883200559826676e+00, 4.200671354943003033e-01, -1.346565380666892464e+00, 4.200671354943003033e-01
7.767946751343430378e+00, 2.836961128939271770e+00, 2.836961128939271326e+00, 2.836961128939271326e+00, -3.459306763605910717e+00, 2.836961128939271326e+00, 4.200581280528584704e-01, -1.348701283057216038e+00, 4.200581280528584704e-01
7.775274059599414755e+00, 2.840038991380642752e+00, 2.840038991380641864e+00, 2.840038991380641864e+00, -3.469196941348485552e+00, 2.840038991380641864e+00, 4.200491375883874112e-01, -1.350838000544755557e+00, 4.200491375883874112e-01
7.782601367855399133e+00, 2.843116788008160256e+00, 2.843116788008160256e+00, 2.843116788008160256e+00, -3.479102778462636714e+00, 2.843116788008160256e+00, 4.200401640529357050e-01, -1.352975532361375910e+00, 4.200401640529357050e-01
7.789928676111383510e+00, 2.846194518945693641e+00, 2.846194518945693641e+00, 2.846194518945693641e+00, -3.489024280912394360e+00, 2.846194518945693641e+00, 4.200312073987323980e-01, -1.355113877740385719e+00, 4.200312073987323980e-01
7.797255984367367887e+00, 2.849272184316762324e+00, 2.849272184316763212e+00, 2.849272184316763212e+00, -3.498961454656173142e+00, 2.849272184316763212e+00, 4.200222675781860593e-01, -1.357253035916538231e+00, 4.200222675781860593e-01
7.804583292623352264e+00, 2.852349784244538444e+00, 2.852349784244538444e+00, 2.852349784244538444e+00, -3.508914305646795295e+00, 2.852349784244538444e+00, 4.200133445438839486e-01, -1.359393006126024206e+00, 4.200133445438839486e-01
7.811910600879336641e+00, 2.855427318851845975e+00, 2.855427318851846863e+00, 2.855427318851846863e+00, -3.518882839831479981e+00, 2.855427318851846863e+00, 4.200044382485914607e-01, -1.361533787606467927e+00, 4.200044382485914607e-01
7.819237909135321019e+00, 2.858504788261165164e+00, 2.858504788261165608e+00, 2.858504788261165608e+00, -3.528867063151875705e+00, 2.858504788261165608e+00, 4.199955486452506825e-01, -1.363675379596924975e+00, 4.199955486452506825e-01
7.826565217391305396e+00, 2.861582192594631646e+00, 2.861582192594631646e+00, 2.861582192594631646e+00, -3.538866981544050550e+00, 2.861582192594631646e+00, 4.199866756869801154e-01, -1.365817781337876013e+00, 4.199866756869801154e-01
7.833892525647289773e+00, 2.864659531974034667e+00, 2.864659531974035556e+00, 2.864659531974035556e+00, -3.548882600938521925e+00, 2.864659531974035556e+00, 4.199778193270736759e-01, -1.367960992071224791e+00, 4.199778193270736759e-01
7.841219833903274150e+00, 2.867736806520830406e+00, 2.867736806520829518e+00, 2.867736806520829518e+00, -3.558913927260250354e+00, 2.867736806520829518e+00, 4.199689795189999741e-01, -1.370105011040292142e+00, 4.199689795189999741e-01
7.848547142159257639e+00, 2.870814016356121989e+00, 2.870814016356122877e+00, 2.870814016356122877e+00, -3.568960966428662118e+00, 2.870814016356122877e+00, 4.199601562164010371e-01, -1.372249837489814439e+00, 4.199601562164010371e-01
7.855874450415242016e+00, 2.873891161600688360e+00, 2.873891161600687472e+00, 2.873891161600687472e+00, -3.579023724357652814e+00, 2.873891161600687472e+00, 4.199513493730920866e-01, -1.374395470665936925e+00, 4.199513493730920866e-01
7.863201758671226393e+00, 2.876968242374957629e+00, 2.876968242374957629e+00, 2.876968242374957629e+00, -3.589102206955597563e+00, 2.876968242374957629e+00, 4.199425589430605399e-01, -1.376541909816212383e+00, 4.199425589430605399e-01
7.870529066927210771e+00, 2.880045258799029284e+00, 2.880045258799029284e+00, 2.880045258799029284e+00, -3.599196420125367890e+00, 2.880045258799029284e+00, 4.199337848804649553e-01, -1.378689154189595145e+00, 4.199337848804649553e-01
7.877856375183195148e+00, 2.883122210992664858e+00, 2.883122210992664858e+00, 2.883122210992664858e+00, -3.609306369764331723e+00, 2.883122210992664858e+00, 4.199250271396346990e-01, -1.380837203036437533e+00, 4.199250271396346990e-01
7.885183683439179525e+00, 2.886199099075291929e+00, 2.886199099075292374e+00, 2.886199099075292374e+00, -3.619432061764374708e+00, 2.886199099075292374e+00, 4.199162856750687234e-01, -1.382986055608486975e+00, 4.199162856750687234e-01
7.892510991695163902e+00, 2.889275923166005899e+00, 2.889275923166006343e+00, 2.889275923166006343e+00, -3.629573502011897546e+00, 2.889275923166006343e+00, 4.199075604414349572e-01, -1.385135711158881566e+00, 4.199075604414349572e-01
7.899838299951148279e+00, 2.892352683383570877e+00, 2.892352683383570877e+00, 2.892352683383570877e+00, -3.639730696387843079e+00, 2.892352683383570877e+00, 4.198988513935695277e-01, -1.387286168942146736e+00, 4.198988513935695277e-01
7.907165608207132657e+00, 2.895429379846418794e+00, 2.895429379846417905e+00, 2.895429379846417905e+00, -3.649903650767687857e+00, 2.895429379846417905e+00, 4.198901584864760395e-01, -1.389437428214189474e+00, 4.198901584864760395e-01
7.914492916463117034e+00, 2.898506012672652954e+00, 2.898506012672652954e+00, 2.898506012672652954e+00, -3.660092371021469226e+00, 2.898506012672652954e+00, 4.198814816753246859e-01, -1.391589488232295890e+00, 4.198814816753246859e-01
7.921820224719101411e+00, 2.901582581980051145e+00, 2.901582581980051145e+00, 2.901582581980051145e+00, -3.670296863013779554e+00, 2.901582581980051145e+00, 4.198728209154514168e-01, -1.393742348255128993e+00, 4.198728209154514168e-01
7.929147532975085788e+00, 2.904659087886062085e+00, 2.904659087886062974e+00, 2.904659087886062974e+00, -3.680517132603791541e+00, 2.904659087886062974e+00, 4.198641761623575497e-01, -1.395896007542721584e+00, 4.198641761623575497e-01
7.936474841231070165e+00, 2.907735530507812083e+00, 2.907735530507811639e+00, 2.907735530507811639e+00, -3.690753185645255119e+00, 2.907735530507811639e+00, 4.198555473717084929e-01, -1.398050465356475369e+00, 4.198555473717084929e-01
7.943802149487054542e+00, 2.910811909962098376e+00, 2.910811909962097488e+00, 2.910811909962097488e+00, -3.701005027986517426e+00, 2.910811909962097488e+00, 4.198469344993331909e-01, -1.400205720959154077e+00, 4.198469344993331909e-01
7.951129457743038920e+00, 2.913888226365396239e+00, 2.913888226365396683e+00, 2.913888226365396683e+00, -3.711272665470528587e+00, 2.913888226365396683e+00, 4.198383375012236240e-01, -1.402361773614883012e+00, 4.198383375012236240e-01
7.958456765999023297e+00, 2.916964479833865198e+00, 2.916964479833865198e+00, 2.916964479833865198e+00, -3.721556103934844373e+00, 2.916964479833865198e+00, 4.198297563335336990e-01, -1.404518622589142840e+00, 4.198297563335336990e-01
7.965784074255007674e+00, 2.920040670483336598e+00, 2.920040670483336154e+00, 2.920040670483336154e+00, -3.731855349211655515e+00, 2.920040670483336154e+00, 4.198211909525786933e-01, -1.406676267148767590e+00, 4.198211909525786933e-01
7.973111382510992051e+00, 2.923116798429326035e+00, 2.923116798429325147e+00, 2.923116798429325147e+00, -3.742170407127777043e+00, 2.923116798429325147e+00, 4.198126413148344782e-01, -1.408834706561939765e+00, 4.198126413148344782e-01
7.980438690766976428e+00, 2.926192863787028031e+00, 2.926192863787027587e+00, 2.926192863787027587e+00, -3.752501283504667828e+00, 2.926192863787027587e+00, 4.198041073769367970e-01, -1.410993940098185906e+00, 4.198041073769367970e-01
7.987765999022960806e+00, 2.929268866671323579e+00, 2.929268866671324023e+00, 2.929268866671324023e+00, -3.762847984158440795e+00, 2.929268866671324023e+00, 4.197955890956804326e-01, -1.413153967028376368e+00, 4.197955890956804326e-01
7.995093307278945183e+00, 2.932344807196776593e+00, 2.932344807196775704e+00, 2.932344807196775704e+00, -3.773210514899872248e+00, 2.932344807196775704e+00, 4.197870864280186520e-01, -1.415314786624717325e+00, 4.197870864280186520e-01
8.002420615534928672e+00, 2.935420685477632574e+00, 2.935420685477633018e+00, 2.935420685477633018e+00, -3.783588881534405424e+00, 2.935420685477633018e+00, 4.197785993310622632e-01, -1.417476398160748330e+00, 4.197785993310622632e-01
8.009747923790913049e+00, 2.938496501627831048e+00, 2.938496501627830160e+00, 2.938496501627830160e+00, -3.793983089862174474e+00, 2.938496501627830160e+00, 4.197701277620790594e-01, -1.419638800911341203e+00, 4.197701277620790594e-01
8.017075232046897426e+00, 2.941572255760988241e+00, 2.941572255760988241e+00, 2.941572255760988241e+00, -3.804393145677997357e+00, 2.941572255760988241e+00, 4.197616716784930424e-01, -1.421801994152693371e+00, 4.197616716784930424e-01
8.024402540302881803e+00, 2.944647947990419290e+00, 2.944647947990420178e+00, 2.944647947990420178e+00, -3.814819054771392270e+00, 2.944647947990420178e+00, 4.197532310378839226e-01, -1.423965977162325203e+00, 4.197532310378839226e-01
8.031729848558866180e+00, 2.947723578429124469e+00, 2.947723578429123581e+00, 2.947723578429123581e+00, -3.825260822926598525e+00, 2.947723578429123581e+00, 4.197448057979858427e-01, -1.426130749219078009e+00, 4.197448057979858427e-01
8.039057156814850558e+00, 2.950799147189791416e+00, 2.950799147189792304e+00, 2.950799147189792304e+00, -3.835718455922563663e+00, 2.950799147189792304e+00, 4.197363959166873215e-01, -1.428296309603106051e+00, 4.197363959166873215e-01
8.046384465070834935e+00, 2.953874654384807563e+00, 2.953874654384808451e+00, 2.953874654384808451e+00, -3.846191959532976767e+00, 2.953874654384808451e+00, 4.197280013520302555e-01, -1.430462657595879428e+00, 4.197280013520302555e-01
8.053711773326819312e+00, 2.956950100126249481e+00, 2.956950100126249481e+00, 2.956950100126249481e+00, -3.856681339526256913e+00, 2.956950100126249481e+00, 4.197196220622090856e-01, -1.432629792480172526e+00, 4.197196220622090856e-01
8.061039081582803689e+00, 2.960025484525885542e+00, 2.960025484525884654e+00, 2.960025484525884654e+00, -3.867186601665577150e+00, 2.960025484525884654e+00, 4.197112580055702979e-01, -1.434797713540068465e+00, 4.197112580055702979e-01
8.068366389838788066e+00, 2.963100807695182137e+00, 2.963100807695181693e+00, 2.963100807695181693e+00, -3.877707751708873385e+00, 2.963100807695181693e+00, 4.197029091406118129e-01, -1.436966420060951100e+00, 4.197029091406118129e-01
8.075693698094772444e+00, 2.966176069745301902e+00, 2.966176069745301902e+00, 2.966176069745301902e+00, -3.888244795408843046e+00, 2.966176069745301902e+00, 4.196945754259820971e-01, -1.439135911329501027e+00, 4.196945754259820971e-01
8.083021006350756821e+00, 2.969251270787105046e+00, 2.969251270787105934e+00, 2.969251270787105934e+00, -3.898797738512968181e+00, 2.969251270787105934e+00, 4.196862568204794974e-01, -1.441306186633694475e+00, 4.196862568204794974e-01
8.090348314606741198e+00, 2.972326410931152463e+00, 2.972326410931152463e+00, 2.972326410931152463e+00, -3.909366586763508788e+00, 2.972326410931152463e+00, 4.196779532830516857e-01, -1.443477245262797970e+00, 4.196779532830516857e-01
8.097675622862725575e+00, 2.975401490287700845e+00, 2.975401490287699957e+00, 2.975401490287699957e+00, -3.919951345897534356e+00, 2.975401490287699957e+00, 4.196696647727948815e-01, -1.445649086507365233e+00, 4.196696647727948815e-01
8.105002931118709952e+00, 2.978476508966707570e+00, 2.978476508966707570e+00, 2.978476508966707570e+00, -3.930552021646909644e+00, 2.978476508966707570e+00, 4.196613912489533527e-01, -1.447821709659234735e+00, 4.196613912489533527e-01
8.112330239374694330e+00, 2.981551467077836026e+00, 2.981551467077836914e+00, 2.981551467077836914e+00, -3.941168619738325329e+00, 2.981551467077836914e+00, 4.196531326709184162e-01, -1.449995114011524144e+00, 4.196531326709184162e-01
8.119657547630678707e+00, 2.984626364730452064e+00, 2.984626364730451620e+00, 2.984626364730451620e+00, -3.951801145893286016e+00, 2.984626364730451620e+00, 4.196448889982282160e-01, -1.452169298858630109e+00, 4.196448889982282160e-01
8.126984855886663084e+00, 2.987701202033619996e+00, 2.987701202033620440e+00, 2.987701202033620440e+00, -3.962449605828141763e+00, 2.987701202033620440e+00, 4.196366601905664462e-01, -1.454344263496220702e+00, 4.196366601905664462e-01
8.134312164142647461e+00, 2.990775979096115922e+00, 2.990775979096116366e+00, 2.990775979096116366e+00, -3.973114005254076542e+00, 2.990775979096116366e+00, 4.196284462077625177e-01, -1.456520007221234536e+00, 4.196284462077625177e-01
8.141639472398631838e+00, 2.993850696026420177e+00, 2.993850696026419733e+00, 2.993850696026419733e+00, -3.983794349877134877e+00, 2.993850696026419733e+00, 4.196202470097900039e-01, -1.458696529331877212e+00, 4.196202470097900039e-01
8.148966780654616215e+00, 2.996925352932715558e+00, 2.996925352932716002e+00, 2.996925352932716002e+00, -3.994490645398221407e+00, 2.996925352932716002e+00, 4.196120625567668627e-01, -1.460873829127618206e+00, 4.196120625567668627e-01
8.156294088910600593e+00, 2.999999949922901976e+00, 2.999999949922901976e+00, 2.999999949922901976e+00, -4.005202897513110649e+00, 2.999999949922901976e+00, 4.196038928089541042e-01, -1.463051905909185546e+00, 4.196038928089541042e-01
8.163621397166584970e+00, 3.003074487104579138e+00, 3.003074487104580026e+00, 3.003074487104580026e+00, -4.015931111912458995e+00, 3.003074487104580026e+00, 4.195957377267554023e-01, -1.465230758978563363e+00, 4.195957377267554023e-01
8.170948705422569347e+00, 3.006148964585066530e+00, 3.006148964585067418e+00, 3.006148964585067418e+00, -4.026675294281813144e+00, 3.006148964585067418e+00, 4.195875972707166501e-01, -1.467410387638990787e+00, 4.195875972707166501e-01
8.178276013678553724e+00, 3.009223382471389208e+00, 3.009223382471388319e+00, 3.009223382471388319e+00, -4.037435450301621209e+00, 3.009223382471388319e+00, 4.195794714015249616e-01, -1.469590791194956170e+00, 4.195794714015249616e-01
8.185603321934538101e+00, 3.012297740870283125e+00, 3.012297740870283569e+00, 3.012297740870283569e+00, -4.048211585647233157e+00, 3.012297740870283569e+00, 4.195713600800082821e-01, -1.471771968952190868e+00, 4.195713600800082821e-01
8.192930630190522479e+00, 3.015372039888203570e+00, 3.015372039888202682e+00, 3.015372039888202682e+00, -4.059003705988925681e+00, 3.015372039888202682e+00, 4.195632632671346118e-01, -1.473953920217674352e+00, 4.195632632671346118e-01
8.200257938446506856e+00, 3.018446279631313178e+00, 3.018446279631314066e+00, 3.018446279631314066e+00, -4.069811816991890652e+00, 3.018446279631314066e+00, 4.195551809240115615e-01, -1.476136644299620659e+00, 4.195551809240115615e-01
8.207585246702491233e+00, 3.021520460205500580e+00, 3.021520460205500136e+00, 3.021520460205500136e+00, -4.080635924316267982e+00, 3.021520460205500136e+00, 4.195471130118857972e-01, -1.478320140507483949e+00, 4.195471130118857972e-01
8.214912554958475610e+00, 3.024594581716358199e+00, 3.024594581716359087e+00, 3.024594581716359087e+00, -4.091476033617133190e+00, 3.024594581716359087e+00, 4.195390594921417082e-01, -1.480504408151949614e+00, 4.195390594921417082e-01
8.222239863214459987e+00, 3.027668644269207565e+00, 3.027668644269208453e+00, 3.027668644269208453e+00, -4.102332150544517830e+00, 3.027668644269208453e+00, 4.195310203263019067e-01, -1.482689446544932954e+00, 4.195310203263019067e-01
8.229567171470444364e+00, 3.030742647969080217e+00, 3.030742647969081105e+00, 3.030742647969081105e+00, -4.113204280743420149e+00, 3.030742647969081105e+00, 4.195229954760257285e-01, -1.484875254999576288e+00, 4.195229954760257285e-01
8.236894479726428742e+00, 3.033816592920734134e+00, 3.033816592920733246e+00, 3.033816592920733246e+00, -4.124092429853798869e+00, 3.033816592920733246e+00, 4.195149849031089562e-01, -1.487061832830242736e+00, 4.195149849031089562e-01
8.244221787982413119e+00, 3.036890479228638640e+00, 3.036890479228638640e+00, 3.036890479228638640e+00, -4.134996603510611379e+00, 3.036890479228638640e+00, 4.195069885694833745e-01, -1.489249179352518659e+00, 4.195069885694833745e-01
8.251549096238397496e+00, 3.039964306996994825e+00, 3.039964306996995713e+00, 3.039964306996995713e+00, -4.145916807343785315e+00, 3.039964306996995713e+00, 4.194990064372157157e-01, -1.491437293883205006e+00, 4.194990064372157157e-01
8.258876404494381873e+00, 3.043038076329721786e+00, 3.043038076329721786e+00, 3.043038076329721786e+00, -4.156853046978262967e+00, 3.043038076329721786e+00, 4.194910384685076599e-01, -1.493626175740315976e+00, 4.194910384685076599e-01
8.266203712750366250e+00, 3.046111787330460619e+00, 3.046111787330460619e+00, 3.046111787330460619e+00, -4.167805328033982626e+00, 3.046111787330460619e+00, 4.194830846256946133e-01, -1.495815824243076353e+00, 4.194830846256946133e-01
8.273531021006350628e+00, 3.049185440102578415e+00, 3.049185440102578859e+00, 3.049185440102578859e+00, -4.178773656125902569e+00, 3.049185440102578859e+00, 4.194751448712454311e-01, -1.498006238711917959e+00, 4.194751448712454311e-01
8.280858329262335005e+00, 3.052259034749170041e+00, 3.052259034749170041e+00, 3.052259034749170041e+00, -4.189758036864009050e+00, 3.052259034749170041e+00, 4.194672191677620288e-01, -1.500197418468475874e+00, 4.194672191677620288e-01
8.288185637518319382e+00, 3.055332571373051032e+00, 3.055332571373051920e+00, 3.055332571373051920e+00, -4.200758475853316298e+00, 3.055332571373051920e+00, 4.194593074779783826e-01, -1.502389362835585773e+00, 4.194593074779783826e-01
8.295512945774303759e+00, 3.058406050076774019e+00, 3.058406050076773131e+00, 3.058406050076773131e+00, -4.211774978693886062e+00, 3.058406050076773131e+00, 4.194514097647601969e-01, -1.504582071137282373e+00, 4.194514097647601969e-01
8.302840254030288136e+00, 3.061479470962606975e+00, 3.061479470962606086e+00, 3.061479470962606086e+00, -4.222807550980830271e+00, 3.061479470962606086e+00, 4.194435259911042935e-01, -1.506775542698790993e+00, 4.194435259911042935e-01
8.310167562286272513e+00, 3.064552834132556303e+00, 3.064552834132557191e+00, 3.064552834132557191e+00, -4.233856198304319030e+00, 3.064552834132557191e+00, 4.194356561201378897e-01, -1.508969776846530886e+00, 4.194356561201378897e-01
8.317494870542256891e+00, 3.067626139688358400e+00, 3.067626139688359288e+00, 3.067626139688359288e+00, -4.244920926249593940e+00, 3.067626139688359288e+00, 4.194278001151183211e-01, -1.511164772908108356e+00, 4.194278001151183211e-01
8.324822178798241268e+00, 3.070699387731479657e+00, 3.070699387731479657e+00, 3.070699387731479657e+00, -4.256001740396969879e+00, 3.070699387731479657e+00, 4.194199579394319866e-01, -1.513360530212313426e+00, 4.194199579394319866e-01
8.332149487054225645e+00, 3.073772578363116903e+00, 3.073772578363116015e+00, 3.073772578363116015e+00, -4.267098646321852762e+00, 3.073772578363116015e+00, 4.194121295565944041e-01, -1.515557048089118952e+00, 4.194121295565944041e-01
8.339476795310210022e+00, 3.076845711684199625e+00, 3.076845711684199625e+00, 3.076845711684199625e+00, -4.278211649594743982e+00, 3.076845711684199625e+00, 4.194043149302490447e-01, -1.517754325869675291e+00, 4.194043149302490447e-01
8.346804103566194399e+00, 3.079918787795394408e+00, 3.079918787795394852e+00, 3.079918787795394852e+00, -4.289340755781241299e+00, 3.079918787795394852e+00, 4.193965140241673883e-01, -1.519952362886310082e+00, 4.193965140241673883e-01
8.354131411822178777e+00, 3.082991806797103163e+00, 3.082991806797102718e+00, 3.082991806797102718e+00, -4.300485970442061046e+00, 3.082991806797102718e+00, 4.193887268022475912e-01, -1.522151158472519805e+00, 4.193887268022475912e-01
8.361458720078163154e+00, 3.086064768789458235e+00, 3.086064768789459123e+00, 3.086064768789459123e+00, -4.311647299133038125e+00, 3.086064768789459123e+00, 4.193809532285147079e-01, -1.524350711962972893e+00, 4.193809532285147079e-01
8.368786028334147531e+00, 3.089137673872337064e+00, 3.089137673872337952e+00, 3.089137673872337952e+00, -4.322824747405135781e+00, 3.089137673872337952e+00, 4.193731932671194707e-01, -1.526551022693503734e+00, 4.193731932671194707e-01
8.376113336590131908e+00, 3.092210522145348861e+00, 3.092210522145348417e+00, 3.092210522145348417e+00, -4.334018320804457147e+00, 3.092210522145348417e+00, 4.193654468823384551e-01, -1.528752090001108010e+00, 4.193654468823384551e-01
8.383440644846116285e+00, 3.095283313707841266e+00, 3.095283313707842154e+00, 3.095283313707842154e+00, -4.345228024872247907e+00, 3.095283313707842154e+00, 4.193577140385726931e-01, -1.530953913223942475e+00, 4.193577140385726931e-01
8.390767953102100662e+00, 3.098356048658906570e+00, 3.098356048658906126e+00, 3.098356048658906126e+00, -4.356453865144912285e+00, 3.098356048658906126e+00, 4.193499947003478390e-01, -1.533156491701321178e+00, 4.193499947003478390e-01
8.398095261358085040e+00, 3.101428727097371496e+00, 3.101428727097371940e+00, 3.101428727097371940e+00, -4.367695847154014821e+00, 3.101428727097371940e+00, 4.193422888323133368e-01, -1.535359824773710802e+00, 4.193422888323133368e-01
8.405422569614069417e+00, 3.104501349121809195e+00, 3.104501349121808751e+00, 3.104501349121808751e+00, -4.378953976426294581e+00, 3.104501349121808751e+00, 4.193345963992418102e-01, -1.537563911782730663e+00, 4.193345963992418102e-01
8.412749877870053794e+00, 3.107573914830532136e+00, 3.107573914830532580e+00, 3.107573914830532580e+00, -4.390228258483670487e+00, 3.107573914830532580e+00, 4.193269173660285620e-01, -1.539768752071146496e+00, 4.193269173660285620e-01
8.420077186126038171e+00, 3.110646424321596104e+00, 3.110646424321596992e+00, 3.110646424321596992e+00, -4.401518698843244870e+00, 3.110646424321596992e+00, 4.193192516976912976e-01, -1.541974344982869782e+00, 4.193192516976912976e-01
8.427404494382022548e+00, 3.113718877692804643e+00, 3.113718877692805087e+00, 3.113718877692805087e+00, -4.412825303017321232e+00, 3.113718877692805087e+00, 4.193115993593692359e-01, -1.544180689862952427e+00, 4.193115993593692359e-01
8.434731802638006926e+00, 3.116791275041701059e+00, 3.116791275041701503e+00, 3.116791275041701503e+00, -4.424148076513412242e+00, 3.116791275041701503e+00, 4.193039603163226658e-01, -1.546387786057588087e+00, 4.193039603163226658e-01
8.442059110893991303e+00, 3.119863616465579081e+00, 3.119863616465579081e+00, 3.119863616465579081e+00, -4.435487024834232628e+00, 3.119863616465579081e+00, 4.192963345339327241e-01, -1.548595632914103515e+00, 4.192963345339327241e-01
8.449386419149975680e+00, 3.122935902061475755e+00, 3.122935902061474867e+00, 3.122935902061474867e+00, -4.446842153477728488e+00, 3.122935902061474867e+00, 4.192887219777003405e-01, -1.550804229780958554e+00, 4.192887219777003405e-01
8.456713727405960057e+00, 3.126008131926176770e+00, 3.126008131926175881e+00, 3.126008131926175881e+00, -4.458213467937074626e+00, 3.126008131926175881e+00, 4.192811226132461822e-01, -1.553013576007746144e+00, 4.192811226132461822e-01
8.464041035661944434e+00, 3.129080306156216462e+00, 3.129080306156216018e+00, 3.129080306156216018e+00, -4.469600973700682545e+00, 3.129080306156216018e+00, 4.192735364063099879e-01, -1.555223670945182990e+00, 4.192735364063099879e-01
8.471368343917928811e+00, 3.132152424847880479e+00, 3.132152424847880479e+00, 3.132152424847880479e+00, -4.481004676252207553e+00, 3.132152424847880479e+00, 4.192659633227499572e-01, -1.557434513945111565e+00, 4.192659633227499572e-01
8.478695652173913189e+00, 3.135224488097201334e+00, 3.135224488097201778e+00, 3.135224488097201778e+00, -4.492424581070567413e+00, 3.135224488097201778e+00, 4.192584033285423062e-01, -1.559646104360494778e+00, 4.192584033285423062e-01
8.486022960429897566e+00, 3.138296495999967295e+00, 3.138296495999967295e+00, 3.138296495999967295e+00, -4.503860693629934353e+00, 3.138296495999967295e+00, 4.192508563897808793e-01, -1.561858441545414200e+00, 4.192508563897808793e-01
8.493350268685881943e+00, 3.141368448651712164e+00, 3.141368448651713052e+00, 3.141368448651713052e+00, -4.515313019399759042e+00, 3.141368448651713052e+00, 4.192433224726763719e-01, -1.564071524855068285e+00, 4.192433224726763719e-01
8.500677576941866320e+00, 3.144440346147731269e+00, 3.144440346147730381e+00, 3.144440346147730381e+00, -4.526781563844764378e+00, 3.144440346147730381e+00, 4.192358015435560525e-01, -1.566285353645764378e+00, 4.192358015435560525e-01
8.508004885197850697e+00, 3.147512188583062365e+00, 3.147512188583061921e+00, 3.147512188583061921e+00, -4.538266332424970351e+00, 3.147512188583061921e+00, 4.192282935688632084e-01, -1.568499927274924488e+00, 4.192282935688632084e-01
8.515332193453835075e+00, 3.150583976052508728e+00, 3.150583976052507840e+00, 3.150583976052507840e+00, -4.549767330595684278e+00, 3.150583976052507840e+00, 4.192207985151565897e-01, -1.570715245101073076e+00, 4.192207985151565897e-01
8.522659501709819452e+00, 3.153655708650620060e+00, 3.153655708650620504e+00, 3.153655708650620504e+00, -4.561284563807520342e+00, 3.153655708650620504e+00, 4.192133163491099657e-01, -1.572931306483841718e+00, 4.192133163491099657e-01
8.529986809965803829e+00, 3.156727386471710251e+00, 3.156727386471711139e+00, 3.156727386471711139e+00, -4.572818037506402256e+00, 3.156727386471711139e+00, 4.192058470375115697e-01, -1.575148110783959776e+00, 4.192058470375115697e-01
8.537314118221788206e+00, 3.159799009609846276e+00, 3.159799009609845388e+00, 3.159799009609845388e+00, -4.584367757133579246e+00, 3.159799009609845388e+00, 4.191983905472636551e-01, -1.577365657363257068e+00, 4.191983905472636551e-01
8.544641426477772583e+00, 3.162870578158850421e+00, 3.162870578158849977e+00, 3.162870578158849977e+00, -4.595933728125620732e+00, 3.162870578158849977e+00, 4.191909468453821619e-01, -1.579583945584660087e+00, 4.191909468453821619e-01
8.551968734733756961e+00, 3.165942092212307379e+00, 3.165942092212308268e+00, 3.165942092212308268e+00, -4.607515955914443850e+00, 3.165942092212308268e+00, 4.191835158989959398e-01, -1.581802974812185569e+00, 4.191835158989959398e-01
8.559296042989741338e+00, 3.169013551863563816e+00, 3.169013551863562927e+00, 3.169013551863562927e+00, -4.619114445927296586e+00, 3.169013551863562927e+00, 4.191760976753464152e-01, -1.584022744410940708e+00, 4.191760976753464152e-01
8.566623351245725715e+00, 3.172084957205719036e+00, 3.172084957205719036e+00, 3.172084957205719036e+00, -4.630729203586784415e+00, 3.172084957205719036e+00, 4.191686921417870360e-01, -1.586243253747119830e+00, 4.191686921417870360e-01
8.573950659501710092e+00, 3.175156308331639199e+00, 3.175156308331639643e+00, 3.175156308331639643e+00, -4.642360234310875633e+00, 3.175156308331639643e+00, 4.191612992657829384e-01, -1.588464502188002392e+00, 4.191612992657829384e-01
8.581277967757694469e+00, 3.178227605333952432e+00, 3.178227605333953321e+00, 3.178227605333953321e+00, -4.654007543512897804e+00, 3.178227605333953321e+00, 4.191539190149102256e-01, -1.590686489101948098e+00, 4.191539190149102256e-01
8.588605276013678846e+00, 3.181298848305047944e+00, 3.181298848305048832e+00, 3.181298848305048832e+00, -4.665671136601565294e+00, 3.181298848305048832e+00, 4.191465513568560231e-01, -1.592909213858395123e+00, 4.191465513568560231e-01
8.595932584269663224e+00, 3.184370037337081794e+00, 3.184370037337080905e+00, 3.184370037337080905e+00, -4.677351018980970387e+00, 3.184370037337080905e+00, 4.191391962594171461e-01, -1.595132675827858781e+00, 4.191391962594171461e-01
8.603259892525647601e+00, 3.187441172521964905e+00, 3.187441172521965793e+00, 3.187441172521965793e+00, -4.689047196050594835e+00, 3.187441172521965793e+00, 4.191318536905005443e-01, -1.597356874381926639e+00, 4.191318536905005443e-01
8.610587200781631978e+00, 3.190512253951387933e+00, 3.190512253951387489e+00, 3.190512253951387489e+00, -4.700759673205324951e+00, 3.190512253951387489e+00, 4.191245236181220246e-01, -1.599581808893257406e+00, 4.191245236181220246e-01
8.617914509037616355e+00, 3.193583281716795508e+00, 3.193583281716795064e+00, 3.193583281716795064e+00, -4.712488455835444512e+00, 3.193583281716795064e+00, 4.191172060104065289e-01, -1.601807478735576273e+00, 4.191172060104065289e-01
8.625241817293600732e+00, 3.196654255909405329e+00, 3.196654255909404441e+00, 3.196654255909404441e+00, -4.724233549326668502e+00, 3.196654255909404441e+00, 4.191099008355870237e-01, -1.604033883283674689e+00, 4.191099008355870237e-01
8.632569125549585110e+00, 3.199725176620198841e+00, 3.199725176620198841e+00, 3.199725176620198841e+00, -4.735994959060119136e+00, 3.199725176620198841e+00, 4.191026080620045002e-01, -1.606261021913407028e+00, 4.191026080620045002e-01
8.639896433805569487e+00, 3.202796043939931891e+00, 3.202796043939931447e+00, 3.202796043939931447e+00, -4.747772690412356056e+00, 3.202796043939931447e+00, 4.190953276581073639e-01, -1.608488894001684155e+00, 4.190953276581073639e-01
8.647223742061553864e+00, 3.205866857959122296e+00, 3.205866857959121852e+00, 3.205866857959121852e+00, -4.759566748755378995e+00, 3.205866857959121852e+00, 4.190880595924508789e-01, -1.610717498926476088e+00, 4.190880595924508789e-01
8.654551050317538241e+00, 3.208937618768061828e+00, 3.208937618768062272e+00, 3.208937618768062272e+00, -4.771377139456631333e+00, 3.208937618768062272e+00, 4.190808038336967245e-01, -1.612946836066807110e+00, 4.190808038336967245e-01
8.661878358573522618e+00, 3.212008326456816221e+00, 3.212008326456814888e+00, 3.212008326456814888e+00, -4.783203867879008087e+00, 3.212008326456814888e+00, 4.190735603506127172e-01, -1.615176904802753111e+00, 4.190735603506127172e-01
8.669205666829506995e+00, 3.215078981115212731e+00, 3.215078981115213175e+00, 3.215078981115213175e+00, -4.795046939380867457e+00, 3.215078981115213175e+00, 4.190663291120723111e-01, -1.617407704515437139e+00, 4.190663291120723111e-01
8.676532975085491373e+00, 3.218149582832862343e+00, 3.218149582832861455e+00, 3.218149582832861455e+00, -4.806906359316040600e+00, 3.218149582832861455e+00, 4.190591100870541541e-01, -1.619639234587029408e+00, 4.190591100870541541e-01
8.683860283341475750e+00, 3.221220131699140676e+00, 3.221220131699140676e+00, 3.221220131699140676e+00, -4.818782133033829851e+00, 3.221220131699140676e+00, 4.190519032446413661e-01, -1.621871494400743963e+00, 4.190519032446413661e-01
8.691187591597460127e+00, 3.224290627803201303e+00, 3.224290627803202192e+00, 3.224290627803202192e+00, -4.830674265879020268e+00, 3.224290627803202192e+00, 4.190447085540214278e-01, -1.624104483340835570e+00, 4.190447085540214278e-01
8.698514899853444504e+00, 3.227361071233973533e+00, 3.227361071233974421e+00, 3.227361071233974421e+00, -4.842582763191900064e+00, 3.227361071233974421e+00, 4.190375259844857925e-01, -1.626338200792596389e+00, 4.190375259844857925e-01
8.705842208109428881e+00, 3.230431462080160188e+00, 3.230431462080159299e+00, 3.230431462080159299e+00, -4.854507630308246391e+00, 3.230431462080159299e+00, 4.190303555054292195e-01, -1.628572646142356639e+00, 4.190303555054292195e-01
8.713169516365413259e+00, 3.233501800430238049e+00, 3.233501800430236717e+00, 3.233501800430236717e+00, -4.866448872559346661e+00, 3.233501800430236717e+00, 4.190231970863491084e-01, -1.630807818777476381e+00, 4.190231970863491084e-01
8.720496824621397636e+00, 3.236572086372461410e+00, 3.236572086372460078e+00, 3.236572086372460078e+00, -4.878406495272006538e+00, 3.236572086372460078e+00, 4.190160506968459431e-01, -1.633043718086347074e+00, 4.190160506968459431e-01
8.727824132877382013e+00, 3.239642319994864739e+00, 3.239642319994865627e+00, 3.239642319994865627e+00, -4.890380503768545495e+00, 3.239642319994865627e+00, 4.190089163066217925e-01, -1.635280343458389796e+00, 4.190089163066217925e-01
8.735151441133366390e+00, 3.242712501385263124e+00, 3.242712501385263124e+00, 3.242712501385263124e+00, -4.902370903366821686e+00, 3.242712501385263124e+00, 4.190017938854807555e-01, -1.637517694284048142e+00, 4.190017938854807555e-01
8.742478749389350767e+00, 3.245782630631245169e+00, 3.245782630631244281e+00, 3.245782630631244281e+00, -4.914377699380228393e+00, 3.245782630631244281e+00, 4.189946834033277390e-01, -1.639755769954790887e+00, 4.189946834033277390e-01
8.749806057645335144e+00, 3.248852707820178765e+00, 3.248852707820179653e+00, 3.248852707820179653e+00, -4.926400897117701128e+00, 3.248852707820179653e+00, 4.189875848301690686e-01, -1.641994569863104658e+00, 4.189875848301690686e-01
8.757133365901319522e+00, 3.251922733039222191e+00, 3.251922733039220859e+00, 3.251922733039220859e+00, -4.938440501883731848e+00, 3.251922733039220859e+00, 4.189804981361107128e-01, -1.644234093402494379e+00, 4.189804981361107128e-01
8.764460674157303899e+00, 3.254992706375297917e+00, 3.254992706375299250e+00, 3.254992706375299250e+00, -4.950496518978362737e+00, 3.254992706375299250e+00, 4.189734232913593370e-01, -1.646474339967479716e+00, 4.189734232913593370e-01
8.771787982413288276e+00, 3.258062627915130793e+00, 3.258062627915130793e+00, 3.258062627915130793e+00, -4.962568953697219065e+00, 3.258062627915130793e+00, 4.189663602662205832e-01, -1.648715308953595526e+00, 4.189663602662205832e-01
8.779115290669272653e+00, 3.261132497745211190e+00, 3.261132497745212078e+00, 3.261132497745212078e+00, -4.974657811331485213e+00, 3.261132497745212078e+00, 4.189593090310996248e-01, -1.650956999757381194e+00, 4.189593090310996248e-01
8.786442598925257030e+00, 3.264202315951825639e+00, 3.264202315951825195e+00, 3.264202315951825195e+00, -4.986763097167934866e+00, 3.264202315951825195e+00, 4.189522695565000565e-01, -1.653199411776387739e+00, 4.189522695565000565e-01
8.793769907181241408e+00, 3.267272082621034190e+00, 3.267272082621034190e+00, 3.267272082621034190e+00, -4.998884816488931904e+00, 3.267272082621034190e+00, 4.189452418130240052e-01, -1.655442544409168271e+00, 4.189452418130240052e-01
8.801097215437225785e+00, 3.270341797838689946e+00, 3.270341797838690390e+00, 3.270341797838690390e+00, -5.011022974572435729e+00, 3.270341797838690390e+00, 4.189382257713713531e-01, -1.657686397055281757e+00, 4.189382257713713531e-01
8.808424523693210162e+00, 3.273411461690428848e+00, 3.273411461690427959e+00, 3.273411461690427959e+00, -5.023177576692007484e+00, 3.273411461690427959e+00, 4.189312214023395708e-01, -1.659930969115281929e+00, 4.189312214023395708e-01
8.815751831949194539e+00, 3.276481074261670123e+00, 3.276481074261671012e+00, 3.276481074261671012e+00, -5.035348628116821601e+00, 3.276481074261671012e+00, 4.189242286768231627e-01, -1.662176259990724159e+00, 4.189242286768231627e-01
8.823079140205178916e+00, 3.279550635637626943e+00, 3.279550635637626943e+00, 3.279550635637626943e+00, -5.047536134111672013e+00, 3.279550635637626943e+00, 4.189172475658133887e-01, -1.664422269084157247e+00, 4.189172475658133887e-01
8.830406448461163293e+00, 3.282620145903294429e+00, 3.282620145903294429e+00, 3.282620145903294429e+00, -5.059740099936975710e+00, 3.282620145903294429e+00, 4.189102780403977100e-01, -1.666668995799120978e+00, 4.189102780403977100e-01
8.837733756717147671e+00, 3.285689605143458536e+00, 3.285689605143457648e+00, 3.285689605143457648e+00, -5.071960530848784288e+00, 3.285689605143457648e+00, 4.189033200717594552e-01, -1.668916439540147012e+00, 4.189033200717594552e-01
8.845061064973132048e+00, 3.288759013442692947e+00, 3.288759013442692947e+00, 3.288759013442692947e+00, -5.084197432098794600e+00, 3.288759013442692947e+00, 4.188963736311774322e-01, -1.671164599712753329e+00, 4.188963736311774322e-01
8.852388373229116425e+00, 3.291828370885362620e+00, 3.291828370885363508e+00, 3.291828370885363508e+00, -5.096450808934342547e+00, 3.291828370885363508e+00, 4.188894386900257616e-01, -1.673413475723443122e+00, 4.188894386900257616e-01
8.859715681485100802e+00, 3.294897677555625126e+00, 3.294897677555626014e+00, 3.294897677555626014e+00, -5.108720666598423499e+00, 3.294897677555626014e+00, 4.188825152197730994e-01, -1.675663066979701021e+00, 4.188825152197730994e-01
8.867042989741085179e+00, 3.297966933537424428e+00, 3.297966933537425760e+00, 3.297966933537425760e+00, -5.121007010329697628e+00, 3.297966933537425760e+00, 4.188756031919821932e-01, -1.677913372889993759e+00, 4.188756031919821932e-01
8.874370297997067780e+00, 3.301036138914500206e+00, 3.301036138914501095e+00, 3.301036138914501095e+00, -5.133309845362482804e+00, 3.301036138914501095e+00, 4.188687025783100482e-01, -1.680164392863764400e+00, 4.188687025783100482e-01
8.881697606253052157e+00, 3.304105293770384311e+00, 3.304105293770385199e+00, 3.304105293770385199e+00, -5.145629176926791004e+00, 3.304105293770385199e+00, 4.188618133505071506e-01, -1.682416126311431226e+00, 4.188618133505071506e-01
8.889024914509036535e+00, 3.307174398188401643e+00, 3.307174398188401643e+00, 3.307174398188401643e+00, -5.157965010248303450e+00, 3.307174398188401643e+00, 4.188549354804170233e-01, -1.684668572644385520e+00, 4.188549354804170233e-01
8.896352222765020912e+00, 3.310243452251668383e+00, 3.310243452251667939e+00, 3.310243452251667939e+00, -5.170317350548401691e+00, 3.310243452251667939e+00, 4.188480689399759482e-01, -1.686921731274990677e+00, 4.188480689399759482e-01
8.903679531021005289e+00, 3.313312456043099541e+00, 3.313312456043098653e+00, 3.313312456043098653e+00, -5.182686203044154283e+00, 3.313312456043098653e+00, 4.188412137012125780e-01, -1.689175601616573319e+00, 4.188412137012125780e-01
8.911006839276989666e+00, 3.316381409645402289e+00, 3.316381409645402734e+00, 3.316381409645402734e+00, -5.195071572948346095e+00, 3.316381409645402734e+00, 4.188343697362477136e-01, -1.691430183083431515e+00, 4.188343697362477136e-01
8.918334147532974043e+00, 3.319450313141083075e+00, 3.319450313141083519e+00, 3.319450313141083519e+00, -5.207473465469460550e+00, 3.319450313141083519e+00, 4.188275370172935830e-01, -1.693685475090821679e+00, 4.188275370172935830e-01
8.925661455788958420e+00, 3.322519166612444064e+00, 3.322519166612443620e+00, 3.322519166612443620e+00, -5.219891885811716925e+00, 3.322519166612443620e+00, 4.188207155166538409e-01, -1.695941477054964786e+00, 4.188207155166538409e-01
8.932988764044942798e+00, 3.325587970141581806e+00, 3.325587970141580918e+00, 3.325587970141580918e+00, -5.232326839175043709e+00, 3.325587970141580918e+00, 4.188139052067229029e-01, -1.698198188393037489e+00, 4.188139052067229029e-01
8.940316072300927175e+00, 3.328656723810394347e+00, 3.328656723810393459e+00, 3.328656723810393459e+00, -5.244778330755115014e+00, 3.328656723810393459e+00, 4.188071060599856121e-01, -1.700455608523174789e+00, 4.188071060599856121e-01
8.947643380556911552e+00, 3.331725427700575892e+00, 3.331725427700575892e+00, 3.331725427700575892e+00, -5.257246365743337257e+00, 3.331725427700575892e+00, 4.188003180490172395e-01, -1.702713736864463590e+00, 4.188003180490172395e-01
8.954970688812895929e+00, 3.334794081893624806e+00, 3.334794081893624362e+00, 3.334794081893624362e+00, -5.269730949326869585e+00, 3.334794081893624362e+00, 4.187935411464824287e-01, -1.704972572836943367e+00, 4.187935411464824287e-01
8.962297997068880306e+00, 3.337862686470830731e+00, 3.337862686470831619e+00, 3.337862686470831619e+00, -5.282232086688618544e+00, 3.337862686470831619e+00, 4.187867753251355851e-01, -1.707232115861602617e+00, 4.187867753251355851e-01
8.969625305324864684e+00, 3.340931241513296346e+00, 3.340931241513296790e+00, 3.340931241513296790e+00, -5.294749783007254962e+00, 3.340931241513296790e+00, 4.187800205578197654e-01, -1.709492365360377075e+00, 4.187800205578197654e-01
8.976952613580849061e+00, 3.343999747101912945e+00, 3.343999747101913833e+00, 3.343999747101913833e+00, -5.307284043457220157e+00, 3.343999747101913833e+00, 4.187732768174669551e-01, -1.711753320756144392e+00, 4.187732768174669551e-01
8.984279921836833438e+00, 3.347068203317383972e+00, 3.347068203317383528e+00, 3.347068203317383528e+00, -5.319834873208727721e+00, 3.347068203317383528e+00, 4.187665440770974579e-01, -1.714014981472727239e+00, 4.187665440770974579e-01
8.991607230092817815e+00, 3.350136610240206370e+00, 3.350136610240207702e+00, 3.350136610240207702e+00, -5.332402277427769732e+00, 3.350136610240207702e+00, 4.187598223098193406e-01, -1.716277346934887538e+00, 4.187598223098193406e-01
8.998934538348802192e+00, 3.353204967950688786e+00, 3.353204967950690119e+00, 3.353204967950690119e+00, -5.344986261276130080e+00, 3.353204967950690119e+00, 4.187531114888284334e-01, -1.718540416568324014e+00, 4.187531114888284334e-01
9.006261846604786570e+00, 3.356273276528938698e+00, 3.356273276528940031e+00, 3.356273276528940031e+00, -5.357586829911390680e+00, 3.356273276528940031e+00, 4.187464115874077186e-01, -1.720804189799669537e+00, 4.187464115874077186e-01
9.013589154860770947e+00, 3.359341536054870847e+00, 3.359341536054872179e+00, 3.359341536054872179e+00, -5.370203988486926150e+00, 3.359341536054872179e+00, 4.187397225789269983e-01, -1.723068666056493337e+00, 4.187397225789269983e-01
9.020916463116755324e+00, 3.362409746608202354e+00, 3.362409746608202799e+00, 3.362409746608202799e+00, -5.382837742151935778e+00, 3.362409746608202799e+00, 4.187330444368426163e-01, -1.725333844767291680e+00, 4.187330444368426163e-01
9.028243771372739701e+00, 3.365477908268459384e+00, 3.365477908268458940e+00, 3.365477908268458940e+00, -5.395488096051419546e+00, 3.365477908268458940e+00, 4.187263771346972363e-01, -1.727599725361491645e+00, 4.187263771346972363e-01
9.035571079628724078e+00, 3.368546021114968703e+00, 3.368546021114969591e+00, 3.368546021114969591e+00, -5.408155055326206551e+00, 3.368546021114969591e+00, 4.187197206461191201e-01, -1.729866307269445569e+00, 4.187197206461191201e-01
9.042898387884708455e+00, 3.371614085226874113e+00, 3.371614085226874113e+00, 3.371614085226874113e+00, -5.420838625112953224e+00, 3.371614085226874113e+00, 4.187130749448222944e-01, -1.732133589922429939e+00, 4.187130749448222944e-01
9.050225696140692833e+00, 3.374682100683116470e+00, 3.374682100683116026e+00, 3.374682100683116026e+00, -5.433538810544157549e+00, 3.374682100683116026e+00, 4.187064400046054402e-01, -1.734401572752642284e+00, 4.187064400046054402e-01
9.057553004396677210e+00, 3.377750067562452330e+00, 3.377750067562452330e+00, 3.377750067562452330e+00, -5.446255616748151951e+00, 3.377750067562452330e+00, 4.186998157993525593e-01, -1.736670255193200063e+00, 4.186998157993525593e-01
9.064880312652661587e+00, 3.380817985943444182e+00, 3.380817985943443293e+00, 3.380817985943443293e+00, -5.458989048849127279e+00, 3.380817985943443293e+00, 4.186932023030318084e-01, -1.738939636678137335e+00, 4.186932023030318084e-01
9.072207620908645964e+00, 3.383885855904464890e+00, 3.383885855904463558e+00, 3.383885855904463558e+00, -5.471739111967123037e+00, 3.383885855904463558e+00, 4.186865994896953880e-01, -1.741209716642405425e+00, 4.186865994896953880e-01
9.079534929164630341e+00, 3.386953677523694139e+00, 3.386953677523694584e+00, 3.386953677523694584e+00, -5.484505811218047810e+00, 3.386953677523694584e+00, 4.186800073334793759e-01, -1.743480494521864932e+00, 4.186800073334793759e-01
9.086862237420614719e+00, 3.390021450879131759e+00, 3.390021450879130871e+00, 3.390021450879130871e+00, -5.497289151713677491e+00, 3.390021450879130871e+00, 4.186734258086033944e-01, -1.745751969753289723e+00, 4.186734258086033944e-01
9.094189545676599096e+00, 3.393089176048575961e+00, 3.393089176048575517e+00, 3.393089176048575517e+00, -5.510089138561660604e+00, 3.393089176048575517e+00, 4.186668548893698327e-01, -1.748024141774359608e+00, 4.186668548893698327e-01
9.101516853932583473e+00, 3.396156853109646434e+00, 3.396156853109647766e+00, 3.396156853109647766e+00, -5.522905776865535188e+00, 3.396156853109647766e+00, 4.186602945501641249e-01, -1.750297010023663002e+00, 4.186602945501641249e-01
9.108844162188567850e+00, 3.399224482139773684e+00, 3.399224482139775017e+00, 3.399224482139775017e+00, -5.535739071724726124e+00, 3.399224482139775017e+00, 4.186537447654539168e-01, -1.752570573940690934e+00, 4.186537447654539168e-01
9.116171470444552227e+00, 3.402292063216201701e+00, 3.402292063216201701e+00, 3.402292063216201701e+00, -5.548589028234554910e+00, 3.402292063216201701e+00, 4.186472055097892331e-01, -1.754844832965836821e+00, 4.186472055097892331e-01
9.123498778700536604e+00, 3.405359596415983514e+00, 3.405359596415983070e+00, 3.405359596415983070e+00, -5.561455651486243212e+00, 3.405359596415983070e+00, 4.186406767578013666e-01, -1.757119786540392248e+00, 4.186406767578013666e-01
9.130826086956520982e+00, 3.408427081815991855e+00, 3.408427081815990967e+00, 3.408427081815990967e+00, -5.574338946566927966e+00, 3.408427081815990967e+00, 4.186341584842035446e-01, -1.759395434106548084e+00, 4.186341584842035446e-01
9.138153395212505359e+00, 3.411494519492911603e+00, 3.411494519492910715e+00, 3.411494519492910715e+00, -5.587238918559654266e+00, 3.411494519492910715e+00, 4.186276506637899297e-01, -1.761671775107388704e+00, 4.186276506637899297e-01
9.145480703468489736e+00, 3.414561909523243788e+00, 3.414561909523245120e+00, 3.414561909523245120e+00, -5.600155572543395799e+00, 3.414561909523245120e+00, 4.186211532714351757e-01, -1.763948808986892880e+00, 4.186211532714351757e-01
9.152808011724474113e+00, 3.417629251983311356e+00, 3.417629251983310468e+00, 3.417629251983310468e+00, -5.613088913593054841e+00, 3.417629251983310468e+00, 4.186146662820949271e-01, -1.766226535189931113e+00, 4.186146662820949271e-01
9.160135319980458490e+00, 3.420696546949242745e+00, 3.420696546949242300e+00, 3.420696546949242300e+00, -5.626038946779471139e+00, 3.420696546949242300e+00, 4.186081896708044869e-01, -1.768504953162259419e+00, 4.186081896708044869e-01
9.167462628236442868e+00, 3.423763794496992308e+00, 3.423763794496992308e+00, 3.423763794496992308e+00, -5.639005677169417474e+00, 3.423763794496992308e+00, 4.186017234126792053e-01, -1.770784062350525323e+00, 4.186017234126792053e-01
9.174789936492427245e+00, 3.426830994702330102e+00, 3.426830994702330990e+00, 3.426830994702330990e+00, -5.651989109825625412e+00, 3.426830994702330990e+00, 4.185952674829138132e-01, -1.773063862202255425e+00, 4.185952674829138132e-01
9.182117244748411622e+00, 3.429898147640846773e+00, 3.429898147640845441e+00, 3.429898147640845441e+00, -5.664989249806773763e+00, 3.429898147640845441e+00, 4.185888218567824781e-01, -1.775344352165863615e+00, 4.185888218567824781e-01
9.189444553004395999e+00, 3.432965253387945559e+00, 3.432965253387944671e+00, 3.432965253387944671e+00, -5.678006102167516111e+00, 3.432965253387944671e+00, 4.185823865096379159e-01, -1.777625531690641747e+00, 4.185823865096379159e-01
9.196771861260380376e+00, 3.436032312018854284e+00, 3.436032312018854729e+00, 3.436032312018854729e+00, -5.691039671958453283e+00, 3.436032312018854729e+00, 4.185759614169115572e-01, -1.779907400226758973e+00, 4.185759614169115572e-01
9.204099169516364753e+00, 3.439099323608623582e+00, 3.439099323608623582e+00, 3.439099323608623582e+00, -5.704089964226177756e+00, 3.439099323608623582e+00, 4.185695465541129368e-01, -1.782189957225262855e+00, 4.185695465541129368e-01
9.211426477772349131e+00, 3.442166288232121119e+00, 3.442166288232120230e+00, 3.442166288232120230e+00, -5.717156984013258558e+00, 3.442166288232120230e+00, 4.185631418968296380e-01, -1.784473202138074921e+00, 4.185631418968296380e-01
9.218753786028333508e+00, 3.445233205964032486e+00, 3.445233205964033374e+00, 3.445233205964033374e+00, -5.730240736358246600e+00, 3.445233205964033374e+00, 4.185567474207268490e-01, -1.786757134417986448e+00, 4.185567474207268490e-01
9.226081094284317885e+00, 3.448300076878874521e+00, 3.448300076878875409e+00, 3.448300076878875409e+00, -5.743341226295693325e+00, 3.448300076878875409e+00, 4.185503631015471404e-01, -1.789041753518659794e+00, 4.185503631015471404e-01
9.233408402540302262e+00, 3.451366901050981095e+00, 3.451366901050980207e+00, 3.451366901050980207e+00, -5.756458458856145377e+00, 3.451366901050980207e+00, 4.185439889151097992e-01, -1.791327058894625512e+00, 4.185439889151097992e-01
9.240735710796286639e+00, 3.454433678554506670e+00, 3.454433678554505782e+00, 3.454433678554505782e+00, -5.769592439066161482e+00, 3.454433678554505782e+00, 4.185376248373111063e-01, -1.793613050001279907e+00, 4.185376248373111063e-01
9.248063019052271017e+00, 3.457500409463433400e+00, 3.457500409463432067e+00, 3.457500409463432067e+00, -5.782743171948303562e+00, 3.457500409463432067e+00, 4.185312708441236151e-01, -1.795899726294882592e+00, 4.185312708441236151e-01
9.255390327308255394e+00, 3.460567093851565801e+00, 3.460567093851565801e+00, 3.460567093851565801e+00, -5.795910662521160717e+00, 3.460567093851565801e+00, 4.185249269115958182e-01, -1.798187087232553161e+00, 4.185249269115958182e-01
9.262717635564239771e+00, 3.463633731792534309e+00, 3.463633731792535642e+00, 3.463633731792535642e+00, -5.809094915799346559e+00, 3.463633731792535642e+00, 4.185185930158523138e-01, -1.800475132272275181e+00, 4.185185930158523138e-01
9.270044943820224148e+00, 3.466700323359797054e+00, 3.466700323359798386e+00, 3.466700323359798386e+00, -5.822295936793500992e+00, 3.466700323359798386e+00, 4.185122691330930289e-01, -1.802763860872884427e+00, 4.185122691330930289e-01
9.277372252076208525e+00, 3.469766868626634970e+00, 3.469766868626633638e+00, 3.469766868626633638e+00, -5.835513730510305308e+00, 3.469766868626633638e+00, 4.185059552395929416e-01, -1.805053272494075767e+00, 4.185059552395929416e-01
9.284699560332192902e+00, 3.472833367666149584e+00, 3.472833367666150028e+00, 3.472833367666150028e+00, -5.848748301952492845e+00, 3.472833367666150028e+00, 4.184996513117021366e-01, -1.807343366596397383e+00, 4.184996513117021366e-01
9.292026868588177280e+00, 3.475899820551282104e+00, 3.475899820551281660e+00, 3.475899820551281660e+00, -5.861999656118827673e+00, 3.475899820551281660e+00, 4.184933573258451389e-01, -1.809634142641246557e+00, 4.184933573258451389e-01
9.299354176844161657e+00, 3.478966227354790774e+00, 3.478966227354792107e+00, 3.478966227354792107e+00, -5.875267798004151665e+00, 3.478966227354792107e+00, 4.184870732585209696e-01, -1.811925600090872779e+00, 4.184870732585209696e-01
9.306681485100146034e+00, 3.482032588149268193e+00, 3.482032588149269525e+00, 3.482032588149269525e+00, -5.888552732599356077e+00, 3.482032588149269525e+00, 4.184807990863024796e-01, -1.814217738408370861e+00, 4.184807990863024796e-01
9.314008793356130411e+00, 3.485098903007134652e+00, 3.485098903007134652e+00, 3.485098903007134652e+00, -5.901854464891404639e+00, 3.485098903007134652e+00, 4.184745347858362940e-01, -1.816510557057682496e+00, 4.184745347858362940e-01
9.321336101612114788e+00, 3.488165172000635028e+00, 3.488165172000635028e+00, 3.488165172000635028e+00, -5.915172999863338887e+00, 3.488165172000635028e+00, 4.184682803338424795e-01, -1.818804055503590922e+00, 4.184682803338424795e-01
9.328663409868099166e+00, 3.491231395201848997e+00, 3.491231395201848109e+00, 3.491231395201848109e+00, -5.928508342494279937e+00, 3.491231395201848109e+00, 4.184620357071141550e-01, -1.821098233211723372e+00, 4.184620357071141550e-01
9.335990718124083543e+00, 3.494297572682682596e+00, 3.494297572682681263e+00, 3.494297572682681263e+00, -5.941860497759432036e+00, 3.494297572682681263e+00, 4.184558008825175479e-01, -1.823393089648545295e+00, 4.184558008825175479e-01
9.343318026380067920e+00, 3.497363704514875327e+00, 3.497363704514875327e+00, 3.497363704514875327e+00, -5.955229470630102107e+00, 3.497363704514875327e+00, 4.184495758369911611e-01, -1.825688624281358363e+00, 4.184495758369911611e-01
9.350645334636052297e+00, 3.500429790769997496e+00, 3.500429790769997052e+00, 3.500429790769997052e+00, -5.968615266073689973e+00, 3.500429790769997052e+00, 4.184433605475459950e-01, -1.827984836578302019e+00, 4.184433605475459950e-01
9.357972642892036674e+00, 3.503495831519451098e+00, 3.503495831519451098e+00, 3.503495831519451098e+00, -5.982017889053704351e+00, 3.503495831519451098e+00, 4.184371549912648813e-01, -1.830281726008346377e+00, 4.184371549912648813e-01
9.365299951148021051e+00, 3.506561826834470263e+00, 3.506561826834470263e+00, 3.506561826834470263e+00, -5.995437344529764623e+00, 3.506561826834470263e+00, 4.184309591453025390e-01, -1.832579292041298213e+00, 4.184309591453025390e-01
9.372627259404005429e+00, 3.509627776786123476e+00, 3.509627776786122588e+00, 3.509627776786122588e+00, -6.008873637457612382e+00, 3.509627776786122588e+00, 4.184247729868850185e-01, -1.834877534147788980e+00, 4.184247729868850185e-01
9.379954567659989806e+00, 3.512693681445306026e+00, 3.512693681445306026e+00, 3.512693681445306026e+00, -6.022326772789104332e+00, 3.512693681445306026e+00, 4.184185964933094803e-01, -1.837176451799278576e+00, 4.184185964933094803e-01
9.387281875915974183e+00, 3.515759540882757328e+00, 3.515759540882758216e+00, 3.515759540882758216e+00, -6.035796755472236264e+00, 3.515759540882758216e+00, 4.184124296419441946e-01, -1.839476044468055793e+00, 4.184124296419441946e-01
9.394609184171958560e+00, 3.518825355169044045e+00, 3.518825355169045377e+00, 3.518825355169045377e+00, -6.049283590451135950e+00, 3.518825355169045377e+00, 4.184062724102277087e-01, -1.841776311627228768e+00, 4.184062724102277087e-01
9.401936492427942937e+00, 3.521891124374574744e+00, 3.521891124374573412e+00, 3.521891124374573412e+00, -6.062787282666076472e+00, 3.521891124374573412e+00, 4.184001247756692909e-01, -1.844077252750730977e+00, 4.184001247756692909e-01
9.409263800683927315e+00, 3.524956848569579915e+00, 3.524956848569578582e+00, 3.524956848569578582e+00, -6.076307837053476213e+00, 3.524956848569578582e+00, 4.183939867158478765e-01, -1.846378867313315242e+00, 4.183939867158478765e-01
9.416591108939911692e+00, 3.528022527824139942e+00, 3.528022527824138610e+00, 3.528022527824138610e+00, -6.089845258545906859e+00, 3.528022527824138610e+00, 4.183878582084123998e-01, -1.848681154790550618e+00, 4.183878582084123998e-01
9.423918417195896069e+00, 3.531088162208163350e+00, 3.531088162208163350e+00, 3.531088162208163350e+00, -6.103399552072104939e+00, 3.531088162208163350e+00, 4.183817392310813510e-01, -1.850984114658825508e+00, 4.183817392310813510e-01
9.431245725451880446e+00, 3.534153751791402343e+00, 3.534153751791403231e+00, 3.534153751791403231e+00, -6.116970722556974494e+00, 3.534153751791403231e+00, 4.183756297616423314e-01, -1.853287746395338553e+00, 4.183756297616423314e-01
9.438573033707864823e+00, 3.537219296643442146e+00, 3.537219296643442146e+00, 3.537219296643442146e+00, -6.130558774921581744e+00, 3.537219296643442146e+00, 4.183695297779519984e-01, -1.855592049478104633e+00, 4.183695297779519984e-01
9.445900341963849201e+00, 3.540284796833704561e+00, 3.540284796833705894e+00, 3.540284796833705894e+00, -6.144163714083179961e+00, 3.540284796833705894e+00, 4.183634392579356764e-01, -1.857897023385945978e+00, 4.183634392579356764e-01
9.453227650219833578e+00, 3.543350252431457292e+00, 3.543350252431456404e+00, 3.543350252431456404e+00, -6.157785544955205914e+00, 3.543350252431456404e+00, 4.183573581795871910e-01, -1.860202667598495729e+00, 4.183573581795871910e-01
9.460554958475817955e+00, 3.546415663505797067e+00, 3.546415663505795735e+00, 3.546415663505795735e+00, -6.171424272447286974e+00, 3.546415663505795735e+00, 4.183512865209684239e-01, -1.862508981596192159e+00, 4.183512865209684239e-01
9.467882266731802332e+00, 3.549481030125662517e+00, 3.549481030125663406e+00, 3.549481030125663406e+00, -6.185079901465237562e+00, 3.549481030125663406e+00, 4.183452242602093696e-01, -1.864815964860278230e+00, 4.183452242602093696e-01
9.475209574987786709e+00, 3.552546352359842174e+00, 3.552546352359843063e+00, 3.552546352359843063e+00, -6.198752436911084018e+00, 3.552546352359843063e+00, 4.183391713755074126e-01, -1.867123616872802039e+00, 4.183391713755074126e-01
9.482536883243771086e+00, 3.555611630276954926e+00, 3.555611630276953594e+00, 3.555611630276953594e+00, -6.212441883683060162e+00, 3.555611630276953594e+00, 4.183331278451276058e-01, -1.869431937116609932e+00, 4.183331278451276058e-01
9.489864191499755464e+00, 3.558676863945458901e+00, 3.558676863945459790e+00, 3.558676863945459790e+00, -6.226148246675608178e+00, 3.558676863945459790e+00, 4.183270936474018376e-01, -1.871740925075349615e+00, 4.183270936474018376e-01
9.497191499755739841e+00, 3.561742053433663457e+00, 3.561742053433664346e+00, 3.561742053433664346e+00, -6.239871530779388387e+00, 3.561742053433664346e+00, 4.183210687607291089e-01, -1.874050580233464380e+00, 4.183210687607291089e-01
9.504518808011724218e+00, 3.564807198809715416e+00, 3.564807198809714084e+00, 3.564807198809714084e+00, -6.253611740881292569e+00, 3.564807198809714084e+00, 4.183150531635749791e-01, -1.876360902076195325e+00, 4.183150531635749791e-01
9.511846116267708595e+00, 3.567872300141596398e+00, 3.567872300141597286e+00, 3.567872300141597286e+00, -6.267368881864446628e+00, 3.567872300141597286e+00, 4.183090468344712320e-01, -1.878671890089575358e+00, 4.183090468344712320e-01
9.519173424523692972e+00, 3.570937357497144138e+00, 3.570937357497145026e+00, 3.570937357497145026e+00, -6.281142958608198157e+00, 3.570937357497145026e+00, 4.183030497520159319e-01, -1.880983543760429422e+00, 4.183030497520159319e-01
9.526500732779677350e+00, 3.574002370944031171e+00, 3.574002370944032059e+00, 3.574002370944032059e+00, -6.294933975988152852e+00, 3.574002370944032059e+00, 4.182970618948728125e-01, -1.883295862576373159e+00, 4.182970618948728125e-01
9.533828041035661727e+00, 3.577067340549776375e+00, 3.577067340549778152e+00, 3.577067340549778152e+00, -6.308741938876158528e+00, 3.577067340549778152e+00, 4.182910832417712776e-01, -1.885608846025809138e+00, 4.182910832417712776e-01
9.541155349291646104e+00, 3.580132266381745421e+00, 3.580132266381744532e+00, 3.580132266381744532e+00, -6.322566852140313998e+00, 3.580132266381744532e+00, 4.182851137715061229e-01, -1.887922493597929297e+00, 4.182851137715061229e-01
9.548482657547630481e+00, 3.583197148507140550e+00, 3.583197148507141439e+00, 3.583197148507141439e+00, -6.336408720644986836e+00, 3.583197148507141439e+00, 4.182791534629372587e-01, -1.890236804782706947e+00, 4.182791534629372587e-01
9.555809965803614858e+00, 3.586261986993021456e+00, 3.586261986993020567e+00, 3.586261986993020567e+00, -6.350267549250803611e+00, 3.586261986993020567e+00, 4.182732022949892103e-01, -1.892551779070898110e+00, 4.182732022949892103e-01
9.563137274059599235e+00, 3.589326781906280406e+00, 3.589326781906281294e+00, 3.589326781906281294e+00, -6.364143342814659654e+00, 3.589326781906281294e+00, 4.182672602466514511e-01, -1.894867415954043732e+00, 4.182672602466514511e-01
9.570464582315583613e+00, 3.592391533313668006e+00, 3.592391533313669338e+00, 3.592391533313669338e+00, -6.378036106189740373e+00, 3.592391533313669338e+00, 4.182613272969774032e-01, -1.897183714924458808e+00, 4.182613272969774032e-01
9.577791890571567990e+00, 3.595456241281778986e+00, 3.595456241281777654e+00, 3.595456241281777654e+00, -6.391945844225499940e+00, 3.595456241281777654e+00, 4.182554034250849373e-01, -1.899500675475239042e+00, 4.182554034250849373e-01
9.585119198827552367e+00, 3.598520905877044651e+00, 3.598520905877044207e+00, 3.598520905877044207e+00, -6.405872561767687046e+00, 3.598520905877044207e+00, 4.182494886101555398e-01, -1.901818297100255739e+00, 4.182494886101555398e-01
9.592446507083536744e+00, 3.601585527165758194e+00, 3.601585527165756861e+00, 3.601585527165756861e+00, -6.419816263658344901e+00, 3.601585527165756861e+00, 4.182435828314344795e-01, -1.904136579294151144e+00, 4.182435828314344795e-01
9.599773815339521121e+00, 3.604650105214049827e+00, 3.604650105214050715e+00, 3.604650105214050715e+00, -6.433776954735819231e+00, 3.604650105214050715e+00, 4.182376860682301412e-01, -1.906455521552343546e+00, 4.182376860682301412e-01
9.607101123595505499e+00, 3.607714640087907654e+00, 3.607714640087908986e+00, 3.607714640087908986e+00, -6.447754639834754720e+00, 3.607714640087908986e+00, 4.182317982999143591e-01, -1.908775123371018179e+00, 4.182317982999143591e-01
9.614428431851489876e+00, 3.610779131853165236e+00, 3.610779131853166124e+00, 3.610779131853166124e+00, -6.461749323786111887e+00, 3.610779131853166124e+00, 4.182259195059216395e-01, -1.911095384247130102e+00, 4.182259195059216395e-01
9.621755740107474253e+00, 3.613843580575503811e+00, 3.613843580575502923e+00, 3.613843580575502923e+00, -6.475761011417167978e+00, 3.613843580575502923e+00, 4.182200496657492161e-01, -1.913416303678401542e+00, 4.182200496657492161e-01
9.629083048363458630e+00, 3.616907986320454516e+00, 3.616907986320453627e+00, 3.616907986320453627e+00, -6.489789707551520515e+00, 3.616907986320453627e+00, 4.182141887589566065e-01, -1.915737881163319001e+00, 4.182141887589566065e-01
9.636410356619443007e+00, 3.619972349153399716e+00, 3.619972349153399271e+00, 3.619972349153399271e+00, -6.503835417009099729e+00, 3.619972349153399271e+00, 4.182083367651657224e-01, -1.918060116201133036e+00, 4.182083367651657224e-01
9.643737664875427384e+00, 3.623036669139573451e+00, 3.623036669139574784e+00, 3.623036669139574784e+00, -6.517898144606159683e+00, 3.623036669139574784e+00, 4.182024936640601487e-01, -1.920383008291853821e+00, 4.182024936640601487e-01
9.651064973131411762e+00, 3.626100946344066767e+00, 3.626100946344065434e+00, 3.626100946344065434e+00, -6.531977895155306690e+00, 3.626100946344065434e+00, 4.181966594353853095e-01, -1.922706556936254696e+00, 4.181966594353853095e-01
9.658392281387396139e+00, 3.629165180831806836e+00, 3.629165180831808168e+00, 3.629165180831808168e+00, -6.546074673465481553e+00, 3.629165180831808168e+00, 4.181908340589482465e-01, -1.925030761635863730e+00, 4.181908340589482465e-01
9.665719589643380516e+00, 3.632229372667589828e+00, 3.632229372667591161e+00, 3.632229372667591161e+00, -6.560188484341983539e+00, 3.632229372667591161e+00, 4.181850175146168969e-01, -1.927355621892967052e+00, 4.181850175146168969e-01
9.673046897899364893e+00, 3.635293521916059589e+00, 3.635293521916058701e+00, 3.635293521916058701e+00, -6.574319332586454401e+00, 3.635293521916058701e+00, 4.181792097823204268e-01, -1.929681137210605524e+00, 4.181792097823204268e-01
9.680374206155349270e+00, 3.638357628641701424e+00, 3.638357628641703201e+00, 3.638357628641703201e+00, -6.588467222996913897e+00, 3.638357628641703201e+00, 4.181734108420486762e-01, -1.932007307092571180e+00, 4.181734108420486762e-01
9.687701514411333648e+00, 3.641421692908876739e+00, 3.641421692908875851e+00, 3.641421692908875851e+00, -6.602632160367741143e+00, 3.641421692908875851e+00, 4.181676206738521029e-01, -1.934334131043409011e+00, 4.181676206738521029e-01
9.695028822667318025e+00, 3.644485714781778185e+00, 3.644485714781777297e+00, 3.644485714781777297e+00, -6.616814149489679941e+00, 3.644485714781777297e+00, 4.181618392578414500e-01, -1.936661608568412074e+00, 4.181618392578414500e-01
9.702356130923302402e+00, 3.647549694324467406e+00, 3.647549694324467406e+00, 3.647549694324467406e+00, -6.631013195149869865e+00, 3.647549694324467406e+00, 4.181560665741874128e-01, -1.938989739173624161e+00, 4.181560665741874128e-01
9.709683439179286779e+00, 3.650613631600855502e+00, 3.650613631600855946e+00, 3.650613631600855946e+00, -6.645229302131816951e+00, 3.650613631600855946e+00, 4.181503026031208048e-01, -1.941318522365831578e+00, 4.181503026031208048e-01
9.717010747435271156e+00, 3.653677526674712350e+00, 3.653677526674711462e+00, 3.653677526674711462e+00, -6.659462475215420341e+00, 3.653677526674711462e+00, 4.181445473249318923e-01, -1.943647957652566260e+00, 4.181445473249318923e-01
9.724338055691255533e+00, 3.656741379609656395e+00, 3.656741379609657283e+00, 3.656741379609657283e+00, -6.673712719176981167e+00, 3.656741379609657283e+00, 4.181388007199702272e-01, -1.945978044542103103e+00, 4.181388007199702272e-01
9.731665363947239911e+00, 3.659805190469171965e+00, 3.659805190469173297e+00, 3.659805190469173297e+00, -6.687980038789194559e+00, 3.659805190469173297e+00, 4.181330627686448143e-01, -1.948308782543459516e+00, 4.181330627686448143e-01
9.738992672203224288e+00, 3.662868959316595507e+00, 3.662868959316594619e+00, 3.662868959316594619e+00, -6.702264438821156745e+00, 3.662868959316594619e+00, 4.181273334514234996e-01, -1.950640171166388326e+00, 4.181273334514234996e-01
9.746319980459208665e+00, 3.665932686215115144e+00, 3.665932686215116476e+00, 3.665932686215116476e+00, -6.716565924038387259e+00, 3.665932686215116476e+00, 4.181216127488328604e-01, -1.952972209921384872e+00, 4.181216127488328604e-01
9.753647288715193042e+00, 3.668996371227789766e+00, 3.668996371227788433e+00, 3.668996371227788433e+00, -6.730884499202802296e+00, 3.668996371227788433e+00, 4.181159006414579271e-01, -1.955304898319676132e+00, 4.181159006414579271e-01
9.760974596971177419e+00, 3.672060014417518392e+00, 3.672060014417519724e+00, 3.672060014417519724e+00, -6.745220169072752903e+00, 3.672060014417519724e+00, 4.181101971099421277e-01, -1.957638235873226273e+00, 4.181101971099421277e-01
9.768301905227161797e+00, 3.675123615847077030e+00, 3.675123615847077030e+00, 3.675123615847077030e+00, -6.759572938403021425e+00, 3.675123615847077030e+00, 4.181045021349868440e-01, -1.959972222094731764e+00, 4.181045021349868440e-01
9.775629213483146174e+00, 3.678187175579088475e+00, 3.678187175579087587e+00, 3.678187175579087587e+00, -6.773942811944806408e+00, 3.678187175579087587e+00, 4.180988156973515779e-01, -1.962306856497619378e+00, 4.180988156973515779e-01
9.782956521739130551e+00, 3.681250693676034746e+00, 3.681250693676034746e+00, 3.681250693676034746e+00, -6.788329794445755461e+00, 3.681250693676034746e+00, 4.180931377778531743e-01, -1.964642138596045084e+00, 4.180931377778531743e-01
9.790283829995114928e+00, 3.684314170200266414e+00, 3.684314170200265970e+00, 3.684314170200265970e+00, -6.802733890649954596e+00, 3.684314170200265970e+00, 4.180874683573659878e-01, -1.966978067904892935e+00, 4.180874683573659878e-01
9.797611138251099305e+00, 3.687377605213982168e+00, 3.687377605213983500e+00, 3.687377605213983500e+00, -6.817155105297940665e+00, 3.687377605213983500e+00, 4.180818074168217713e-01, -1.969314643939775733e+00, 4.180818074168217713e-01
9.804938446507083682e+00, 3.690440998779253690e+00, 3.690440998779255466e+00, 3.690440998779255466e+00, -6.831593443126703136e+00, 3.690440998779255466e+00, 4.180761549372090657e-01, -1.971651866217025706e+00, 4.180761549372090657e-01
9.812265754763068060e+00, 3.693504350958006999e+00, 3.693504350958006111e+00, 3.693504350958006111e+00, -6.846048908869684091e+00, 3.693504350958006111e+00, 4.180705108995733110e-01, -1.973989734253701833e+00, 4.180705108995733110e-01
9.819593063019052437e+00, 3.696567661812025118e+00, 3.696567661812024674e+00, 3.696567661812024674e+00, -6.860521507256801321e+00, 3.696567661812024674e+00, 4.180648752850164573e-01, -1.976328247567583185e+00, 4.180648752850164573e-01
9.826920371275036814e+00, 3.699630931402957845e+00, 3.699630931402958733e+00, 3.699630931402958733e+00, -6.875011243014431450e+00, 3.699630931402958733e+00, 4.180592480746967987e-01, -1.978667405677168922e+00, 4.180592480746967987e-01
9.834247679531021191e+00, 3.702694159792322193e+00, 3.702694159792321749e+00, 3.702694159792321749e+00, -6.889518120865432138e+00, 3.702694159792321749e+00, 4.180536292498289175e-01, -1.981007208101675188e+00, 4.180536292498289175e-01
9.841574987787005568e+00, 3.705757347041485517e+00, 3.705757347041487293e+00, 3.705757347041487293e+00, -6.904042145529134977e+00, 3.705757347041487293e+00, 4.180480187916831847e-01, -1.983347654361035772e+00, 4.180480187916831847e-01
9.848902296042989946e+00, 3.708820493211691272e+00, 3.708820493211692160e+00, 3.708820493211692160e+00, -6.918583321721359702e+00, 3.708820493211692160e+00, 4.180424166815858156e-01, -1.985688743975898785e+00, 4.180424166815858156e-01
9.856229604298974323e+00, 3.711883598364037695e+00, 3.711883598364036363e+00, 3.711883598364036363e+00, -6.933141654154418632e+00, 3.711883598364036363e+00, 4.180368229009184811e-01, -1.988030476467625096e+00, 4.180368229009184811e-01
9.863556912554958700e+00, 3.714946662559484469e+00, 3.714946662559485802e+00, 3.714946662559485802e+00, -6.947717147537115778e+00, 3.714946662559485802e+00, 4.180312374311183077e-01, -1.990372851358287898e+00, 4.180312374311183077e-01
9.870884220810943077e+00, 3.718009685858866487e+00, 3.718009685858866487e+00, 3.718009685858866487e+00, -6.962309806574759286e+00, 3.718009685858866487e+00, 4.180256602536773225e-01, -1.992715868170671811e+00, 4.180256602536773225e-01
9.878211529066927454e+00, 3.721072668322875199e+00, 3.721072668322874311e+00, 3.721072668322874311e+00, -6.976919635969159650e+00, 3.721072668322874311e+00, 4.180200913501426196e-01, -1.995059526428266006e+00, 4.180200913501426196e-01
9.885538837322911832e+00, 3.724135610012063946e+00, 3.724135610012064834e+00, 3.724135610012064834e+00, -6.991546640418643932e+00, 3.724135610012064834e+00, 4.180145307021159717e-01, -1.997403825655271081e+00, 4.180145307021159717e-01
9.892866145578896209e+00, 3.727198510986864832e+00, 3.727198510986863056e+00, 3.727198510986863056e+00, -7.006190824618045987e+00, 3.727198510986863056e+00, 4.180089782912537189e-01, -1.999748765376590187e+00, 4.180089782912537189e-01
9.900193453834880586e+00, 3.730261371307556306e+00, 3.730261371307556750e+00, 3.730261371307556750e+00, -7.020852193258726892e+00, 3.730261371307556750e+00, 4.180034340992664910e-01, -2.002094345117829466e+00, 4.180034340992664910e-01
9.907520762090864963e+00, 3.733324191034304462e+00, 3.733324191034303130e+00, 3.733324191034303130e+00, -7.035530751028579388e+00, 3.733324191034303130e+00, 4.179978981079188194e-01, -2.004440564405301828e+00, 4.179978981079188194e-01
9.914848070346849340e+00, 3.736386970227123072e+00, 3.736386970227123072e+00, 3.736386970227123072e+00, -7.050226502612017221e+00, 3.736386970227123072e+00, 4.179923702990293588e-01, -2.006787422766015183e+00, 4.179923702990293588e-01
9.922175378602833717e+00, 3.739449708945904671e+00, 3.739449708945904671e+00, 3.739449708945904671e+00, -7.064939452690000010e+00, 3.739449708945904671e+00, 4.179868506544704432e-01, -2.009134919727679325e+00, 4.179868506544704432e-01
9.929502686858818095e+00, 3.742512407250407236e+00, 3.742512407250405904e+00, 3.742512407250405904e+00, -7.079669605940020816e+00, 3.742512407250405904e+00, 4.179813391561678637e-01, -2.011483054818702154e+00, 4.179813391561678637e-01
9.936829995114802472e+00, 3.745575065200249743e+00, 3.745575065200250187e+00, 3.745575065200250187e+00, -7.094416967036130117e+00, 3.745575065200250187e+00, 4.179758357861007578e-01, -2.013831827568187904e+00, 4.179758357861007578e-01
9.944157303370786849e+00, 3.748637682854928599e+00, 3.748637682854929931e+00, 3.748637682854929931e+00, -7.109181540648920716e+00, 3.748637682854929931e+00, 4.179703405263013871e-01, -2.016181237505932700e+00, 4.179703405263013871e-01
9.951484611626771226e+00, 3.751700260273806098e+00, 3.751700260273805210e+00, 3.751700260273805210e+00, -7.123963331445551717e+00, 3.751700260273805210e+00, 4.179648533588549153e-01, -2.018531284162426775e+00, 4.179648533588549153e-01
9.958811919882755603e+00, 3.754762797516107309e+00, 3.754762797516106865e+00, 3.754762797516106865e+00, -7.138762344089734313e+00, 3.754762797516106865e+00, 4.179593742658991307e-01, -2.020881967068853147e+00, 4.179593742658991307e-01
9.966139228138739981e+00, 3.757825294640931180e+00, 3.757825294640932512e+00, 3.757825294640932512e+00, -7.153578583241755773e+00, 3.757825294640932512e+00, 4.179539032296244461e-01, -2.023233285757083610e+00, 4.179539032296244461e-01
9.973466536394724358e+00, 3.760887751707251869e+00, 3.760887751707252313e+00, 3.760887751707252313e+00, -7.168412053558469665e+00, 3.760887751707252313e+00, 4.179484402322737879e-01, -2.025585239759677414e+00, 4.179484402322737879e-01
9.980793844650708735e+00, 3.763950168773903204e+00, 3.763950168773903204e+00, 3.763950168773903204e+00, -7.183262759693310961e+00, 3.763950168773903204e+00, 4.179429852561418191e-01, -2.027937828609883031e+00, 4.179429852561418191e-01
9.988121152906693112e+00, 3.767012545899596443e+00, 3.767012545899595999e+00, 3.767012545899595999e+00, -7.198130706296296921e+00, 3.767012545899595999e+00, 4.179375382835756048e-01, -2.030291051841631944e+00, 4.179375382835756048e-01
9.995448461162677489e+00, 3.770074883142910505e+00, 3.770074883142910505e+00, 3.770074883142910505e+00, -7.213015898014031535e+00, 3.770074883142910505e+00, 4.179320992969735582e-01, -2.032644908989540422e+00, 4.179320992969735582e-01
1.000277576941866187e+01, 3.773137180562299520e+00, 3.773137180562297743e+00, 3.773137180562297743e+00, -7.227918339489709965e+00, 3.773137180562297743e+00, 4.179266682787859954e-01, -2.034999399588905966e+00, 4.179266682787859954e-01
1.001010307767464624e+01, 3.776199438216081727e+00, 3.776199438216080395e+00, 3.776199438216080395e+00, -7.242838035363124760e+00, 3.776199438216080395e+00, 4.179212452115144139e-01, -2.037354523175710419e+00, 4.179212452115144139e-01
1.001743038593063062e+01, 3.779261656162453686e+00, 3.779261656162453686e+00, 3.779261656162453686e+00, -7.257774990270675630e+00, 3.779261656162453686e+00, 4.179158300777116031e-01, -2.039710279286609751e+00, 4.179158300777116031e-01
1.002475769418661500e+01, 3.782323834459483169e+00, 3.782323834459484502e+00, 3.782323834459484502e+00, -7.272729208845361448e+00, 3.782323834459484502e+00, 4.179104228599813120e-01, -2.042066667458942497e+00, 4.179104228599813120e-01
1.003208500244259938e+01, 3.785385973165113160e+00, 3.785385973165114049e+00, 3.785385973165114049e+00, -7.287700695716798904e+00, 3.785385973165114049e+00, 4.179050235409782488e-01, -2.044423687230719988e+00, 4.179050235409782488e-01
1.003941231069858375e+01, 3.788448072337153416e+00, 3.788448072337152972e+00, 3.788448072337152972e+00, -7.302689455511228722e+00, 3.788448072337152972e+00, 4.178996321034075256e-01, -2.046781338140631235e+00, 4.178996321034075256e-01
1.004673961895456813e+01, 3.791510132033288460e+00, 3.791510132033289793e+00, 3.791510132033289793e+00, -7.317695492851493455e+00, 3.791510132033289793e+00, 4.178942485300249365e-01, -2.049139619728034933e+00, 4.178942485300249365e-01
1.005406692721055251e+01, 3.794572152311083801e+00, 3.794572152311083801e+00, 3.794572152311083801e+00, -7.332718812357089888e+00, 3.794572152311083801e+00, 4.178888728036364020e-01, -2.051498531532967462e+00, 4.178888728036364020e-01
1.006139423546653688e+01, 3.797634133227971276e+00, 3.797634133227970388e+00, 3.797634133227970388e+00, -7.347759418644122853e+00, 3.797634133227970388e+00, 4.178835049070979690e-01, -2.053858073096128667e+00, 4.178835049070979690e-01
1.006872154372252126e+01, 3.800696074841255712e+00, 3.800696074841256600e+00, 3.800696074841256600e+00, -7.362817316325348749e+00, 3.800696074841256600e+00, 4.178781448233155338e-01, -2.056218243958892966e+00, 4.178781448233155338e-01
1.007604885197850564e+01, 3.803757977208129137e+00, 3.803757977208129137e+00, 3.803757977208129137e+00, -7.377892510010160443e+00, 3.803757977208129137e+00, 4.178727925352448969e-01, -2.058579043663300467e+00, 4.178727925352448969e-01
1.008337616023449002e+01, 3.806819840385644582e+00, 3.806819840385645470e+00, 3.806819840385645470e+00, -7.392985004304596153e+00, 3.806819840385645470e+00, 4.178674480258912083e-01, -2.060940471752055636e+00, 4.178674480258912083e-01
1.009070346849047439e+01, 3.809881664430740944e+00, 3.809881664430741388e+00, 3.809881664430741388e+00, -7.408094803811354545e+00, 3.809881664430741388e+00, 4.178621112783090230e-01, -2.063302527768529959e+00, 4.178621112783090230e-01
1.009803077674645877e+01, 3.812943449400227891e+00, 3.812943449400227003e+00, 3.812943449400227003e+00, -7.423221913129782301e+00, 3.812943449400227003e+00, 4.178567822756021899e-01, -2.065665211256757505e+00, 4.178567822756021899e-01
1.010535808500244315e+01, 3.816005195350790302e+00, 3.816005195350790302e+00, 3.816005195350790302e+00, -7.438366336855883887e+00, 3.816005195350790302e+00, 4.178514610009234631e-01, -2.068028521761432703e+00, 4.178514610009234631e-01
1.011268539325842752e+01, 3.819066902338995373e+00, 3.819066902338995373e+00, 3.819066902338995373e+00, -7.453528079582345534e+00, 3.819066902338995373e+00, 4.178461474374743911e-01, -2.070392458827911675e+00, 4.178461474374743911e-01
1.012001270151441190e+01, 3.822128570421284177e+00, 3.822128570421283733e+00, 3.822128570421283733e+00, -7.468707145898506816e+00, 3.822128570421283733e+00, 4.178408415685052057e-01, -2.072757022002209126e+00, 4.178408415685052057e-01
1.012734000977039628e+01, 3.825190199653973888e+00, 3.825190199653972556e+00, 3.825190199653972556e+00, -7.483903540390397957e+00, 3.825190199653972556e+00, 4.178355433773146554e-01, -2.075122210830997016e+00, 4.178355433773146554e-01
1.013466731802638066e+01, 3.828251790093261331e+00, 3.828251790093259999e+00, 3.828251790093259999e+00, -7.499117267640721174e+00, 3.828251790093259999e+00, 4.178302528472498945e-01, -2.077488024861601446e+00, 4.178302528472498945e-01
1.014199462628236503e+01, 3.831313341795217653e+00, 3.831313341795218985e+00, 3.831313341795218985e+00, -7.514348332228864003e+00, 3.831313341795218985e+00, 4.178249699617059276e-01, -2.079854463642008877e+00, 4.178249699617059276e-01
1.014932193453834941e+01, 3.834374854815805644e+00, 3.834374854815804756e+00, 3.834374854815804756e+00, -7.529596738730911731e+00, 3.834374854815804756e+00, 4.178196947041259435e-01, -2.082221526720852367e+00, 4.178196947041259435e-01
1.015664924279433379e+01, 3.837436329210845987e+00, 3.837436329210846875e+00, 3.837436329210846875e+00, -7.544862491719634079e+00, 3.837436329210846875e+00, 4.178144270580007036e-01, -2.084589213647417782e+00, 4.178144270580007036e-01
1.016397655105031816e+01, 3.840497765036056776e+00, 3.840497765036058109e+00, 3.840497765036058109e+00, -7.560145595764510063e+00, 3.840497765036058109e+00, 4.178091670068688201e-01, -2.086957523971645578e+00, 4.178091670068688201e-01
1.017130385930630254e+01, 3.843559162347027769e+00, 3.843559162347027769e+00, 3.843559162347027769e+00, -7.575446055431716452e+00, 3.843559162347027769e+00, 4.178039145343161453e-01, -2.089326457244120583e+00, 4.178039145343161453e-01
1.017863116756228692e+01, 3.846620521199227927e+00, 3.846620521199227927e+00, 3.846620521199227927e+00, -7.590763875284147311e+00, 3.846620521199227927e+00, 4.177986696239758824e-01, -2.091696013016078659e+00, 4.177986696239758824e-01
1.018595847581827130e+01, 3.849681841648007197e+00, 3.849681841648008529e+00, 3.849681841648008529e+00, -7.606099059881399782e+00, 3.849681841648008529e+00, 4.177934322595283079e-01, -2.094066190839397379e+00, 4.177934322595283079e-01
1.019328578407425567e+01, 3.852743123748602283e+00, 3.852743123748600951e+00, 3.852743123748600951e+00, -7.621451613779803402e+00, 3.852743123748600951e+00, 4.177882024247007164e-01, -2.096436990266603573e+00, 4.177882024247007164e-01
1.020061309233024005e+01, 3.855804367556117995e+00, 3.855804367556117995e+00, 3.855804367556117995e+00, -7.636821541532400559e+00, 3.855804367556117995e+00, 4.177829801032669210e-01, -2.098808410850865780e+00, 4.177829801032669210e-01
1.020794040058622443e+01, 3.858865573125554338e+00, 3.858865573125553450e+00, 3.858865573125553450e+00, -7.652208847688967808e+00, 3.858865573125553450e+00, 4.177777652790475305e-01, -2.101180452145991584e+00, 4.177777652790475305e-01
1.021526770884220880e+01, 3.861926740511783418e+00, 3.861926740511782086e+00, 3.861926740511782086e+00, -7.667613536796006102e+00, 3.861926740511782086e+00, 4.177725579359095054e-01, -2.103553113706435607e+00, 4.177725579359095054e-01
1.022259501709819318e+01, 3.864987869769562323e+00, 3.864987869769561435e+00, 3.864987869769561435e+00, -7.683035613396763885e+00, 3.864987869769561435e+00, 4.177673580577662138e-01, -2.105926395087283076e+00, 4.177673580577662138e-01
1.022992232535417756e+01, 3.868048960953530013e+00, 3.868048960953530013e+00, 3.868048960953530013e+00, -7.698475082031225547e+00, 3.868048960953530013e+00, 4.177621656285767648e-01, -2.108300295844266259e+00, 4.177621656285767648e-01
1.023724963361016016e+01, 3.871110014118209985e+00, 3.871110014118210874e+00, 3.871110014118210874e+00, -7.713931947236128295e+00, 3.871110014118210874e+00, 4.177569806323464530e-01, -2.110674815533745363e+00, 4.177569806323464530e-01
1.024457694186614454e+01, 3.874171029318011605e+00, 3.874171029318010273e+00, 3.874171029318010273e+00, -7.729406213544963045e+00, 3.874171029318010273e+00, 4.177518030531263693e-01, -2.113049953712722751e+00, 4.177518030531263693e-01
1.025190425012212891e+01, 3.877232006607215009e+00, 3.877232006607214565e+00, 3.877232006607214565e+00, -7.744897885487965539e+00, 3.877232006607214565e+00, 4.177466328750129576e-01, -2.115425709938829613e+00, 4.177466328750129576e-01
1.025923155837811329e+01, 3.880292946039999080e+00, 3.880292946039997748e+00, 3.880292946039997748e+00, -7.760406967592135885e+00, 3.880292946039997748e+00, 4.177414700821485138e-01, -2.117802083770331301e+00, 4.177414700821485138e-01
1.026655886663409767e+01, 3.883353847670413916e+00, 3.883353847670413916e+00, 3.883353847670413916e+00, -7.775933464381250104e+00, 3.883353847670413916e+00, 4.177363146587200204e-01, -2.120179074766123328e+00, 4.177363146587200204e-01
1.027388617489008205e+01, 3.886414711552405254e+00, 3.886414711552405254e+00, 3.886414711552405254e+00, -7.791477380375845918e+00, 3.886414711552405254e+00, 4.177311665889600900e-01, -2.122556682485734481e+00, 4.177311665889600900e-01
1.028121348314606642e+01, 3.889475537739796707e+00, 3.889475537739795374e+00, 3.889475537739795374e+00, -7.807038720093231632e+00, 3.889475537739795374e+00, 4.177260258571460216e-01, -2.124934906489316155e+00, 4.177260258571460216e-01
1.028854079140205080e+01, 3.892536326286295534e+00, 3.892536326286294646e+00, 3.892536326286294646e+00, -7.822617488047503009e+00, 3.892536326286294646e+00, 4.177208924476000784e-01, -2.127313746337649913e+00, 4.177208924476000784e-01
1.029586809965803518e+01, 3.895597077245497530e+00, 3.895597077245497530e+00, 3.895597077245497530e+00, -7.838213688749537944e+00, 3.895597077245497530e+00, 4.177157663446888769e-01, -2.129693201592142149e+00, 4.177157663446888769e-01
1.030319540791401955e+01, 3.898657790670888357e+00, 3.898657790670887024e+00, 3.898657790670887024e+00, -7.853827326707002676e+00, 3.898657790670887024e+00, 4.177106475328237201e-01, -2.132073271814824533e+00, 4.177106475328237201e-01
1.031052271617000393e+01, 3.901718466615826220e+00, 3.901718466615827108e+00, 3.901718466615827108e+00, -7.869458406424356234e+00, 3.901718466615827108e+00, 4.177055359964602088e-01, -2.134453956568351352e+00, 4.177055359964602088e-01
1.031785002442598831e+01, 3.904779105133572514e+00, 3.904779105133573847e+00, 3.904779105133573847e+00, -7.885106932402850433e+00, 3.904779105133573847e+00, 4.177004317200981309e-01, -2.136835255415996393e+00, 4.177004317200981309e-01
1.032517733268197269e+01, 3.907839706277264735e+00, 3.907839706277263403e+00, 3.907839706277263403e+00, -7.900772909140549416e+00, 3.907839706277263403e+00, 4.176953346882810170e-01, -2.139217167921657836e+00, 4.176953346882810170e-01
1.033250464093795706e+01, 3.910900270099924469e+00, 3.910900270099925358e+00, 3.910900270099925358e+00, -7.916456341132318997e+00, 3.910900270099925358e+00, 4.176902448855966399e-01, -2.141599693649848923e+00, 4.176902448855966399e-01
1.033983194919394144e+01, 3.913960796654471608e+00, 3.913960796654471608e+00, 3.913960796654471608e+00, -7.932157232869836427e+00, 3.913960796654471608e+00, 4.176851622966761268e-01, -2.143982832165702845e+00, 4.176851622966761268e-01
1.034715925744992582e+01, 3.917021285993704804e+00, 3.917021285993704804e+00, 3.917021285993704804e+00, -7.947875588841588623e+00, 3.917021285993704804e+00, 4.176800869061943478e-01, -2.146366583034966968e+00, 4.176800869061943478e-01
1.035448656570591019e+01, 3.920081738170310803e+00, 3.920081738170312136e+00, 3.920081738170312136e+00, -7.963611413532893479e+00, 3.920081738170312136e+00, 4.176750186988694158e-01, -2.148750945824007275e+00, 4.176750186988694158e-01
1.036181387396189457e+01, 3.923142153236873764e+00, 3.923142153236872876e+00, 3.923142153236872876e+00, -7.979364711425884771e+00, 3.923142153236872876e+00, 4.176699576594626873e-01, -2.151135920099799037e+00, 4.176699576594626873e-01
1.036914118221787895e+01, 3.926202531245850835e+00, 3.926202531245851723e+00, 3.926202531245851723e+00, -7.995135486999537022e+00, 3.926202531245851723e+00, 4.176649037727787062e-01, -2.153521505429933036e+00, 4.176649037727787062e-01
1.037646849047386333e+01, 3.929262872249603245e+00, 3.929262872249604133e+00, 3.929262872249604133e+00, -8.010923744729645080e+00, 3.929262872249604133e+00, 4.176598570236647601e-01, -2.155907701382610675e+00, 4.176598570236647601e-01
1.038379579872984770e+01, 3.932323176300372314e+00, 3.932323176300373646e+00, 3.932323176300373646e+00, -8.026729489088850755e+00, 3.932323176300373646e+00, 4.176548173970111022e-01, -2.158294507526642203e+00, 4.176548173970111022e-01
1.039112310698583208e+01, 3.935383443450291896e+00, 3.935383443450293228e+00, 3.935383443450293228e+00, -8.042552724546636611e+00, 3.935383443450293228e+00, 4.176497848777505628e-01, -2.160681923431448936e+00, 4.176497848777505628e-01
1.039845041524181646e+01, 3.938443673751386154e+00, 3.938443673751386154e+00, 3.938443673751386154e+00, -8.058393455569332176e+00, 3.938443673751386154e+00, 4.176447594508581607e-01, -2.163069948667054820e+00, 4.176447594508581607e-01
1.040577772349780084e+01, 3.941503867255564231e+00, 3.941503867255565563e+00, 3.941503867255565563e+00, -8.074251686620121049e+00, 3.941503867255565563e+00, 4.176397411013517136e-01, -2.165458582804094423e+00, 4.176397411013517136e-01
1.041310503175378521e+01, 3.944564024014633130e+00, 3.944564024014634018e+00, 3.944564024014634018e+00, -8.090127422159033799e+00, 3.944564024014634018e+00, 4.176347298142908393e-01, -2.167847825413803609e+00, 4.176347298142908393e-01
1.042043234000976959e+01, 3.947624144080286612e+00, 3.947624144080286612e+00, 3.947624144080286612e+00, -8.106020666642976380e+00, 3.947624144080286612e+00, 4.176297255747772330e-01, -2.170237676068024868e+00, 4.176297255747772330e-01
1.042775964826575397e+01, 3.950684227504106527e+00, 3.950684227504107415e+00, 3.950684227504107415e+00, -8.121931424525701715e+00, 3.950684227504107415e+00, 4.176247283679546118e-01, -2.172628134339198880e+00, 4.176247283679546118e-01
1.043508695652173834e+01, 3.953744274337573916e+00, 3.953744274337574360e+00, 3.953744274337574360e+00, -8.137859700257854101e+00, 3.953744274337574360e+00, 4.176197381790083263e-01, -2.175019199800371172e+00, 4.176197381790083263e-01
1.044241426477772272e+01, 3.956804284632055246e+00, 3.956804284632054358e+00, 3.956804284632054358e+00, -8.153805498286928355e+00, 3.956804284632054358e+00, 4.176147549931652492e-01, -2.177410872025184130e+00, 4.176147549931652492e-01
1.044974157303370710e+01, 3.959864258438807294e+00, 3.959864258438808182e+00, 3.959864258438808182e+00, -8.169768823057314222e+00, 3.959864258438808182e+00, 4.176097787956938312e-01, -2.179803150587879657e+00, 4.176097787956938312e-01
1.045706888128969148e+01, 3.962924195808987360e+00, 3.962924195808986472e+00, 3.962924195808986472e+00, -8.185749679010278612e+00, 3.962924195808986472e+00, 4.176048095719036568e-01, -2.182196035063296513e+00, 4.176048095719036568e-01
1.046439618954567585e+01, 3.965984096793633729e+00, 3.965984096793635061e+00, 3.965984096793635061e+00, -8.201748070583972705e+00, 3.965984096793635061e+00, 4.175998473071456107e-01, -2.184589525026869428e+00, 4.175998473071456107e-01
1.047172349780166023e+01, 3.969043961443689650e+00, 3.969043961443690538e+00, 3.969043961443690538e+00, -8.217764002213442609e+00, 3.969043961443690538e+00, 4.175948919868115450e-01, -2.186983620054627320e+00, 4.175948919868115450e-01
1.047905080605764461e+01, 3.972103789809984686e+00, 3.972103789809984686e+00, 3.972103789809984686e+00, -8.233797478330627584e+00, 3.972103789809984686e+00, 4.175899435963340012e-01, -2.189378319723192856e+00, 4.175899435963340012e-01
1.048637811431362898e+01, 3.975163581943240487e+00, 3.975163581943239599e+00, 3.975163581943239599e+00, -8.249848503364368923e+00, 3.975163581943239599e+00, 4.175850021211864327e-01, -2.191773623609780675e+00, 4.175850021211864327e-01
1.049370542256961336e+01, 3.978223337894073453e+00, 3.978223337894074785e+00, 3.978223337894074785e+00, -8.265917081740406402e+00, 3.978223337894074785e+00, 4.175800675468827605e-01, -2.194169531292194719e+00, 4.175800675468827605e-01
1.050103273082559774e+01, 3.981283057713000506e+00, 3.981283057713000506e+00, 3.981283057713000506e+00, -8.282003217881403145e+00, 3.981283057713000506e+00, 4.175751398589773733e-01, -2.196566042348832237e+00, 4.175751398589773733e-01
1.050836003908158212e+01, 3.984342741450425773e+00, 3.984342741450424441e+00, 3.984342741450424441e+00, -8.298106916206920758e+00, 3.984342741450424441e+00, 4.175702190430650718e-01, -2.198963156358675342e+00, 4.175702190430650718e-01
1.051568734733756649e+01, 3.987402389156644134e+00, 3.987402389156645022e+00, 3.987402389156645022e+00, -8.314228181133435314e+00, 3.987402389156645022e+00, 4.175653050847805137e-01, -2.201360872901295007e+00, 4.175653050847805137e-01
1.052301465559355087e+01, 3.990462000881860760e+00, 3.990462000881859428e+00, 3.990462000881859428e+00, -8.330367017074360447e+00, 3.990462000881859428e+00, 4.175603979697986579e-01, -2.203759191556847075e+00, 4.175603979697986579e-01
1.053034196384953525e+01, 3.993521576676158258e+00, 3.993521576676156926e+00, 3.993521576676156926e+00, -8.346523428440027814e+00, 3.993521576676156926e+00, 4.175554976838341537e-01, -2.206158111906072250e+00, 4.175554976838341537e-01
1.053766927210551962e+01, 3.996581116589525084e+00, 3.996581116589525084e+00, 3.996581116589525084e+00, -8.362697419637692420e+00, 3.996581116589525084e+00, 4.175506042126415629e-01, -2.208557633530296105e+00, 4.175506042126415629e-01
1.054499658036150400e+01, 3.999640620671842228e+00, 3.999640620671844005e+00, 3.999640620671844005e+00, -8.378888995071548607e+00, 3.999640620671844005e+00, 4.175457175420147493e-01, -2.210957756011425523e+00, 4.175457175420147493e-01
1.055232388861748838e+01, 4.002700088972893866e+00, 4.002700088972893866e+00, 4.002700088972893866e+00, -8.395098159142735383e+00, 4.002700088972893866e+00, 4.175408376577873226e-01, -2.213358478931946483e+00, 4.175408376577873226e-01
1.055965119687347276e+01, 4.005759521542345603e+00, 4.005759521542346491e+00, 4.005759521542346491e+00, -8.411324916249329320e+00, 4.005759521542346491e+00, 4.175359645458320279e-01, -2.215759801874929380e+00, 4.175359645458320279e-01
1.056697850512945713e+01, 4.008818918429773781e+00, 4.008818918429772893e+00, 4.008818918429772893e+00, -8.427569270786348099e+00, 4.008818918429772893e+00, 4.175310981920609121e-01, -2.218161724424018377e+00, 4.175310981920609121e-01
1.057430581338544151e+01, 4.011878279684643722e+00, 4.011878279684643722e+00, 4.011878279684643722e+00, -8.443831227145771834e+00, 4.011878279684643722e+00, 4.175262385824250466e-01, -2.220564246163437616e+00, 4.175262385824250466e-01
1.058163312164142589e+01, 4.014937605356322159e+00, 4.014937605356321271e+00, 4.014937605356321271e+00, -8.460110789716532409e+00, 4.014937605356321271e+00, 4.175213857029143605e-01, -2.222967366677987666e+00, 4.175213857029143605e-01
1.058896042989741026e+01, 4.017996895494071019e+00, 4.017996895494070131e+00, 4.017996895494070131e+00, -8.476407962884517033e+00, 4.017996895494070131e+00, 4.175165395395575851e-01, -2.225371085553042416e+00, 4.175165395395575851e-01
1.059628773815339464e+01, 4.021056150147047425e+00, 4.021056150147047425e+00, 4.021056150147047425e+00, -8.492722751032578898e+00, 4.021056150147047425e+00, 4.175117000784221988e-01, -2.227775402374551295e+00, 4.175117000784221988e-01
1.060361504640937902e+01, 4.024115369364316130e+00, 4.024115369364315242e+00, 4.024115369364315242e+00, -8.509055158540547836e+00, 4.024115369364315242e+00, 4.175068673056139268e-01, -2.230180316729035717e+00, 4.175068673056139268e-01
1.061094235466536340e+01, 4.027174553194826423e+00, 4.027174553194826423e+00, 4.027174553194826423e+00, -8.525405189785212556e+00, 4.027174553194826423e+00, 4.175020412072771858e-01, -2.232585828203588196e+00, 4.175020412072771858e-01
1.061826966292134777e+01, 4.030233701687441439e+00, 4.030233701687440551e+00, 4.030233701687440551e+00, -8.541772849140350843e+00, 4.030233701687440551e+00, 4.174972217695945287e-01, -2.234991936385871902e+00, 4.174972217695945287e-01
1.062559697117733215e+01, 4.033292814890907074e+00, 4.033292814890907074e+00, 4.033292814890907074e+00, -8.558158140976706463e+00, 4.033292814890907074e+00, 4.174924089787863668e-01, -2.237398640864118882e+00, 4.174924089787863668e-01
1.063292427943331653e+01, 4.036351892853884848e+00, 4.036351892853883072e+00, 4.036351892853883072e+00, -8.574561069662024693e+00, 4.036351892853883072e+00, 4.174876028211115253e-01, -2.239805941227129171e+00, 4.174876028211115253e-01
1.064025158768930091e+01, 4.039410935624919929e+00, 4.039410935624919041e+00, 4.039410935624919041e+00, -8.590981639561025673e+00, 4.039410935624919041e+00, 4.174828032828664659e-01, -2.242213837064269910e+00, 4.174828032828664659e-01
1.064757889594528528e+01, 4.042469943252469555e+00, 4.042469943252469555e+00, 4.042469943252469555e+00, -8.607419855035436385e+00, 4.042469943252469555e+00, 4.174780103503852313e-01, -2.244622327965473119e+00, 4.174780103503852313e-01
1.065490620420126966e+01, 4.045528915784885271e+00, 4.045528915784885271e+00, 4.045528915784885271e+00, -8.623875720443969328e+00, 4.045528915784885271e+00, 4.174732240100397229e-01, -2.247031413521235255e+00, 4.174732240100397229e-01
1.066223351245725404e+01, 4.048587853270420034e+00, 4.048587853270420034e+00, 4.048587853270420034e+00, -8.640349240142343845e+00, 4.048587853270420034e+00, 4.174684442482391455e-01, -2.249441093322615437e+00, 4.174684442482391455e-01
1.066956082071323841e+01, 4.051646755757225549e+00, 4.051646755757225549e+00, 4.051646755757225549e+00, -8.656840418483282562e+00, 4.051646755757225549e+00, 4.174636710514300630e-01, -2.251851366961238554e+00, 4.174636710514300630e-01
1.067688812896922279e+01, 4.054705623293358485e+00, 4.054705623293358485e+00, 4.054705623293358485e+00, -8.673349259816523826e+00, 4.054705623293358485e+00, 4.174589044060962872e-01, -2.254262234029285050e+00, 4.174589044060962872e-01
1.068421543722520717e+01, 4.057764455926772484e+00, 4.057764455926772484e+00, 4.057764455926772484e+00, -8.689875768488818153e+00, 4.057764455926772484e+00, 4.174541442987586559e-01, -2.256673694119497586e+00, 4.174541442987586559e-01
1.069154274548119155e+01, 4.060823253705323488e+00, 4.060823253705324376e+00, 4.060823253705324376e+00, -8.706419948843921119e+00, 4.060823253705324376e+00, 4.174493907159750328e-01, -2.259085746825179264e+00, 4.174493907159750328e-01
1.069887005373717592e+01, 4.063882016676772402e+00, 4.063882016676773290e+00, 4.063882016676773290e+00, -8.722981805222628893e+00, 4.063882016676773290e+00, 4.174446436443399744e-01, -2.261498391740186964e+00, 4.174446436443399744e-01
1.070619736199316030e+01, 4.066940744888777104e+00, 4.066940744888777992e+00, 4.066940744888777992e+00, -8.739561341962749808e+00, 4.066940744888777992e+00, 4.174399030704848412e-01, -2.263911628458935787e+00, 4.174399030704848412e-01
1.071352467024914468e+01, 4.069999438388903101e+00, 4.069999438388902213e+00, 4.069999438388902213e+00, -8.756158563399131012e+00, 4.069999438388902213e+00, 4.174351689810775201e-01, -2.266325456576397723e+00, 4.174351689810775201e-01
1.072085197850512905e+01, 4.073058097224610208e+00, 4.073058097224610208e+00, 4.073058097224610208e+00, -8.772773473863656690e+00, 4.073058097224610208e+00, 4.174304413628224797e-01, -2.268739875688094987e+00, 4.174304413628224797e-01
1.072817928676111343e+01, 4.076116721443269419e+00, 4.076116721443269419e+00, 4.076116721443269419e+00, -8.789406077685235630e+00, 4.076116721443269419e+00, 4.174257202024602709e-01, -2.271154885390105793e+00, 4.174257202024602709e-01
1.073550659501709781e+01, 4.079175311092150480e+00, 4.079175311092150480e+00, 4.079175311092150480e+00, -8.806056379189827865e+00, 4.079175311092150480e+00, 4.174210054867678044e-01, -2.273570485279058140e+00, 4.174210054867678044e-01
1.074283390327308219e+01, 4.082233866218425433e+00, 4.082233866218426321e+00, 4.082233866218426321e+00, -8.822724382700439349e+00, 4.082233866218426321e+00, 4.174162972025579621e-01, -2.275986674952132471e+00, 4.174162972025579621e-01
1.075016121152906656e+01, 4.085292386869176617e+00, 4.085292386869176617e+00, 4.085292386869176617e+00, -8.839410092537125507e+00, 4.085292386869176617e+00, 4.174115953366798193e-01, -2.278403454007057682e+00, 4.174115953366798193e-01
1.075748851978505094e+01, 4.088350873091378901e+00, 4.088350873091378901e+00, 4.088350873091378901e+00, -8.856113513017005445e+00, 4.088350873091378901e+00, 4.174068998760180338e-01, -2.280820822042111118e+00, 4.174068998760180338e-01
1.076481582804103532e+01, 4.091409324931921887e+00, 4.091409324931920999e+00, 4.091409324931920999e+00, -8.872834648454235307e+00, 4.091409324931920999e+00, 4.174022108074930126e-01, -2.283238778656115908e+00, 4.174022108074930126e-01
1.077214313629701969e+01, 4.094467742437593039e+00, 4.094467742437592150e+00, 4.094467742437592150e+00, -8.889573503160052681e+00, 4.094467742437592150e+00, 4.173975281180608565e-01, -2.285657323448444078e+00, 4.173975281180608565e-01
1.077947044455300407e+01, 4.097526125655084783e+00, 4.097526125655083895e+00, 4.097526125655083895e+00, -8.906330081442755287e+00, 4.097526125655083895e+00, 4.173928517947129713e-01, -2.288076456019011662e+00, 4.173928517947129713e-01
1.078679775280898845e+01, 4.100584474630998066e+00, 4.100584474630997178e+00, 4.100584474630997178e+00, -8.923104387607711629e+00, 4.100584474630997178e+00, 4.173881818244762898e-01, -2.290496175968278258e+00, 4.173881818244762898e-01
1.079412506106497283e+01, 4.103642789411835246e+00, 4.103642789411835246e+00, 4.103642789411835246e+00, -8.939896425957361004e+00, 4.103642789411835246e+00, 4.173835181944128281e-01, -2.292916482897245700e+00, 4.173835181944128281e-01
1.080145236932095720e+01, 4.106701070044005419e+00, 4.106701070044006308e+00, 4.106701070044006308e+00, -8.956706200791229477e+00, 4.106701070044006308e+00, 4.173788608916198517e-01, -2.295337376407458496e+00, 4.173788608916198517e-01
1.080877967757694158e+01, 4.109759316573827981e+00, 4.109759316573827093e+00, 4.109759316573827093e+00, -8.973533716405919236e+00, 4.109759316573827093e+00, 4.173742099032294317e-01, -2.297758856101001612e+00, 4.173742099032294317e-01
1.081610698583292596e+01, 4.112817529047516629e+00, 4.112817529047514853e+00, 4.112817529047514853e+00, -8.990378977095115687e+00, 4.112817529047514853e+00, 4.173695652164086667e-01, -2.300180921580499138e+00, 4.173695652164086667e-01
1.082343429408891033e+01, 4.115875707511199799e+00, 4.115875707511199799e+00, 4.115875707511199799e+00, -9.007241987149601670e+00, 4.115875707511199799e+00, 4.173649268183592942e-01, -2.302603572449113400e+00, 4.173649268183592942e-01
1.083076160234489471e+01, 4.118933852010912666e+00, 4.118933852010913554e+00, 4.118933852010913554e+00, -9.024122750857252129e+00, 4.118933852010913554e+00, 4.173602946963177462e-01, -2.305026808310544517e+00, 4.173602946963177462e-01
1.083808891060087909e+01, 4.121991962592595371e+00, 4.121991962592595371e+00, 4.121991962592595371e+00, -9.041021272503039441e+00, 4.121991962592595371e+00, 4.173556688375549828e-01, -2.307450628769029510e+00, 4.173556688375549828e-01
1.084541621885686347e+01, 4.125050039302089466e+00, 4.125050039302090354e+00, 4.125050039302090354e+00, -9.057937556369042298e+00, 4.125050039302090354e+00, 4.173510492293762142e-01, -2.309875033429339641e+00, 4.173510492293762142e-01
1.085274352711284784e+01, 4.128108082185155681e+00, 4.128108082185154792e+00, 4.128108082185154792e+00, -9.074871606734429719e+00, 4.128108082185154792e+00, 4.173464358591213452e-01, -2.312300021896779079e+00, 4.173464358591213452e-01
1.086007083536883222e+01, 4.131166091287448161e+00, 4.131166091287448161e+00, 4.131166091287448161e+00, -9.091823427875500130e+00, 4.131166091287448161e+00, 4.173418287141638650e-01, -2.314725593777187118e+00, 4.173418287141638650e-01
1.086739814362481660e+01, 4.134224066654538454e+00, 4.134224066654538454e+00, 4.134224066654538454e+00, -9.108793024065661825e+00, 4.134224066654538454e+00, 4.173372277819117904e-01, -2.317151748676934186e+00, 4.173372277819117904e-01
1.087472545188080097e+01, 4.137282008331903072e+00, 4.137282008331903960e+00, 4.137282008331903960e+00, -9.125780399575427637e+00, 4.137282008331903960e+00, 4.173326330498068337e-01, -2.319578486202919620e+00, 4.173326330498068337e-01
1.088205276013678535e+01, 4.140339916364927930e+00, 4.140339916364927042e+00, 4.140339916364927042e+00, -9.142785558672448687e+00, 4.140339916364927042e+00, 4.173280445053245136e-01, -2.322005805962577440e+00, 4.173280445053245136e-01
1.088938006839276973e+01, 4.143397790798901248e+00, 4.143397790798901248e+00, 4.143397790798901248e+00, -9.159808505621484187e+00, 4.143397790798901248e+00, 4.173234621359743768e-01, -2.324433707563863027e+00, 4.173234621359743768e-01
1.089670737664875411e+01, 4.146455631679030418e+00, 4.146455631679028642e+00, 4.146455631679028642e+00, -9.176849244684440521e+00, 4.146455631679028642e+00, 4.173188859292991104e-01, -2.326862190615266446e+00, 4.173188859292991104e-01
1.090403468490473848e+01, 4.149513439050418029e+00, 4.149513439050418917e+00, 4.149513439050418917e+00, -9.193907780120349926e+00, 4.149513439050418917e+00, 4.173143158728751523e-01, -2.329291254725799565e+00, 4.173143158728751523e-01
1.091136199316072286e+01, 4.152571212958092950e+00, 4.152571212958092062e+00, 4.152571212958092062e+00, -9.210984116185377601e+00, 4.152571212958092062e+00, 4.173097519543123579e-01, -2.331720899505003608e+00, 4.173097519543123579e-01
1.091868930141670724e+01, 4.155628953446976581e+00, 4.155628953446974805e+00, 4.155628953446974805e+00, -9.228078257132832363e+00, 4.155628953446974805e+00, 4.173051941612536120e-01, -2.334151124562938495e+00, 4.173051941612536120e-01
1.092601660967269162e+01, 4.158686660561906834e+00, 4.158686660561907722e+00, 4.158686660561907722e+00, -9.245190207213170197e+00, 4.158686660561907722e+00, 4.173006424813752169e-01, -2.336581929510193945e+00, 4.173006424813752169e-01
1.093334391792867599e+01, 4.161744334347639018e+00, 4.161744334347639018e+00, 4.161744334347639018e+00, -9.262319970673997815e+00, 4.161744334347639018e+00, 4.172960969023863376e-01, -2.339013313957878371e+00, 4.172960969023863376e-01
1.094067122618466037e+01, 4.164801974848826305e+00, 4.164801974848824528e+00, 4.164801974848824528e+00, -9.279467551760056665e+00, 4.164801974848824528e+00, 4.172915574120290572e-01, -2.341445277517621104e+00, 4.172915574120290572e-01
1.094799853444064475e+01, 4.167859582110034822e+00, 4.167859582110035710e+00, 4.167859582110035710e+00, -9.296632954713274444e+00, 4.167859582110035710e+00, 4.172870239980783769e-01, -2.343877819801574613e+00, 4.172870239980783769e-01
1.095532584269662912e+01, 4.170917156175748097e+00, 4.170917156175748985e+00, 4.170917156175748985e+00, -9.313816183772710033e+00, 4.170917156175748985e+00, 4.172824966483418829e-01, -2.346310940422406954e+00, 4.172824966483418829e-01
1.096265315095261350e+01, 4.173974697090356401e+00, 4.173974697090355512e+00, 4.173974697090355512e+00, -9.331017243174603237e+00, 4.173974697090355512e+00, 4.172779753506599687e-01, -2.348744638993305323e+00, 4.172779753506599687e-01
1.096998045920859788e+01, 4.177032204898154966e+00, 4.177032204898155854e+00, 4.177032204898155854e+00, -9.348236137152362346e+00, 4.177032204898155854e+00, 4.172734600929051685e-01, -2.351178915127976943e+00, 4.172734600929051685e-01
1.097730776746458226e+01, 4.180089679643360867e+00, 4.180089679643362643e+00, 4.180089679643362643e+00, -9.365472869936553479e+00, 4.180089679643362643e+00, 4.172689508629828237e-01, -2.353613768440641962e+00, 4.172689508629828237e-01
1.098463507572056663e+01, 4.183147121370097032e+00, 4.183147121370097032e+00, 4.183147121370097032e+00, -9.382727445754927231e+00, 4.183147121370097032e+00, 4.172644476488301390e-01, -2.356049198546035228e+00, 4.172644476488301390e-01
1.099196238397655101e+01, 4.186204530122397571e+00, 4.186204530122398459e+00, 4.186204530122398459e+00, -9.399999868832415117e+00, 4.186204530122398459e+00, 4.172599504384167379e-01, -2.358485205059408507e+00, 4.172599504384167379e-01
1.099928969223253539e+01, 4.189261905944208664e+00, 4.189261905944210440e+00, 4.189261905944210440e+00, -9.417290143391126023e+00, 4.189261905944210440e+00, 4.172554592197442735e-01, -2.360921787596522492e+00, 4.172554592197442735e-01
1.100661700048851976e+01, 4.192319248879393889e+00, 4.192319248879393889e+00, 4.192319248879393889e+00, -9.434598273650356859e+00, 4.192319248879393889e+00, 4.172509739808463181e-01, -2.363358945773654352e+00, 4.172509739808463181e-01
1.101394430874450414e+01, 4.195376558971721792e+00, 4.195376558971720904e+00, 4.195376558971720904e+00, -9.451924263826601447e+00, 4.195376558971720904e+00, 4.172464947097882515e-01, -2.365796679207588848e+00, 4.172464947097882515e-01
1.102127161700048852e+01, 4.198433836264876540e+00, 4.198433836264876540e+00, 4.198433836264876540e+00, -9.469268118133529200e+00, 4.198433836264876540e+00, 4.172420213946670953e-01, -2.368234987515621004e+00, 4.172420213946670953e-01
1.102859892525647290e+01, 4.201491080802456146e+00, 4.201491080802456146e+00, 4.201491080802456146e+00, -9.486629840782027756e+00, 4.201491080802456146e+00, 4.172375540236118452e-01, -2.370673870315555654e+00, 4.172375540236118452e-01
1.103592623351245727e+01, 4.204548292627974249e+00, 4.204548292627972472e+00, 4.204548292627972472e+00, -9.504009435980174558e+00, 4.204548292627972472e+00, 4.172330925847826388e-01, -2.373113327225705227e+00, 4.172330925847826388e-01
1.104325354176844165e+01, 4.207605471784850337e+00, 4.207605471784849449e+00, 4.207605471784849449e+00, -9.521406907933256392e+00, 4.207605471784849449e+00, 4.172286370663712551e-01, -2.375553357864889747e+00, 4.172286370663712551e-01
1.105058085002442603e+01, 4.210662618316424854e+00, 4.210662618316423966e+00, 4.210662618316423966e+00, -9.538822260843771161e+00, 4.210662618316423966e+00, 4.172241874566007258e-01, -2.377993961852433724e+00, 4.172241874566007258e-01
1.105790815828041040e+01, 4.213719732265944984e+00, 4.213719732265946760e+00, 4.213719732265946760e+00, -9.556255498911420787e+00, 4.213719732265946760e+00, 4.172197437437253908e-01, -2.380435138808166151e+00, 4.172197437437253908e-01
1.106523546653639478e+01, 4.216776813676582414e+00, 4.216776813676583302e+00, 4.216776813676583302e+00, -9.573706626333132519e+00, 4.216776813676583302e+00, 4.172153059160305655e-01, -2.382876888352421840e+00, 4.172153059160305655e-01
1.107256277479237916e+01, 4.219833862591414686e+00, 4.219833862591414686e+00, 4.219833862591414686e+00, -9.591175647303044727e+00, 4.219833862591414686e+00, 4.172108739618325957e-01, -2.385319210106036092e+00, 4.172108739618325957e-01
1.107989008304836354e+01, 4.222890879053435853e+00, 4.222890879053434965e+00, 4.222890879053434965e+00, -9.608662566012526440e+00, 4.222890879053434965e+00, 4.172064478694788026e-01, -2.387762103690349136e+00, 4.172064478694788026e-01
1.108721739130434791e+01, 4.225947863105552038e+00, 4.225947863105551150e+00, 4.225947863105551150e+00, -9.626167386650175573e+00, 4.225947863105551150e+00, 4.172020276273472050e-01, -2.390205568727199026e+00, 4.172020276273472050e-01
1.109454469956033229e+01, 4.229004814790591205e+00, 4.229004814790590316e+00, 4.229004814790590316e+00, -9.643690113401811814e+00, 4.229004814790590316e+00, 4.171976132238467416e-01, -2.392649604838923860e+00, 4.171976132238467416e-01
1.110187200781631667e+01, 4.232061734151288057e+00, 4.232061734151288057e+00, 4.232061734151288057e+00, -9.661230750450497951e+00, 4.232061734151288057e+00, 4.171932046474167155e-01, -2.395094211648363558e+00, 4.171932046474167155e-01
1.110919931607230104e+01, 4.235118621230300029e+00, 4.235118621230300917e+00, 4.235118621230300917e+00, -9.678789301976525650e+00, 4.235118621230300917e+00, 4.171888018865271275e-01, -2.397539388778851421e+00, 4.171888018865271275e-01
1.111652662432828542e+01, 4.238175476070198400e+00, 4.238175476070199288e+00, 4.238175476070199288e+00, -9.696365772157443885e+00, 4.238175476070199288e+00, 4.171844049296781765e-01, -2.399985135854223017e+00, 4.171844049296781765e-01
1.112385393258426980e+01, 4.241232298713469184e+00, 4.241232298713468296e+00, 4.241232298713468296e+00, -9.713960165168030514e+00, 4.241232298713468296e+00, 4.171800137654003704e-01, -2.402431452498803299e+00, 4.171800137654003704e-01
1.113118124084025418e+01, 4.244289089202509579e+00, 4.244289089202508691e+00, 4.244289089202508691e+00, -9.731572485180324250e+00, 4.244289089202508691e+00, 4.171756283822546929e-01, -2.404878338337419041e+00, 4.171756283822546929e-01
1.113850854909623855e+01, 4.247345847579639511e+00, 4.247345847579641287e+00, 4.247345847579641287e+00, -9.749202736363612232e+00, 4.247345847579641287e+00, 4.171712487688319371e-01, -2.407325792995385960e+00, 4.171712487688319371e-01
1.114583585735222293e+01, 4.250402573887099855e+00, 4.250402573887098967e+00, 4.250402573887098967e+00, -9.766850922884433572e+00, 4.250402573887098967e+00, 4.171668749137529830e-01, -2.409773816098513155e+00, 4.171668749137529830e-01
1.115316316560820731e+01, 4.253459268167035567e+00, 4.253459268167035567e+00, 4.253459268167035567e+00, -9.784517048906595349e+00, 4.253459268167035567e+00, 4.171625068056686314e-01, -2.412222407273105773e+00, 4.171625068056686314e-01
1.116049047386419169e+01, 4.256515930461516994e+00, 4.256515930461516994e+00, 4.256515930461516994e+00, -9.802201118591167273e+00, 4.256515930461516994e+00, 4.171581444332596034e-01, -2.414671566145954351e+00, 4.171581444332596034e-01
1.116781778212017606e+01, 4.259572560812530106e+00, 4.259572560812530995e+00, 4.259572560812530995e+00, -9.819903136096478136e+00, 4.259572560812530995e+00, 4.171537877852360965e-01, -2.417121292344344585e+00, 4.171537877852360965e-01
1.117514509037616044e+01, 4.262629159261978273e+00, 4.262629159261979161e+00, 4.262629159261979161e+00, -9.837623105578137128e+00, 4.262629159261979161e+00, 4.171494368503380623e-01, -2.419571585496047117e+00, 4.171494368503380623e-01
1.118247239863214482e+01, 4.265685725851683152e+00, 4.265685725851683152e+00, 4.265685725851683152e+00, -9.855361031189019627e+00, 4.265685725851683152e+00, 4.171450916173349843e-01, -2.422022445229321974e+00, 4.171450916173349843e-01
1.118979970688812919e+01, 4.268742260623382023e+00, 4.268742260623380247e+00, 4.268742260623380247e+00, -9.873116917079281407e+00, 4.268742260623380247e+00, 4.171407520750255449e-01, -2.424473871172919459e+00, 4.171407520750255449e-01
1.119712701514411357e+01, 4.271798763618727790e+00, 4.271798763618728678e+00, 4.271798763618728678e+00, -9.890890767396369299e+00, 4.271798763618728678e+00, 4.171364182122380693e-01, -2.426925862956071267e+00, 4.171364182122380693e-01
1.120445432340009795e+01, 4.274855234879302301e+00, 4.274855234879301413e+00, 4.274855234879301413e+00, -9.908682586285006977e+00, 4.274855234879301413e+00, 4.171320900178299707e-01, -2.429378420208497147e+00, 4.171320900178299707e-01
1.121178163165608233e+01, 4.277911674446593260e+00, 4.277911674446593260e+00, 4.277911674446593260e+00, -9.926492377887200291e+00, 4.277911674446593260e+00, 4.171277674806876390e-01, -2.431831542560401349e+00, 4.171277674806876390e-01
1.121910893991206670e+01, 4.280968082362015537e+00, 4.280968082362015537e+00, 4.280968082362015537e+00, -9.944320146342256805e+00, 4.280968082362015537e+00, 4.171234505897267741e-01, -2.434285229642469517e+00, 4.171234505897267741e-01
1.122643624816805108e+01, 4.284024458666898738e+00, 4.284024458666898738e+00, 4.284024458666898738e+00, -9.962165895786776915e+00, 4.284024458666898738e+00, 4.171191393338917752e-01, -2.436739481085872683e+00, 4.171191393338917752e-01
1.123376355642403546e+01, 4.287080803402490758e+00, 4.287080803402492535e+00, 4.287080803402492535e+00, -9.980029630354659176e+00, 4.287080803402492535e+00, 4.171148337021559627e-01, -2.439194296522258387e+00, 4.171148337021559627e-01
1.124109086468001983e+01, 4.290137116609967549e+00, 4.290137116609966661e+00, 4.290137116609966661e+00, -9.997911354177110965e+00, 4.290137116609966661e+00, 4.171105336835214672e-01, -2.441649675583761336e+00, 4.171105336835214672e-01
1.124841817293600421e+01, 4.293193398330409138e+00, 4.293193398330409138e+00, 4.293193398330409138e+00, -1.001581107138263427e+01, 4.293193398330409138e+00, 4.171062392670190633e-01, -2.444105617902990080e+00, 4.171062392670190633e-01
1.125574548119198859e+01, 4.296249648604829829e+00, 4.296249648604830718e+00, 4.296249648604830718e+00, -1.003372878609704877e+01, 4.296249648604830718e+00, 4.171019504417081136e-01, -2.446562123113034115e+00, 4.171019504417081136e-01
1.126307278944797297e+01, 4.299305867474155107e+00, 4.299305867474155995e+00, 4.299305867474155995e+00, -1.005166450244349541e+01, 4.299305867474155995e+00, 4.170976671966761806e-01, -2.449019190847462113e+00, 4.170976671966761806e-01
1.127040009770395734e+01, 4.302362054979239403e+00, 4.302362054979237627e+00, 4.302362054979237627e+00, -1.006961822454240618e+01, 4.302362054979237627e+00, 4.170933895210396369e-01, -2.451476820740316143e+00, 4.170933895210396369e-01
1.127772740595994172e+01, 4.305418211160841224e+00, 4.305418211160841224e+00, 4.305418211160841224e+00, -1.008758995651156454e+01, 4.305418211160841224e+00, 4.170891174039427218e-01, -2.453935012426118334e+00, 4.170891174039427218e-01
1.128505471421592610e+01, 4.308474336059658683e+00, 4.308474336059656906e+00, 4.308474336059656906e+00, -1.010557970246605919e+01, 4.308474336059656906e+00, 4.170848508345582628e-01, -2.456393765539860663e+00, 4.170848508345582628e-01
1.129238202247191047e+01, 4.311530429716297519e+00, 4.311530429716296631e+00, 4.311530429716296631e+00, -1.012358746651830366e+01, 4.311530429716296631e+00, 4.170805898020870095e-01, -2.458853079717013390e+00, 4.170805898020870095e-01
1.129970933072789485e+01, 4.314586492171288867e+00, 4.314586492171289756e+00, 4.314586492171289756e+00, -1.014161325277805759e+01, 4.314586492171289756e+00, 4.170763342957575226e-01, -2.461312954593517954e+00, 4.170763342957575226e-01
1.130703663898387923e+01, 4.317642523465089255e+00, 4.317642523465089255e+00, 4.317642523465089255e+00, -1.015965706535239832e+01, 4.317642523465089255e+00, 4.170720843048265625e-01, -2.463773389805786973e+00, 4.170720843048265625e-01
1.131436394723986361e+01, 4.320698523638069943e+00, 4.320698523638069055e+00, 4.320698523638069055e+00, -1.017771890834575288e+01, 4.320698523638069055e+00, 4.170678398185787006e-01, -2.466234384990708239e+00, 4.170678398185787006e-01
1.132169125549584798e+01, 4.323754492730524035e+00, 4.323754492730524923e+00, 4.323754492730524923e+00, -1.019579878585988197e+01, 4.323754492730524923e+00, 4.170636008263260419e-01, -2.468695939785634952e+00, 4.170636008263260419e-01
1.132901856375183236e+01, 4.326810430782672690e+00, 4.326810430782672690e+00, 4.326810430782672690e+00, -1.021389670199389066e+01, 4.326810430782672690e+00, 4.170593673174085581e-01, -2.471158053828391932e+00, 4.170593673174085581e-01
1.133634587200781674e+01, 4.329866337834652690e+00, 4.329866337834652690e+00, 4.329866337834652690e+00, -1.023201266084423899e+01, 4.329866337834652690e+00, 4.170551392811937541e-01, -2.473620726757273403e+00, 4.170551392811937541e-01
1.134367318026380111e+01, 4.332922213926524435e+00, 4.332922213926525323e+00, 4.332922213926525323e+00, -1.025014666650473494e+01, 4.332922213926525323e+00, 4.170509167070763912e-01, -2.476083958211041214e+00, 4.170509167070763912e-01
1.135100048851978549e+01, 4.335978059098274606e+00, 4.335978059098274606e+00, 4.335978059098274606e+00, -1.026829872306654323e+01, 4.335978059098274606e+00, 4.170466995844789304e-01, -2.478547747828920844e+00, 4.170466995844789304e-01
1.135832779677576987e+01, 4.339033873389808171e+00, 4.339033873389807283e+00, 4.339033873389807283e+00, -1.028646883461817296e+01, 4.339033873389807283e+00, 4.170424879028508669e-01, -2.481012095250606286e+00, 4.170424879028508669e-01
1.136565510503175425e+01, 4.342089656840952827e+00, 4.342089656840951939e+00, 4.342089656840951939e+00, -1.030465700524551664e+01, 4.342089656840951939e+00, 4.170382816516691182e-01, -2.483477000116256050e+00, 4.170382816516691182e-01
1.137298241328773862e+01, 4.345145409491459887e+00, 4.345145409491460775e+00, 4.345145409491460775e+00, -1.032286323903181646e+01, 4.345145409491460775e+00, 4.170340808204374694e-01, -2.485942462066492720e+00, 4.170340808204374694e-01
1.138030972154372300e+01, 4.348201131381009610e+00, 4.348201131381009610e+00, 4.348201131381009610e+00, -1.034108754005768915e+01, 4.348201131381009610e+00, 4.170298853986869614e-01, -2.488408480742399842e+00, 4.170298853986869614e-01
1.138763702979970738e+01, 4.351256822549195213e+00, 4.351256822549195213e+00, 4.351256822549195213e+00, -1.035932991240111534e+01, 4.351256822549195213e+00, 4.170256953759756136e-01, -2.490875055785527703e+00, 4.170256953759756136e-01
1.139496433805569175e+01, 4.354312483035543302e+00, 4.354312483035543302e+00, 4.354312483035543302e+00, -1.037759036013746794e+01, 4.354312483035543302e+00, 4.170215107418879241e-01, -2.493342186837882224e+00, 4.170215107418879241e-01
1.140229164631167613e+01, 4.357368112879496991e+00, 4.357368112879496103e+00, 4.357368112879496103e+00, -1.039586888733948555e+01, 4.357368112879496103e+00, 4.170173314860356473e-01, -2.495809873541933843e+00, 4.170173314860356473e-01
1.140961895456766051e+01, 4.360423712120423900e+00, 4.360423712120425677e+00, 4.360423712120425677e+00, -1.041416549807728309e+01, 4.360423712120425677e+00, 4.170131575980569050e-01, -2.498278115540611299e+00, 4.170131575980569050e-01
1.141694626282364489e+01, 4.363479280797625925e+00, 4.363479280797625925e+00, 4.363479280797625925e+00, -1.043248019641837665e+01, 4.363479280797625925e+00, 4.170089890676164646e-01, -2.500746912477301187e+00, 4.170089890676164646e-01
1.142427357107962926e+01, 4.366534818950315255e+00, 4.366534818950316144e+00, 4.366534818950316144e+00, -1.045081298642765866e+01, 4.366534818950316144e+00, 4.170048258844057942e-01, -2.503216263995849733e+00, 4.170048258844057942e-01
1.143160087933561364e+01, 4.369590326617638354e+00, 4.369590326617637466e+00, 4.369590326617637466e+00, -1.046916387216741917e+01, 4.369590326617637466e+00, 4.170006680381426190e-01, -2.505686169740557467e+00, 4.170006680381426190e-01
1.143892818759159802e+01, 4.372645803838659084e+00, 4.372645803838659972e+00, 4.372645803838659972e+00, -1.048753285769734411e+01, 4.372645803838659972e+00, 4.169965155185709760e-01, -2.508156629356184109e+00, 4.169965155185709760e-01
1.144625549584758240e+01, 4.375701250652375585e+00, 4.375701250652374696e+00, 4.375701250652374696e+00, -1.050591994707451349e+01, 4.375701250652374696e+00, 4.169923683154613259e-01, -2.510627642487939237e+00, 4.169923683154613259e-01
1.145358280410356677e+01, 4.378756667097702504e+00, 4.378756667097700728e+00, 4.378756667097700728e+00, -1.052432514435341737e+01, 4.378756667097700728e+00, 4.169882264186101639e-01, -2.513099208781494287e+00, 4.169882264186101639e-01
1.146091011235955115e+01, 4.381812053213480773e+00, 4.381812053213480773e+00, 4.381812053213480773e+00, -1.054274845358594170e+01, 4.381812053213480773e+00, 4.169840898178401312e-01, -2.515571327882966113e+00, 4.169840898178401312e-01
1.146823742061553553e+01, 4.384867409038483821e+00, 4.384867409038483821e+00, 4.384867409038483821e+00, -1.056118987882138072e+01, 4.384867409038483821e+00, 4.169799585029999034e-01, -2.518043999438929426e+00, 4.169799585029999034e-01
1.147556472887151990e+01, 4.387922734611406028e+00, 4.387922734611404252e+00, 4.387922734611404252e+00, -1.057964942410644937e+01, 4.387922734611404252e+00, 4.169758324639640801e-01, -2.520517223096407911e+00, 4.169758324639640801e-01
1.148289203712750428e+01, 4.390978029970861840e+00, 4.390978029970862728e+00, 4.390978029970862728e+00, -1.059812709348527981e+01, 4.390978029970862728e+00, 4.169717116906330734e-01, -2.522990998502879112e+00, 4.169717116906330734e-01
1.149021934538348866e+01, 4.394033295155407970e+00, 4.394033295155406194e+00, 4.394033295155406194e+00, -1.061662289099941603e+01, 4.394033295155406194e+00, 4.169675961729330527e-01, -2.525465325306266884e+00, 4.169675961729330527e-01
1.149754665363947304e+01, 4.397088530203506096e+00, 4.397088530203506984e+00, 4.397088530203506984e+00, -1.063513682068781385e+01, 4.397088530203506984e+00, 4.169634859008158889e-01, -2.527940203154944943e+00, 4.169634859008158889e-01
1.150487396189545741e+01, 4.400143735153563718e+00, 4.400143735153563718e+00, 4.400143735153563718e+00, -1.065366888658686939e+01, 4.400143735153563718e+00, 4.169593808642590438e-01, -2.530415631697737311e+00, 4.169593808642590438e-01
1.151220127015144179e+01, 4.403198910043903958e+00, 4.403198910043903958e+00, 4.403198910043903958e+00, -1.067221909273041369e+01, 4.403198910043903958e+00, 4.169552810532655140e-01, -2.532891610583912989e+00, 4.169552810532655140e-01
1.151952857840742617e+01, 4.406254054912778884e+00, 4.406254054912778884e+00, 4.406254054912778884e+00, -1.069078744314968610e+01, 4.406254054912778884e+00, 4.169511864578636651e-01, -2.535368139463189507e+00, 4.169511864578636651e-01
1.152685588666341054e+01, 4.409309169798368622e+00, 4.409309169798368622e+00, 4.409309169798368622e+00, -1.070937394187337688e+01, 4.409309169798368622e+00, 4.169470970681072863e-01, -2.537845217985726709e+00, 4.169470970681072863e-01
1.153418319491939492e+01, 4.412364254738781355e+00, 4.412364254738780467e+00, 4.412364254738780467e+00, -1.072797859292761480e+01, 4.412364254738780467e+00, 4.169430128740755359e-01, -2.540322845802132523e+00, 4.169430128740755359e-01
1.154151050317537930e+01, 4.415419309772048884e+00, 4.415419309772048884e+00, 4.415419309772048884e+00, -1.074660140033596534e+01, 4.415419309772048884e+00, 4.169389338658724964e-01, -2.542801022563457636e+00, 4.169389338658724964e-01
1.154883781143136368e+01, 4.418474334936135506e+00, 4.418474334936135506e+00, 4.418474334936135506e+00, -1.076524236811943247e+01, 4.418474334936135506e+00, 4.169348600336276189e-01, -2.545279747921194602e+00, 4.169348600336276189e-01
1.155616511968734805e+01, 4.421529330268930913e+00, 4.421529330268930913e+00, 4.421529330268930913e+00, -1.078390150029649242e+01, 4.421529330268930913e+00, 4.169307913674952237e-01, -2.547759021527281398e+00, 4.169307913674952237e-01
1.156349242794333243e+01, 4.424584295808251966e+00, 4.424584295808251966e+00, 4.424584295808251966e+00, -1.080257880088304034e+01, 4.424584295808251966e+00, 4.169267278576547775e-01, -2.550238843034094316e+00, 4.169267278576547775e-01
1.157081973619931681e+01, 4.427639231591846247e+00, 4.427639231591845359e+00, 4.427639231591845359e+00, -1.082127427389244723e+01, 4.427639231591845359e+00, 4.169226694943102829e-01, -2.552719212094450629e+00, 4.169226694943102829e-01
1.157814704445530118e+01, 4.430694137657384069e+00, 4.430694137657384069e+00, 4.430694137657384069e+00, -1.083998792333553496e+01, 4.430694137657384069e+00, 4.169186162676909446e-01, -2.555200128361608147e+00, 4.169186162676909446e-01
1.158547435271128556e+01, 4.433749014042470016e+00, 4.433749014042470904e+00, 4.433749014042470904e+00, -1.085871975322059413e+01, 4.433749014042470904e+00, 4.169145681680504478e-01, -2.557681591489264328e+00, 4.169145681680504478e-01
1.159280166096726994e+01, 4.436803860784636733e+00, 4.436803860784637621e+00, 4.436803860784637621e+00, -1.087746976755336092e+01, 4.436803860784637621e+00, 4.169105251856671801e-01, -2.560163601131553168e+00, 4.169105251856671801e-01
1.160012896922325254e+01, 4.439858677921344032e+00, 4.439858677921344032e+00, 4.439858677921344032e+00, -1.089623797033705443e+01, 4.439858677921344032e+00, 4.169064873108440095e-01, -2.562646156943044762e+00, 4.169064873108440095e-01
1.160745627747923692e+01, 4.442913465489980673e+00, 4.442913465489980673e+00, 4.442913465489980673e+00, -1.091502436557236777e+01, 4.442913465489980673e+00, 4.169024545339084509e-01, -2.565129258578748850e+00, 4.169024545339084509e-01
1.161478358573522129e+01, 4.445968223527864360e+00, 4.445968223527864360e+00, 4.445968223527864360e+00, -1.093382895725745385e+01, 4.445968223527864360e+00, 4.168984268452122222e-01, -2.567612905694108605e+00, 4.168984268452122222e-01
1.162211089399120567e+01, 4.449022952072242632e+00, 4.449022952072244408e+00, 4.449022952072244408e+00, -1.095265174938795560e+01, 4.449022952072244408e+00, 4.168944042351315771e-01, -2.570097097945003739e+00, 4.168944042351315771e-01
1.162943820224719005e+01, 4.452077651160296412e+00, 4.452077651160297300e+00, 4.452077651160297300e+00, -1.097149274595698287e+01, 4.452077651160297300e+00, 4.168903866940669167e-01, -2.572581834987744731e+00, 4.168903866940669167e-01
1.163676551050317443e+01, 4.455132320829130244e+00, 4.455132320829130244e+00, 4.455132320829130244e+00, -1.099035195095513551e+01, 4.455132320829130244e+00, 4.168863742124429006e-01, -2.575067116479077711e+00, 4.168863742124429006e-01
1.164409281875915880e+01, 4.458186961115779390e+00, 4.458186961115780278e+00, 4.458186961115780278e+00, -1.100922936837050692e+01, 4.458186961115780278e+00, 4.168823667807081135e-01, -2.577552942076179576e+00, 4.168823667807081135e-01
1.165142012701514318e+01, 4.461241572057213389e+00, 4.461241572057214277e+00, 4.461241572057214277e+00, -1.102812500218866454e+01, 4.461241572057214277e+00, 4.168783643893353430e-01, -2.580039311436661542e+00, 4.168783643893353430e-01
1.165874743527112756e+01, 4.464296153690328950e+00, 4.464296153690329838e+00, 4.464296153690329838e+00, -1.104703885639268890e+01, 4.464296153690329838e+00, 4.168743670288211911e-01, -2.582526224218560706e+00, 4.168743670288211911e-01
1.166607474352711193e+01, 4.467350706051957943e+00, 4.467350706051956166e+00, 4.467350706051956166e+00, -1.106597093496313100e+01, 4.467350706051956166e+00, 4.168703746896862961e-01, -2.585013680080348486e+00, 4.168703746896862961e-01
1.167340205178309631e+01, 4.470405229178849638e+00, 4.470405229178848749e+00, 4.470405229178848749e+00, -1.108492124187806382e+01, 4.470405229178848749e+00, 4.168663873624750549e-01, -2.587501678680923067e+00, 4.168663873624750549e-01
1.168072936003908069e+01, 4.473459723107700903e+00, 4.473459723107700903e+00, 4.473459723107700903e+00, -1.110388978111305036e+01, 4.473459723107700903e+00, 4.168624050377554013e-01, -2.589990219679610739e+00, 4.168624050377554013e-01
1.168805666829506507e+01, 4.476514187875130446e+00, 4.476514187875129558e+00, 4.476514187875129558e+00, -1.112287655664116315e+01, 4.476514187875129558e+00, 4.168584277061191390e-01, -2.592479302736166780e+00, 4.168584277061191390e-01
1.169538397655104944e+01, 4.479568623517687698e+00, 4.479568623517688586e+00, 4.479568623517688586e+00, -1.114188157243297717e+01, 4.479568623517688586e+00, 4.168544553581816081e-01, -2.594968927510770573e+00, 4.168544553581816081e-01
1.170271128480703382e+01, 4.482623030071858139e+00, 4.482623030071859027e+00, 4.482623030071859027e+00, -1.116090483245658938e+01, 4.482623030071859027e+00, 4.168504879845815747e-01, -2.597459093664030494e+00, 4.168504879845815747e-01
1.171003859306301820e+01, 4.485677407574057085e+00, 4.485677407574056197e+00, 4.485677407574056197e+00, -1.117994634067760273e+01, 4.485677407574056197e+00, 4.168465255759812305e-01, -2.599949800856975912e+00, 4.168465255759812305e-01
1.171736590131900257e+01, 4.488731756060624356e+00, 4.488731756060625244e+00, 4.488731756060625244e+00, -1.119900610105914218e+01, 4.488731756060625244e+00, 4.168425681230663038e-01, -2.602441048751065189e+00, 4.168425681230663038e-01
1.172469320957498695e+01, 4.491786075567845593e+00, 4.491786075567845593e+00, 4.491786075567845593e+00, -1.121808411756185819e+01, 4.491786075567845593e+00, 4.168386156165455603e-01, -2.604932837008175461e+00, 4.168386156165455603e-01
1.173202051783097133e+01, 4.494840366131924725e+00, 4.494840366131924725e+00, 4.494840366131924725e+00, -1.123718039414391079e+01, 4.494840366131924725e+00, 4.168346680471511911e-01, -2.607425165290610636e+00, 4.168346680471511911e-01
1.173934782608695571e+01, 4.497894627789007060e+00, 4.497894627789006172e+00, 4.497894627789006172e+00, -1.125629493476099974e+01, 4.497894627789006172e+00, 4.168307254056383138e-01, -2.609918033261092063e+00, 4.168307254056383138e-01
1.174667513434294008e+01, 4.500948860575163302e+00, 4.500948860575163302e+00, 4.500948860575163302e+00, -1.127542774336635745e+01, 4.500948860575163302e+00, 4.168267876827853047e-01, -2.612411440582767419e+00, 4.168267876827853047e-01
1.175400244259892446e+01, 4.504003064526402866e+00, 4.504003064526404643e+00, 4.504003064526404643e+00, -1.129457882391072943e+01, 4.504003064526404643e+00, 4.168228548693935220e-01, -2.614905386919197827e+00, 4.168228548693935220e-01
1.176132975085490884e+01, 4.507057239678666782e+00, 4.507057239678666782e+00, 4.507057239678666782e+00, -1.131374818034242402e+01, 4.507057239678666782e+00, 4.168189269562869725e-01, -2.617399871934371625e+00, 4.168189269562869725e-01
1.176865705911089321e+01, 4.510111386067825912e+00, 4.510111386067825023e+00, 4.510111386067825023e+00, -1.133293581660727156e+01, 4.510111386067825023e+00, 4.168150039343129776e-01, -2.619894895292688375e+00, 4.168150039343129776e-01
1.177598436736687759e+01, 4.513165503729682726e+00, 4.513165503729683614e+00, 4.513165503729683614e+00, -1.135214173664865633e+01, 4.513165503729683614e+00, 4.168110857943412295e-01, -2.622390456658972191e+00, 4.168110857943412295e-01
1.178331167562286197e+01, 4.516219592699981078e+00, 4.516219592699980190e+00, 4.516219592699980190e+00, -1.137136594440748993e+01, 4.516219592699980190e+00, 4.168071725272642913e-01, -2.624886555698459745e+00, 4.168071725272642913e-01
1.179063898387884635e+01, 4.519273653014387548e+00, 4.519273653014387548e+00, 4.519273653014387548e+00, -1.139060844382225390e+01, 4.519273653014387548e+00, 4.168032641239974301e-01, -2.627383192076806484e+00, 4.168032641239974301e-01
1.179796629213483072e+01, 4.522327684708512763e+00, 4.522327684708511875e+00, 4.522327684708511875e+00, -1.140986923882896598e+01, 4.522327684708511875e+00, 4.167993605754783948e-01, -2.629880365460079972e+00, 4.167993605754783948e-01
1.180529360039081510e+01, 4.525381687817890963e+00, 4.525381687817890963e+00, 4.525381687817890963e+00, -1.142914833336121383e+01, 4.525381687817890963e+00, 4.167954618726674165e-01, -2.632378075514767879e+00, 4.167954618726674165e-01
1.181262090864679948e+01, 4.528435662377999549e+00, 4.528435662377997772e+00, 4.528435662377997772e+00, -1.144844573135012311e+01, 4.528435662377997772e+00, 4.167915680065472084e-01, -2.634876321907767327e+00, 4.167915680065472084e-01
1.181994821690278386e+01, 4.531489608424239535e+00, 4.531489608424240423e+00, 4.531489608424240423e+00, -1.146776143672440007e+01, 4.531489608424240423e+00, 4.167876789681229099e-01, -2.637375104306390217e+00, 4.167876789681229099e-01
1.182727552515876823e+01, 4.534543525991957758e+00, 4.534543525991958646e+00, 4.534543525991958646e+00, -1.148709545341029781e+01, 4.534543525991958646e+00, 4.167837947484216987e-01, -2.639874422378361452e+00, 4.167837947484216987e-01
1.183460283341475261e+01, 4.537597415116429111e+00, 4.537597415116429111e+00, 4.537597415116429111e+00, -1.150644778533164647e+01, 4.537597415116429111e+00, 4.167799153384932342e-01, -2.642374275791818494e+00, 4.167799153384932342e-01
1.184193014167073699e+01, 4.540651275832859213e+00, 4.540651275832860989e+00, 4.540651275832860989e+00, -1.152581843640984083e+01, 4.540651275832860989e+00, 4.167760407294093250e-01, -2.644874664215305593e+00, 4.167760407294093250e-01
1.184925744992672136e+01, 4.543705108176397722e+00, 4.543705108176398610e+00, 4.543705108176398610e+00, -1.154520741056386157e+01, 4.543705108176398610e+00, 4.167721709122635954e-01, -2.647375587317783552e+00, 4.167721709122635954e-01
1.185658475818270574e+01, 4.546758912182122359e+00, 4.546758912182123247e+00, 4.546758912182123247e+00, -1.156461471171024336e+01, 4.546758912182123247e+00, 4.167683058781719851e-01, -2.649877044768617740e+00, 4.167683058781719851e-01
1.186391206643869012e+01, 4.549812687885049556e+00, 4.549812687885047779e+00, 4.549812687885047779e+00, -1.158404034376311920e+01, 4.549812687885047779e+00, 4.167644456182722501e-01, -2.652379036237582532e+00, 4.167644456182722501e-01
1.187123937469467450e+01, 4.552866435320121141e+00, 4.552866435320122029e+00, 4.552866435320122029e+00, -1.160348431063419206e+01, 4.552866435320122029e+00, 4.167605901237239618e-01, -2.654881561394862644e+00, 4.167605901237239618e-01
1.187856668295065887e+01, 4.555920154522228316e+00, 4.555920154522229204e+00, 4.555920154522229204e+00, -1.162294661623275616e+01, 4.555920154522229204e+00, 4.167567393857087299e-01, -2.657384619911047352e+00, 4.167567393857087299e-01
1.188589399120664325e+01, 4.558973845526194779e+00, 4.558973845526193891e+00, 4.558973845526193891e+00, -1.164242726446568454e+01, 4.558973845526193891e+00, 4.167528933954295911e-01, -2.659888211457134943e+00, 4.167528933954295911e-01
1.189322129946262763e+01, 4.562027508366767847e+00, 4.562027508366767847e+00, 4.562027508366767847e+00, -1.166192625923745041e+01, 4.562027508366767847e+00, 4.167490521441115647e-01, -2.662392335704526936e+00, 4.167490521441115647e-01
1.190054860771861200e+01, 4.565081143078644210e+00, 4.565081143078645098e+00, 4.565081143078645098e+00, -1.168144360445012531e+01, 4.565081143078645098e+00, 4.167452156230010973e-01, -2.664896992325031189e+00, 4.167452156230010973e-01
1.190787591597459638e+01, 4.568134749696453056e+00, 4.568134749696452168e+00, 4.568134749696452168e+00, -1.170097930400336317e+01, 4.568134749696452168e+00, 4.167413838233662293e-01, -2.667402180990857463e+00, 4.167413838233662293e-01
1.191520322423058076e+01, 4.571188328254755184e+00, 4.571188328254754296e+00, 4.571188328254754296e+00, -1.172053336179442162e+01, 4.571188328254754296e+00, 4.167375567364964839e-01, -2.669907901374623638e+00, 4.167375567364964839e-01
1.192253053248656514e+01, 4.574241878788049220e+00, 4.574241878788050109e+00, 4.574241878788050109e+00, -1.174010578171817087e+01, 4.574241878788050109e+00, 4.167337343537028116e-01, -2.672414153149345939e+00, 4.167337343537028116e-01
1.192985784074254951e+01, 4.577295401330774283e+00, 4.577295401330776059e+00, 4.577295401330776059e+00, -1.175969656766707594e+01, 4.577295401330776059e+00, 4.167299166663174792e-01, -2.674920935988444270e+00, 4.167299166663174792e-01
1.193718514899853389e+01, 4.580348895917306429e+00, 4.580348895917306429e+00, 4.580348895917306429e+00, -1.177930572353121264e+01, 4.580348895917306429e+00, 4.167261036656940143e-01, -2.677428249565738216e+00, 4.167261036656940143e-01
1.194451245725451827e+01, 4.583402362581949774e+00, 4.583402362581949774e+00, 4.583402362581949774e+00, -1.179893325319827113e+01, 4.583402362581949774e+00, 4.167222953432073163e-01, -2.679936093555450594e+00, 4.167222953432073163e-01
1.195183976551050264e+01, 4.586455801358952478e+00, 4.586455801358953366e+00, 4.586455801358953366e+00, -1.181857916055355417e+01, 4.586455801358953366e+00, 4.167184916902531011e-01, -2.682444467632199459e+00, 4.167184916902531011e-01
1.195916707376648702e+01, 4.589509212282500528e+00, 4.589509212282500528e+00, 4.589509212282500528e+00, -1.183824344947998419e+01, 4.589509212282500528e+00, 4.167146926982486232e-01, -2.684953371471007433e+00, 4.167146926982486232e-01
1.196649438202247140e+01, 4.592562595386711521e+00, 4.592562595386712410e+00, 4.592562595386712410e+00, -1.185792612385809441e+01, 4.592562595386712410e+00, 4.167108983586317872e-01, -2.687462804747291933e+00, 4.167108983586317872e-01
1.197382169027845578e+01, 4.595615950705647990e+00, 4.595615950705647101e+00, 4.595615950705647101e+00, -1.187762718756605729e+01, 4.595615950705647101e+00, 4.167071086628615917e-01, -2.689972767136867837e+00, 4.167071086628615917e-01
1.198114899853444015e+01, 4.598669278273300520e+00, 4.598669278273299632e+00, 4.598669278273299632e+00, -1.189734664447966317e+01, 4.598669278273299632e+00, 4.167033236024180187e-01, -2.692483258315947037e+00, 4.167033236024180187e-01
1.198847630679042453e+01, 4.601722578123603746e+00, 4.601722578123603746e+00, 4.601722578123603746e+00, -1.191708449847232032e+01, 4.601722578123603746e+00, 4.166995431688017004e-01, -2.694994277961137996e+00, 4.166995431688017004e-01
1.199580361504640891e+01, 4.604775850290431904e+00, 4.604775850290431016e+00, 4.604775850290431016e+00, -1.193684075341508510e+01, 4.604775850290431016e+00, 4.166957673535341966e-01, -2.697505825749444863e+00, 4.166957673535341966e-01
1.200313092330239328e+01, 4.607829094807589954e+00, 4.607829094807589954e+00, 4.607829094807589954e+00, -1.195661541317664955e+01, 4.607829094807589954e+00, 4.166919961481576062e-01, -2.700017901358266137e+00, 4.166919961481576062e-01
1.201045823155837766e+01, 4.610882311708827785e+00, 4.610882311708827785e+00, 4.610882311708827785e+00, -1.197640848162332539e+01, 4.610882311708827785e+00, 4.166882295442347894e-01, -2.702530504465393335e+00, 4.166882295442347894e-01
1.201778553981436204e+01, 4.613935501027829567e+00, 4.613935501027829567e+00, 4.613935501027829567e+00, -1.199621996261908308e+01, 4.613935501027829567e+00, 4.166844675333492010e-01, -2.705043634749011883e+00, 4.166844675333492010e-01
1.202511284807034642e+01, 4.616988662798220844e+00, 4.616988662798220844e+00, 4.616988662798220844e+00, -1.201604986002552344e+01, 4.616988662798220844e+00, 4.166807101071047237e-01, -2.707557291887698891e+00, 4.166807101071047237e-01
1.203244015632633079e+01, 4.620041797053560551e+00, 4.620041797053561439e+00, 4.620041797053561439e+00, -1.203589817770190784e+01, 4.620041797053561439e+00, 4.166769572571257796e-01, -2.710071475560423604e+00, 4.166769572571257796e-01
1.203976746458231517e+01, 4.623094903827355218e+00, 4.623094903827355218e+00, 4.623094903827355218e+00, -1.205576491950512974e+01, 4.623094903827355218e+00, 4.166732089750570522e-01, -2.712586185446546949e+00, 4.166732089750570522e-01
1.204709477283829955e+01, 4.626147983153037657e+00, 4.626147983153038545e+00, 4.626147983153038545e+00, -1.207565008928974848e+01, 4.626147983153038545e+00, 4.166694652525636533e-01, -2.715101421225819767e+00, 4.166694652525636533e-01
1.205442208109428393e+01, 4.629201035063994496e+00, 4.629201035063994496e+00, 4.629201035063994496e+00, -1.209555369090797505e+01, 4.629201035063994496e+00, 4.166657260813310115e-01, -2.717617182578381030e+00, 4.166657260813310115e-01
1.206174938935026830e+01, 4.632254059593536866e+00, 4.632254059593537754e+00, 4.632254059593537754e+00, -1.211547572820966856e+01, 4.632254059593537754e+00, 4.166619914530645952e-01, -2.720133469184761399e+00, 4.166619914530645952e-01
1.206907669760625268e+01, 4.635307056774928824e+00, 4.635307056774927936e+00, 4.635307056774927936e+00, -1.213541620504236995e+01, 4.635307056774927936e+00, 4.166582613594900786e-01, -2.722650280725876115e+00, 4.166582613594900786e-01
1.207640400586223706e+01, 4.638360026641360712e+00, 4.638360026641360712e+00, 4.638360026641360712e+00, -1.215537512525125230e+01, 4.638360026641360712e+00, 4.166545357923533976e-01, -2.725167616883031663e+00, 4.166545357923533976e-01
1.208373131411822143e+01, 4.641412969225972240e+00, 4.641412969225972240e+00, 4.641412969225972240e+00, -1.217535249267918829e+01, 4.641412969225972240e+00, 4.166508147434202503e-01, -2.727685477337918662e+00, 4.166508147434202503e-01
1.209105862237420581e+01, 4.644465884561840063e+00, 4.644465884561840063e+00, 4.644465884561840063e+00, -1.219534831116669160e+01, 4.644465884561840063e+00, 4.166470982044763738e-01, -2.730203861772614093e+00, 4.166470982044763738e-01
1.209838593063019019e+01, 4.647518772681977772e+00, 4.647518772681978660e+00, 4.647518772681978660e+00, -1.221536258455197377e+01, 4.647518772681978660e+00, 4.166433861673274897e-01, -2.732722769869581736e+00, 4.166433861673274897e-01
1.210571323888617457e+01, 4.650571633619345668e+00, 4.650571633619345668e+00, 4.650571633619345668e+00, -1.223539531667089975e+01, 4.650571633619345668e+00, 4.166396786237990257e-01, -2.735242201311667731e+00, 4.166396786237990257e-01
1.211304054714215894e+01, 4.653624467406837439e+00, 4.653624467406836551e+00, 4.653624467406836551e+00, -1.225544651135701102e+01, 4.653624467406836551e+00, 4.166359755657364494e-01, -2.737762155782104134e+00, 4.166359755657364494e-01
1.212036785539814332e+01, 4.656677274077286377e+00, 4.656677274077286377e+00, 4.656677274077286377e+00, -1.227551617244155580e+01, 4.656677274077286377e+00, 4.166322769850044905e-01, -2.740282632964504028e+00, 4.166322769850044905e-01
1.212769516365412770e+01, 4.659730053663476035e+00, 4.659730053663476035e+00, 4.659730053663476035e+00, -1.229560430375343394e+01, 4.659730053663476035e+00, 4.166285828734880847e-01, -2.742803632542865966e+00, 4.166285828734880847e-01
1.213502247191011207e+01, 4.662782806198118912e+00, 4.662782806198118912e+00, 4.662782806198118912e+00, -1.231571090911925204e+01, 4.662782806198118912e+00, 4.166248932230912638e-01, -2.745325154201568640e+00, 4.166248932230912638e-01
1.214234978016609645e+01, 4.665835531713876883e+00, 4.665835531713876883e+00, 4.665835531713876883e+00, -1.233583599236329675e+01, 4.665835531713876883e+00, 4.166212080257379879e-01, -2.747847197625371773e+00, 4.166212080257379879e-01
1.214967708842208083e+01, 4.668888230243345205e+00, 4.668888230243346094e+00, 4.668888230243346094e+00, -1.235597955730754727e+01, 4.668888230243346094e+00, 4.166175272733714241e-01, -2.750369762499415227e+00, 4.166175272733714241e-01
1.215700439667806521e+01, 4.671940901819069403e+00, 4.671940901819069403e+00, 4.671940901819069403e+00, -1.237614160777168060e+01, 4.671940901819069403e+00, 4.166138509579544458e-01, -2.752892848509220336e+00, 4.166138509579544458e-01
1.216433170493404958e+01, 4.674993546473528383e+00, 4.674993546473526607e+00, 4.674993546473526607e+00, -1.239632214757306450e+01, 4.674993546473526607e+00, 4.166101790714689668e-01, -2.755416455340686355e+00, 4.166101790714689668e-01
1.217165901319003396e+01, 4.678046164239143323e+00, 4.678046164239142435e+00, 4.678046164239142435e+00, -1.241652118052677523e+01, 4.678046164239142435e+00, 4.166065116059164963e-01, -2.757940582680090458e+00, 4.166065116059164963e-01
1.217898632144601834e+01, 4.681098755148278556e+00, 4.681098755148278556e+00, 4.681098755148278556e+00, -1.243673871044557977e+01, 4.681098755148278556e+00, 4.166028485533174730e-01, -2.760465230214089072e+00, 4.166028485533174730e-01
1.218631362970200271e+01, 4.684151319233242461e+00, 4.684151319233243349e+00, 4.684151319233243349e+00, -1.245697474113996428e+01, 4.684151319233243349e+00, 4.165991899057119308e-01, -2.762990397629714323e+00, 4.165991899057119308e-01
1.219364093795798709e+01, 4.687203856526282131e+00, 4.687203856526283019e+00, 4.687203856526283019e+00, -1.247722927641811275e+01, 4.687203856526283019e+00, 4.165955356551587219e-01, -2.765516084614373593e+00, 4.165955356551587219e-01
1.220096824621397147e+01, 4.690256367059588705e+00, 4.690256367059588705e+00, 4.690256367059588705e+00, -1.249750232008591944e+01, 4.690256367059588705e+00, 4.165918857937359610e-01, -2.768042290855853071e+00, 4.165918857937359610e-01
1.220829555446995585e+01, 4.693308850865291149e+00, 4.693308850865289372e+00, 4.693308850865289372e+00, -1.251779387594700488e+01, 4.693308850865289372e+00, 4.165882403135405809e-01, -2.770569016042312871e+00, 4.165882403135405809e-01
1.221562286272594022e+01, 4.696361307975460697e+00, 4.696361307975460697e+00, 4.696361307975460697e+00, -1.253810394780269277e+01, 4.696361307975460697e+00, 4.165845992066886105e-01, -2.773096259862284807e+00, 4.165845992066886105e-01
1.222295017098192460e+01, 4.699413738422117959e+00, 4.699413738422117959e+00, 4.699413738422117959e+00, -1.255843253945203131e+01, 4.699413738422117959e+00, 4.165809624653150633e-01, -2.775624022004678615e+00, 4.165809624653150633e-01
1.223027747923790898e+01, 4.702466142237218705e+00, 4.702466142237219593e+00, 4.702466142237219593e+00, -1.257877965469178960e+01, 4.702466142237219593e+00, 4.165773300815737157e-01, -2.778152302158773512e+00, 4.165773300815737157e-01
1.223760478749389335e+01, 4.705518519452667192e+00, 4.705518519452667192e+00, 4.705518519452667192e+00, -1.259914529731646127e+01, 4.705518519452667192e+00, 4.165737020476369956e-01, -2.780681100014222196e+00, 4.165737020476369956e-01
1.224493209574987773e+01, 4.708570870100303729e+00, 4.708570870100304617e+00, 4.708570870100304617e+00, -1.261952947111827150e+01, 4.708570870100304617e+00, 4.165700783556962605e-01, -2.783210415261049953e+00, 4.165700783556962605e-01
1.225225940400586211e+01, 4.711623194211917109e+00, 4.711623194211917109e+00, 4.711623194211917109e+00, -1.263993217988716999e+01, 4.711623194211917109e+00, 4.165664589979614640e-01, -2.785740247589651997e+00, 4.165664589979614640e-01
1.225958671226184649e+01, 4.714675491819234843e+00, 4.714675491819234843e+00, 4.714675491819234843e+00, -1.266035342741083802e+01, 4.714675491819234843e+00, 4.165628439666613225e-01, -2.788270596690793912e+00, 4.165628439666613225e-01
1.226691402051783086e+01, 4.717727762953929371e+00, 4.717727762953931148e+00, 4.717727762953931148e+00, -1.268079321747470445e+01, 4.717727762953931148e+00, 4.165592332540428711e-01, -2.790801462255612098e+00, 4.165592332540428711e-01
1.227424132877381524e+01, 4.720780007647620735e+00, 4.720780007647622512e+00, 4.720780007647622512e+00, -1.270125155386191373e+01, 4.720780007647622512e+00, 4.165556268523717409e-01, -2.793332843975608881e+00, 4.165556268523717409e-01
1.228156863702979962e+01, 4.723832225931866802e+00, 4.723832225931865914e+00, 4.723832225931865914e+00, -1.272172844035337036e+01, 4.723832225931865914e+00, 4.165520247539322152e-01, -2.795864741542657850e+00, 4.165520247539322152e-01
1.228889594528578399e+01, 4.726884417838165930e+00, 4.726884417838166819e+00, 4.726884417838166819e+00, -1.274222388072772816e+01, 4.726884417838166819e+00, 4.165484269510266735e-01, -2.798397154649000740e+00, 4.165484269510266735e-01
1.229622325354176837e+01, 4.729936583397971184e+00, 4.729936583397970296e+00, 4.729936583397970296e+00, -1.276273787876135835e+01, 4.729936583397970296e+00, 4.165448334359762583e-01, -2.800930082987242553e+00, 4.165448334359762583e-01
1.230355056179775275e+01, 4.732988722642666346e+00, 4.732988722642666346e+00, 4.732988722642666346e+00, -1.278327043822841169e+01, 4.732988722642666346e+00, 4.165412442011198202e-01, -2.803463526250359994e+00, 4.165412442011198202e-01
1.231087787005373713e+01, 4.736040835603590793e+00, 4.736040835603591681e+00, 4.736040835603591681e+00, -1.280382156290077234e+01, 4.736040835603591681e+00, 4.165376592388149724e-01, -2.805997484131690367e+00, 4.165376592388149724e-01
1.231820517830972150e+01, 4.739092922312023504e+00, 4.739092922312021727e+00, 4.739092922312021727e+00, -1.282439125654808798e+01, 4.739092922312021727e+00, 4.165340785414373692e-01, -2.808531956324937351e+00, 4.165340785414373692e-01
1.232553248656570588e+01, 4.742144982799180397e+00, 4.742144982799180397e+00, 4.742144982799180397e+00, -1.284497952293775391e+01, 4.742144982799180397e+00, 4.165305021013805953e-01, -2.811066942524172774e+00, 4.165305021013805953e-01
1.233285979482169026e+01, 4.745197017096232983e+00, 4.745197017096234759e+00, 4.745197017096234759e+00, -1.286558636583492898e+01, 4.745197017096234759e+00, 4.165269299110564982e-01, -2.813602442423826400e+00, 4.165269299110564982e-01
1.234018710307767464e+01, 4.748249025234295928e+00, 4.748249025234295928e+00, 4.748249025234295928e+00, -1.288621178900254449e+01, 4.748249025234295928e+00, 4.165233619628949668e-01, -2.816138455718696143e+00, 4.165233619628949668e-01
1.234751441133365901e+01, 4.751301007244420838e+00, 4.751301007244419949e+00, 4.751301007244419949e+00, -1.290685579620128998e+01, 4.751301007244419949e+00, 4.165197982493437090e-01, -2.818674982103939186e+00, 4.165197982493437090e-01
1.235484171958964339e+01, 4.754352963157606027e+00, 4.754352963157606915e+00, 4.754352963157606915e+00, -1.292751839118960433e+01, 4.754352963157606915e+00, 4.165162387628685847e-01, -2.821212021275075088e+00, 4.165162387628685847e-01
1.236216902784562777e+01, 4.757404893004803625e+00, 4.757404893004803625e+00, 4.757404893004803625e+00, -1.294819957772372909e+01, 4.757404893004803625e+00, 4.165126834959530511e-01, -2.823749572927984897e+00, 4.165126834959530511e-01
1.236949633610161214e+01, 4.760456796816898262e+00, 4.760456796816899150e+00, 4.760456796816899150e+00, -1.296889935955766404e+01, 4.760456796816899150e+00, 4.165091324410984397e-01, -2.826287636758912036e+00, 4.165091324410984397e-01
1.237682364435759652e+01, 4.763508674624730155e+00, 4.763508674624730155e+00, 4.763508674624730155e+00, -1.298961774044317075e+01, 4.763508674624730155e+00, 4.165055855908240678e-01, -2.828826212464454759e+00, 4.165055855908240678e-01
1.238415095261358090e+01, 4.766560526459075575e+00, 4.766560526459077352e+00, 4.766560526459077352e+00, -1.301035472412981697e+01, 4.766560526459077352e+00, 4.165020429376667388e-01, -2.831365299741577246e+00, 4.165020429376667388e-01
1.239147826086956528e+01, 4.769612352350664608e+00, 4.769612352350665496e+00, 4.769612352350665496e+00, -1.303111031436492340e+01, 4.769612352350665496e+00, 4.164985044741808529e-01, -2.833904898287597174e+00, 4.164985044741808529e-01
1.239880556912554965e+01, 4.772664152330166942e+00, 4.772664152330168719e+00, 4.772664152330168719e+00, -1.305188451489361157e+01, 4.772664152330168719e+00, 4.164949701929385739e-01, -2.836445007800190155e+00, 4.164949701929385739e-01
1.240613287738153403e+01, 4.775715926428204305e+00, 4.775715926428203417e+00, 4.775715926428203417e+00, -1.307267732945878613e+01, 4.775715926428203417e+00, 4.164914400865296629e-01, -2.838985627977394621e+00, 4.164914400865296629e-01
1.241346018563751841e+01, 4.778767674675334476e+00, 4.778767674675333588e+00, 4.778767674675333588e+00, -1.309348876180114551e+01, 4.778767674675333588e+00, 4.164879141475610336e-01, -2.841526758517598505e+00, 4.164879141475610336e-01
1.242078749389350278e+01, 4.781819397102067271e+00, 4.781819397102066382e+00, 4.781819397102066382e+00, -1.311431881565915525e+01, 4.781819397102066382e+00, 4.164843923686575300e-01, -2.844068399119551671e+00, 4.164843923686575300e-01
1.242811480214948716e+01, 4.784871093738858328e+00, 4.784871093738859216e+00, 4.784871093738859216e+00, -1.313516749476910661e+01, 4.784871093738859216e+00, 4.164808747424609270e-01, -2.846610549482354813e+00, 4.164808747424609270e-01
1.243544211040547154e+01, 4.787922764616111770e+00, 4.787922764616111770e+00, 4.787922764616111770e+00, -1.315603480286506510e+01, 4.787922764616111770e+00, 4.164773612616306520e-01, -2.849153209305466117e+00, 4.164773612616306520e-01
1.244276941866145592e+01, 4.790974409764173103e+00, 4.790974409764172215e+00, 4.790974409764172215e+00, -1.317692074367891486e+01, 4.790974409764172215e+00, 4.164738519188433963e-01, -2.851696378288699041e+00, 4.164738519188433963e-01
1.245009672691744029e+01, 4.794026029213332762e+00, 4.794026029213333651e+00, 4.794026029213333651e+00, -1.319782532094031779e+01, 4.794026029213333651e+00, 4.164703467067928377e-01, -2.854240056132216541e+00, 4.164703467067928377e-01
1.245742403517342467e+01, 4.797077622993838553e+00, 4.797077622993838553e+00, 4.797077622993838553e+00, -1.321874853837675623e+01, 4.797077622993838553e+00, 4.164668456181902512e-01, -2.856784242536538176e+00, 4.164668456181902512e-01
1.246475134342940905e+01, 4.800129191135870776e+00, 4.800129191135870776e+00, 4.800129191135870776e+00, -1.323969039971352224e+01, 4.800129191135870776e+00, 4.164633486457636202e-01, -2.859328937202535670e+00, 4.164633486457636202e-01
1.247207865168539342e+01, 4.803180733669567992e+00, 4.803180733669567992e+00, 4.803180733669567992e+00, -1.326065090867370522e+01, 4.803180733669567992e+00, 4.164598557822583591e-01, -2.861874139831428909e+00, 4.164598557822583591e-01
1.247940595994137780e+01, 4.806232250625006586e+00, 4.806232250625007474e+00, 4.806232250625007474e+00, -1.328163006897821141e+01, 4.806232250625007474e+00, 4.164563670204367574e-01, -2.864419850124792166e+00, 4.164563670204367574e-01
1.248673326819736218e+01, 4.809283742032221198e+00, 4.809283742032221198e+00, 4.809283742032221198e+00, -1.330262788434576571e+01, 4.809283742032221198e+00, 4.164528823530779800e-01, -2.866966067784549210e+00, 4.164528823530779800e-01
1.249406057645334656e+01, 4.812335207921178970e+00, 4.812335207921178970e+00, 4.812335207921178970e+00, -1.332364435849290452e+01, 4.812335207921178970e+00, 4.164494017729784558e-01, -2.869512792512973309e+00, 4.164494017729784558e-01
1.250138788470933093e+01, 4.815386648321807073e+00, 4.815386648321807961e+00, 4.815386648321807961e+00, -1.334467949513398288e+01, 4.815386648321807961e+00, 4.164459252729512673e-01, -2.872060024012687673e+00, 4.164459252729512673e-01
1.250871519296531531e+01, 4.818438063263974058e+00, 4.818438063263974946e+00, 4.818438063263974946e+00, -1.336573329798119580e+01, 4.818438063263974946e+00, 4.164424528458263164e-01, -2.874607761986664123e+00, 4.164424528458263164e-01
1.251604250122129969e+01, 4.821489452777497853e+00, 4.821489452777497853e+00, 4.821489452777497853e+00, -1.338680577074453559e+01, 4.821489452777497853e+00, 4.164389844844504918e-01, -2.877156006138221311e+00, 4.164389844844504918e-01
1.252336980947728406e+01, 4.824540816892139539e+00, 4.824540816892140427e+00, 4.824540816892140427e+00, -1.340789691713184340e+01, 4.824540816892140427e+00, 4.164355201816871688e-01, -2.879704756171026503e+00, 4.164355201816871688e-01
1.253069711773326844e+01, 4.827592155637617566e+00, 4.827592155637617566e+00, 4.827592155637617566e+00, -1.342900674084877366e+01, 4.827592155637617566e+00, 4.164320599304165427e-01, -2.882254011789091575e+00, 4.164320599304165427e-01
1.253802442598925282e+01, 4.830643469043588212e+00, 4.830643469043588212e+00, 4.830643469043588212e+00, -1.345013524559882967e+01, 4.830643469043588212e+00, 4.164286037235355176e-01, -2.884803772696778346e+00, 4.164286037235355176e-01
1.254535173424523720e+01, 4.833694757139662457e+00, 4.833694757139661569e+00, 4.833694757139661569e+00, -1.347128243508334222e+01, 4.833694757139661569e+00, 4.164251515539575954e-01, -2.887354038598791472e+00, 4.164251515539575954e-01
1.255267904250122157e+01, 4.836746019955393550e+00, 4.836746019955393550e+00, 4.836746019955393550e+00, -1.349244831300147496e+01, 4.836746019955393550e+00, 4.164217034146125984e-01, -2.889904809200181113e+00, 4.164217034146125984e-01
1.256000635075720595e+01, 4.839797257520289442e+00, 4.839797257520290330e+00, 4.839797257520290330e+00, -1.351363288305024390e+01, 4.839797257520290330e+00, 4.164182592984471132e-01, -2.892456084206341593e+00, 4.164182592984471132e-01
1.256733365901319033e+01, 4.842848469863803018e+00, 4.842848469863803018e+00, 4.842848469863803018e+00, -1.353483614892449260e+01, 4.842848469863803018e+00, 4.164148191984239911e-01, -2.895007863323010522e+00, 4.164148191984239911e-01
1.257466096726917471e+01, 4.845899657015336537e+00, 4.845899657015335649e+00, 4.845899657015335649e+00, -1.355605811431691521e+01, 4.845899657015335649e+00, 4.164113831075226813e-01, -2.897560146256269231e+00, 4.164113831075226813e-01
1.258198827552515908e+01, 4.848950819004237189e+00, 4.848950819004237189e+00, 4.848950819004237189e+00, -1.357729878291806358e+01, 4.848950819004237189e+00, 4.164079510187386757e-01, -2.900112932712542779e+00, 4.164079510187386757e-01
1.258931558378114346e+01, 4.852001955859806870e+00, 4.852001955859807758e+00, 4.852001955859807758e+00, -1.359855815841632598e+01, 4.852001955859807758e+00, 4.164045229250841751e-01, -2.902666222398596396e+00, 4.164045229250841751e-01
1.259664289203712784e+01, 4.855053067611294182e+00, 4.855053067611294182e+00, 4.855053067611294182e+00, -1.361983624449795194e+01, 4.855053067611294182e+00, 4.164010988195873675e-01, -2.905220015021537261e+00, 4.164010988195873675e-01
1.260397020029311221e+01, 4.858104154287895327e+00, 4.858104154287895327e+00, 4.858104154287895327e+00, -1.364113304484703981e+01, 4.858104154287895327e+00, 4.163976786952925946e-01, -2.907774310288813169e+00, 4.163976786952925946e-01
1.261129750854909659e+01, 4.861155215918754990e+00, 4.861155215918754102e+00, 4.861155215918754102e+00, -1.366244856314555101e+01, 4.861155215918754102e+00, 4.163942625452605739e-01, -2.910329107908212087e+00, 4.163942625452605739e-01
1.261862481680508097e+01, 4.864206252532968122e+00, 4.864206252532969899e+00, 4.864206252532969899e+00, -1.368378280307330108e+01, 4.864206252532969899e+00, 4.163908503625680657e-01, -2.912884407587862157e+00, 4.163908503625680657e-01
1.262595212506106535e+01, 4.867257264159585262e+00, 4.867257264159584373e+00, 4.867257264159584373e+00, -1.370513576830798286e+01, 4.867257264159584373e+00, 4.163874421403079285e-01, -2.915440209036229913e+00, 4.163874421403079285e-01
1.263327943331704972e+01, 4.870308250827592111e+00, 4.870308250827592111e+00, 4.870308250827592111e+00, -1.372650746252513088e+01, 4.870308250827592111e+00, 4.163840378715888968e-01, -2.917996511962119843e+00, 4.163840378715888968e-01
1.264060674157303410e+01, 4.873359212565937071e+00, 4.873359212565937071e+00, 4.873359212565937071e+00, -1.374789788939816937e+01, 4.873359212565937071e+00, 4.163806375495359147e-01, -2.920553316074675720e+00, 4.163806375495359147e-01
1.264793404982901848e+01, 4.876410149403511696e+00, 4.876410149403511696e+00, 4.876410149403511696e+00, -1.376930705259836785e+01, 4.876410149403511696e+00, 4.163772411672896356e-01, -2.923110621083375271e+00, 4.163772411672896356e-01
1.265526135808500285e+01, 4.879461061369160468e+00, 4.879461061369160468e+00, 4.879461061369160468e+00, -1.379073495579489794e+01, 4.879461061369160468e+00, 4.163738487180066450e-01, -2.925668426698037283e+00, 4.163738487180066450e-01
1.266258866634098723e+01, 4.882511948491675469e+00, 4.882511948491675469e+00, 4.882511948491675469e+00, -1.381218160265479433e+01, 4.882511948491675469e+00, 4.163704601948595707e-01, -2.928226732628814499e+00, 4.163704601948595707e-01
1.266991597459697161e+01, 4.885562810799799038e+00, 4.885562810799800815e+00, 4.885562810799800815e+00, -1.383364699684295651e+01, 4.885562810799800815e+00, 4.163670755910365839e-01, -2.930785538586193617e+00, 4.163670755910365839e-01
1.267724328285295599e+01, 4.888613648322229110e+00, 4.888613648322228222e+00, 4.888613648322228222e+00, -1.385513114202217189e+01, 4.888613648322228222e+00, 4.163636948997417875e-01, -2.933344844280997066e+00, 4.163636948997417875e-01
1.268457059110894036e+01, 4.891664461087602334e+00, 4.891664461087603222e+00, 4.891664461087603222e+00, -1.387663404185312110e+01, 4.891664461087603222e+00, 4.163603181141948273e-01, -2.935904649424383894e+00, 4.163603181141948273e-01
1.269189789936492474e+01, 4.894715249124516276e+00, 4.894715249124516276e+00, 4.894715249124516276e+00, -1.389815569999436029e+01, 4.894715249124516276e+00, 4.163569452276311145e-01, -2.938464953727844442e+00, 4.163569452276311145e-01
1.269922520762090912e+01, 4.897766012461516105e+00, 4.897766012461515217e+00, 4.897766012461515217e+00, -1.391969612010232993e+01, 4.897766012461515217e+00, 4.163535762333016033e-01, -2.941025756903202115e+00, 4.163535762333016033e-01
1.270655251587689349e+01, 4.900816751127093696e+00, 4.900816751127091919e+00, 4.900816751127091919e+00, -1.394125530583136197e+01, 4.900816751127091919e+00, 4.163502111244729575e-01, -2.943587058662613387e+00, 4.163502111244729575e-01
1.271387982413287787e+01, 4.903867465149696514e+00, 4.903867465149695626e+00, 4.903867465149695626e+00, -1.396283326083368515e+01, 4.903867465149695626e+00, 4.163468498944271623e-01, -2.946148858718567798e+00, 4.163468498944271623e-01
1.272120713238886225e+01, 4.906918154557716960e+00, 4.906918154557718736e+00, 4.906918154557718736e+00, -1.398442998875941257e+01, 4.906918154557718736e+00, 4.163434925364617456e-01, -2.948711156783883514e+00, 4.163434925364617456e-01
1.272853444064484663e+01, 4.909968819379512794e+00, 4.909968819379511906e+00, 4.909968819379511906e+00, -1.400604549325657011e+01, 4.909968819379511906e+00, 4.163401390438897787e-01, -2.951273952571713544e+00, 4.163401390438897787e-01
1.273586174890083100e+01, 4.913019459643370723e+00, 4.913019459643371611e+00, 4.913019459643371611e+00, -1.402767977797107513e+01, 4.913019459643371611e+00, 4.163367894100397648e-01, -2.953837245795538191e+00, 4.163367894100397648e-01
1.274318905715681538e+01, 4.916070075377548143e+00, 4.916070075377548143e+00, 4.916070075377548143e+00, -1.404933284654673287e+01, 4.916070075377548143e+00, 4.163334436282551398e-01, -2.956401036169166385e+00, 4.163334436282551398e-01
1.275051636541279976e+01, 4.919120666610242054e+00, 4.919120666610242942e+00, 4.919120666610242942e+00, -1.407100470262527026e+01, 4.919120666610242942e+00, 4.163301016918951603e-01, -2.958965323406738790e+00, 4.163301016918951603e-01
1.275784367366878413e+01, 4.922171233369608601e+00, 4.922171233369607712e+00, 4.922171233369607712e+00, -1.409269534984633410e+01, 4.922171233369607712e+00, 4.163267635943340150e-01, -2.961530107222726471e+00, 4.163267635943340150e-01
1.276517098192476851e+01, 4.925221775683747083e+00, 4.925221775683747083e+00, 4.925221775683747083e+00, -1.411440479184743602e+01, 4.925221775683747083e+00, 4.163234293289613253e-01, -2.964095387331922460e+00, 4.163234293289613253e-01
1.277249829018075289e+01, 4.928272293580716834e+00, 4.928272293580715946e+00, 4.928272293580715946e+00, -1.413613303226404483e+01, 4.928272293580715946e+00, 4.163200988891815335e-01, -2.966661163449451522e+00, 4.163200988891815335e-01
1.277982559843673727e+01, 4.931322787088519455e+00, 4.931322787088520343e+00, 4.931322787088520343e+00, -1.415788007472951726e+01, 4.931322787088520343e+00, 4.163167722684145700e-01, -2.969227435290766159e+00, 4.163167722684145700e-01
1.278715290669272164e+01, 4.934373256235121019e+00, 4.934373256235121907e+00, 4.934373256235121907e+00, -1.417964592287512637e+01, 4.934373256235121907e+00, 4.163134494600954083e-01, -2.971794202571639509e+00, 4.163134494600954083e-01
1.279448021494870602e+01, 4.937423701048429869e+00, 4.937423701048428981e+00, 4.937423701048428981e+00, -1.420143058033007755e+01, 4.937423701048428981e+00, 4.163101304576737882e-01, -2.974361465008176886e+00, 4.163101304576737882e-01
1.280180752320469040e+01, 4.940474121556305498e+00, 4.940474121556305498e+00, 4.940474121556305498e+00, -1.422323405072148894e+01, 4.940474121556305498e+00, 4.163068152546147149e-01, -2.976929222316805568e+00, 4.163068152546147149e-01
1.280913483146067477e+01, 4.943524517786569206e+00, 4.943524517786567429e+00, 4.943524517786567429e+00, -1.424505633767440571e+01, 4.943524517786567429e+00, 4.163035038443979041e-01, -2.979497474214278352e+00, 4.163035038443979041e-01
1.281646213971665915e+01, 4.946574889766982785e+00, 4.946574889766982785e+00, 4.946574889766982785e+00, -1.426689744481178579e+01, 4.946574889766982785e+00, 4.163001962205183926e-01, -2.982066220417671332e+00, 4.163001962205183926e-01
1.282378944797264353e+01, 4.949625237525268950e+00, 4.949625237525268950e+00, 4.949625237525268950e+00, -1.428875737575454608e+01, 4.949625237525268950e+00, 4.162968923764855944e-01, -2.984635460644385230e+00, 4.162968923764855944e-01
1.283111675622862791e+01, 4.952675561089099787e+00, 4.952675561089100675e+00, 4.952675561089100675e+00, -1.431063613412148783e+01, 4.952675561089100675e+00, 4.162935923058241339e-01, -2.987205194612141401e+00, 4.162935923058241339e-01
1.283844406448461228e+01, 4.955725860486099421e+00, 4.955725860486101197e+00, 4.955725860486101197e+00, -1.433253372352938548e+01, 4.955725860486101197e+00, 4.162902960020731791e-01, -2.989775422038985386e+00, 4.162902960020731791e-01
1.284577137274059666e+01, 4.958776135743848457e+00, 4.958776135743850233e+00, 4.958776135743850233e+00, -1.435445014759293691e+01, 4.958776135743850233e+00, 4.162870034587867196e-01, -2.992346142643286910e+00, 4.162870034587867196e-01
1.285309868099658104e+01, 4.961826386889873319e+00, 4.961826386889875096e+00, 4.961826386889875096e+00, -1.437638540992476344e+01, 4.961826386889875096e+00, 4.162837146695334556e-01, -2.994917356143731446e+00, 4.162837146695334556e-01
1.286042598925256542e+01, 4.964876613951661355e+00, 4.964876613951662243e+00, 4.964876613951662243e+00, -1.439833951413544533e+01, 4.964876613951662243e+00, 4.162804296278967420e-01, -2.997489062259330428e+00, 4.162804296278967420e-01
1.286775329750854979e+01, 4.967926816956647507e+00, 4.967926816956647507e+00, 4.967926816956647507e+00, -1.442031246383348986e+01, 4.967926816956647507e+00, 4.162771483274746442e-01, -3.000061260709410149e+00, 4.162771483274746442e-01
1.287508060576453417e+01, 4.970976995932219644e+00, 4.970976995932219644e+00, 4.970976995932219644e+00, -1.444230426262536149e+01, 4.970976995932219644e+00, 4.162738707618794387e-01, -3.002633951213622865e+00, 4.162738707618794387e-01
1.288240791402051855e+01, 4.974027150905722117e+00, 4.974027150905722117e+00, 4.974027150905722117e+00, -1.446431491411546588e+01, 4.974027150905722117e+00, 4.162705969247385007e-01, -3.005207133491934801e+00, 4.162705969247385007e-01
1.288973522227650292e+01, 4.977077281904451311e+00, 4.977077281904451311e+00, 4.977077281904451311e+00, -1.448634442190615879e+01, 4.977077281904451311e+00, 4.162673268096931389e-01, -3.007780807264633705e+00, 4.162673268096931389e-01
1.289706253053248730e+01, 4.980127388955656542e+00, 4.980127388955656542e+00, 4.980127388955656542e+00, -1.450839278959775314e+01, 4.980127388955656542e+00, 4.162640604103995390e-01, -3.010354972252325290e+00, 4.162640604103995390e-01
1.290438983878847168e+01, 4.983177472086540050e+00, 4.983177472086540938e+00, 4.983177472086540938e+00, -1.453046002078849774e+01, 4.983177472086540938e+00, 4.162607977205279863e-01, -3.012929628175929242e+00, 4.162607977205279863e-01
1.291171714704445606e+01, 4.986227531324261442e+00, 4.986227531324261442e+00, 4.986227531324261442e+00, -1.455254611907461815e+01, 4.986227531324261442e+00, 4.162575387337633659e-01, -3.015504774756686324e+00, 4.162575387337633659e-01
1.291904445530044043e+01, 4.989277566695930588e+00, 4.989277566695929700e+00, 4.989277566695929700e+00, -1.457465108805028642e+01, 4.989277566695929700e+00, 4.162542834438047734e-01, -3.018080411716151268e+00, 4.162542834438047734e-01
1.292637176355642481e+01, 4.992327578228609397e+00, 4.992327578228608509e+00, 4.992327578228608509e+00, -1.459677493130763715e+01, 4.992327578228608509e+00, 4.162510318443655710e-01, -3.020656538776195443e+00, 4.162510318443655710e-01
1.293369907181240919e+01, 4.995377565949317145e+00, 4.995377565949318033e+00, 4.995377565949318033e+00, -1.461891765243678520e+01, 4.995377565949318033e+00, 4.162477839291734427e-01, -3.023233155659006410e+00, 4.162477839291734427e-01
1.294102638006839356e+01, 4.998427529885030474e+00, 4.998427529885030474e+00, 4.998427529885030474e+00, -1.464107925502577778e+01, 4.998427529885030474e+00, 4.162445396919702278e-01, -3.025810262087083924e+00, 4.162445396919702278e-01
1.294835368832437794e+01, 5.001477470062672737e+00, 5.001477470062673625e+00, 5.001477470062673625e+00, -1.466325974266065657e+01, 5.001477470062673625e+00, 4.162412991265119211e-01, -3.028387857783246151e+00, 4.162412991265119211e-01
1.295568099658036232e+01, 5.004527386509125542e+00, 5.004527386509125542e+00, 5.004527386509125542e+00, -1.468545911892542399e+01, 5.004527386509125542e+00, 4.162380622265687835e-01, -3.030965942470620789e+00, 4.162380622265687835e-01
1.296300830483634492e+01, 5.007577279251223423e+00, 5.007577279251224311e+00, 5.007577279251224311e+00, -1.470767738740205033e+01, 5.007577279251224311e+00, 4.162348289859248984e-01, -3.033544515872649061e+00, 4.162348289859248984e-01
1.297033561309232930e+01, 5.010627148315761836e+00, 5.010627148315761836e+00, 5.010627148315761836e+00, -1.472991455167049502e+01, 5.010627148315761836e+00, 4.162315993983785600e-01, -3.036123577713090160e+00, 4.162315993983785600e-01
1.297766292134831367e+01, 5.013676993729477616e+00, 5.013676993729478504e+00, 5.013676993729478504e+00, -1.475217061530868712e+01, 5.013676993729478504e+00, 4.162283734577422178e-01, -3.038703127716007479e+00, 4.162283734577422178e-01
1.298499022960429805e+01, 5.016726815519077398e+00, 5.016726815519077398e+00, 5.016726815519077398e+00, -1.477444558189252533e+01, 5.016726815519077398e+00, 4.162251511578418661e-01, -3.041283165605782379e+00, 4.162251511578418661e-01
1.299231753786028243e+01, 5.019776613711210089e+00, 5.019776613711210089e+00, 5.019776613711210089e+00, -1.479673945499591170e+01, 5.019776613711210089e+00, 4.162219324925178765e-01, -3.043863691107104863e+00, 4.162219324925178765e-01
1.299964484611626681e+01, 5.022826388332489067e+00, 5.022826388332488179e+00, 5.022826388332488179e+00, -1.481905223819069839e+01, 5.022826388332488179e+00, 4.162187174556242208e-01, -3.046444703944973575e+00, 4.162187174556242208e-01
1.300697215437225118e+01, 5.025876139409474419e+00, 5.025876139409472643e+00, 5.025876139409472643e+00, -1.484138393504675868e+01, 5.025876139409472643e+00, 4.162155060410288043e-01, -3.049026203844700689e+00, 4.162155060410288043e-01
1.301429946262823556e+01, 5.028925866968686265e+00, 5.028925866968686265e+00, 5.028925866968686265e+00, -1.486373454913193193e+01, 5.028925866968686265e+00, 4.162122982426134099e-01, -3.051608190531904352e+00, 4.162122982426134099e-01
1.302162677088421994e+01, 5.031975571036601202e+00, 5.031975571036601202e+00, 5.031975571036601202e+00, -1.488610408401206264e+01, 5.031975571036601202e+00, 4.162090940542735318e-01, -3.054190663732516242e+00, 4.162090940542735318e-01
1.302895407914020431e+01, 5.035025251639650534e+00, 5.035025251639648758e+00, 5.035025251639648758e+00, -1.490849254325097739e+01, 5.035025251639648758e+00, 4.162058934699183754e-01, -3.056773623172772680e+00, 4.162058934699183754e-01
1.303628138739618869e+01, 5.038074908804214047e+00, 5.038074908804212271e+00, 5.038074908804212271e+00, -1.493089993041050079e+01, 5.038074908804212271e+00, 4.162026964834708020e-01, -3.059357068579217742e+00, 4.162026964834708020e-01
1.304360869565217307e+01, 5.041124542556632449e+00, 5.041124542556633337e+00, 5.041124542556633337e+00, -1.495332624905045371e+01, 5.041124542556633337e+00, 4.161995030888674951e-01, -3.061940999678704589e+00, 4.161995030888674951e-01
1.305093600390815745e+01, 5.044174152923209142e+00, 5.044174152923209142e+00, 5.044174152923209142e+00, -1.497577150272867819e+01, 5.044174152923209142e+00, 4.161963132800585718e-01, -3.064525416198396357e+00, 4.161963132800585718e-01
1.305826331216414182e+01, 5.047223739930190689e+00, 5.047223739930191577e+00, 5.047223739930191577e+00, -1.499823569500097342e+01, 5.047223739930191577e+00, 4.161931270510078051e-01, -3.067110317865753721e+00, 4.161931270510078051e-01
1.306559062042012620e+01, 5.050273303603787234e+00, 5.050273303603787234e+00, 5.050273303603787234e+00, -1.502071882942117753e+01, 5.050273303603787234e+00, 4.161899443956925126e-01, -3.069695704408551329e+00, 4.161899443956925126e-01
1.307291792867611058e+01, 5.053322843970162737e+00, 5.053322843970161848e+00, 5.053322843970161848e+00, -1.504322090954112667e+01, 5.053322843970161848e+00, 4.161867653081035012e-01, -3.072281575554865363e+00, 4.161867653081035012e-01
1.308024523693209495e+01, 5.056372361055435860e+00, 5.056372361055434084e+00, 5.056372361055434084e+00, -1.506574193891066926e+01, 5.056372361055434084e+00, 4.161835897822451225e-01, -3.074867931033079760e+00, 4.161835897822451225e-01
1.308757254518807933e+01, 5.059421854885679970e+00, 5.059421854885679970e+00, 5.059421854885679970e+00, -1.508828192107766064e+01, 5.059421854885679970e+00, 4.161804178121350506e-01, -3.077454770571879550e+00, 4.161804178121350506e-01
1.309489985344406371e+01, 5.062471325486933793e+00, 5.062471325486932017e+00, 5.062471325486932017e+00, -1.511084085958794887e+01, 5.062471325486932017e+00, 4.161772493918042826e-01, -3.080042093900252631e+00, 4.161772493918042826e-01
1.310222716170004809e+01, 5.065520772885178324e+00, 5.065520772885178324e+00, 5.065520772885178324e+00, -1.513341875798545111e+01, 5.065520772885178324e+00, 4.161740845152974155e-01, -3.082629900747497764e+00, 4.161740845152974155e-01
1.310955446995603246e+01, 5.068570197106366138e+00, 5.068570197106364361e+00, 5.068570197106364361e+00, -1.515601561981203993e+01, 5.068570197106364361e+00, 4.161709231766721473e-01, -3.085218190843205921e+00, 4.161709231766721473e-01
1.311688177821201684e+01, 5.071619598176392074e+00, 5.071619598176391186e+00, 5.071619598176391186e+00, -1.517863144860765523e+01, 5.071619598176391186e+00, 4.161677653699994983e-01, -3.087806963917278047e+00, 4.161677653699994983e-01
1.312420908646800122e+01, 5.074668976121116337e+00, 5.074668976121116337e+00, 5.074668976121116337e+00, -1.520126624791022074e+01, 5.074668976121116337e+00, 4.161646110893638117e-01, -3.090396219699913960e+00, 4.161646110893638117e-01
1.313153639472398559e+01, 5.077718330966357385e+00, 5.077718330966356497e+00, 5.077718330966356497e+00, -1.522392002125571686e+01, 5.077718330966356497e+00, 4.161614603288624759e-01, -3.092985957921615014e+00, 4.161614603288624759e-01
1.313886370297996997e+01, 5.080767662737882162e+00, 5.080767662737880386e+00, 5.080767662737880386e+00, -1.524659277217813980e+01, 5.080767662737880386e+00, 4.161583130826062016e-01, -3.095576178313184545e+00, 4.161583130826062016e-01
1.314619101123595435e+01, 5.083816971461417644e+00, 5.083816971461418532e+00, 5.083816971461418532e+00, -1.526928450420949446e+01, 5.083816971461418532e+00, 4.161551693447187450e-01, -3.098166880605722096e+00, 4.161551693447187450e-01
1.315351831949193873e+01, 5.086866257162655280e+00, 5.086866257162655280e+00, 5.086866257162655280e+00, -1.529199522087985308e+01, 5.086866257162655280e+00, 4.161520291093371293e-01, -3.100758064530633185e+00, 4.161520291093371293e-01
1.316084562774792310e+01, 5.089915519867234117e+00, 5.089915519867234117e+00, 5.089915519867234117e+00, -1.531472492571728772e+01, 5.089915519867234117e+00, 4.161488923706110343e-01, -3.103349729819618208e+00, 4.161488923706110343e-01
1.316817293600390748e+01, 5.092964759600752345e+00, 5.092964759600753233e+00, 5.092964759600753233e+00, -1.533747362224792354e+01, 5.092964759600753233e+00, 4.161457591227036290e-01, -3.105941876204676433e+00, 4.161457591227036290e-01
1.317550024425989186e+01, 5.096013976388770850e+00, 5.096013976388770850e+00, 5.096013976388770850e+00, -1.536024131399592285e+01, 5.096013976388770850e+00, 4.161426293597907389e-01, -3.108534503418107331e+00, 4.161426293597907389e-01
1.318282755251587623e+01, 5.099063170256799893e+00, 5.099063170256800781e+00, 5.099063170256800781e+00, -1.538302800448348151e+01, 5.099063170256800781e+00, 4.161395030760613456e-01, -3.111127611192508358e+00, 4.161395030760613456e-01
1.319015486077186061e+01, 5.102112341230315096e+00, 5.102112341230315984e+00, 5.102112341230315984e+00, -1.540583369723083962e+01, 5.102112341230315984e+00, 4.161363802657170874e-01, -3.113721199260770511e+00, 4.161363802657170874e-01
1.319748216902784499e+01, 5.105161489334743230e+00, 5.105161489334743230e+00, 5.105161489334743230e+00, -1.542865839575627085e+01, 5.105161489334743230e+00, 4.161332609229728141e-01, -3.116315267356084551e+00, 4.161332609229728141e-01
1.320480947728382937e+01, 5.108210614595472876e+00, 5.108210614595471988e+00, 5.108210614595471988e+00, -1.545150210357611087e+01, 5.108210614595471988e+00, 4.161301450420559767e-01, -3.118909815211938330e+00, 4.161301450420559767e-01
1.321213678553981374e+01, 5.111259717037844652e+00, 5.111259717037845540e+00, 5.111259717037845540e+00, -1.547436482420475379e+01, 5.111259717037845540e+00, 4.161270326172068490e-01, -3.121504842562114579e+00, 4.161270326172068490e-01
1.321946409379579812e+01, 5.114308796687168091e+00, 5.114308796687168091e+00, 5.114308796687168091e+00, -1.549724656115460064e+01, 5.114308796687168091e+00, 4.161239236426785282e-01, -3.124100349140688238e+00, 4.161239236426785282e-01
1.322679140205178250e+01, 5.117357853568696768e+00, 5.117357853568697656e+00, 5.117357853568697656e+00, -1.552014731793615354e+01, 5.117357853568697656e+00, 4.161208181127369898e-01, -3.126696334682034450e+00, 4.161208181127369898e-01
1.323411871030776688e+01, 5.120406887707657617e+00, 5.120406887707655841e+00, 5.120406887707655841e+00, -1.554306709805793396e+01, 5.120406887707655841e+00, 4.161177160216606441e-01, -3.129292798920818353e+00, 4.161177160216606441e-01
1.324144601856375125e+01, 5.123455899129217173e+00, 5.123455899129217173e+00, 5.123455899129217173e+00, -1.556600590502653958e+01, 5.123455899129217173e+00, 4.161146173637406687e-01, -3.131889741592000398e+00, 4.161146173637406687e-01
1.324877332681973563e+01, 5.126504887858517101e+00, 5.126504887858517989e+00, 5.126504887858517989e+00, -1.558896374234662474e+01, 5.126504887858517989e+00, 4.161115221332808978e-01, -3.134487162430835472e+00, 4.161115221332808978e-01
1.325610063507572001e+01, 5.129553853920649331e+00, 5.129553853920649331e+00, 5.129553853920649331e+00, -1.561194061352090223e+01, 5.129553853920649331e+00, 4.161084303245978222e-01, -3.137085061172869782e+00, 4.161084303245978222e-01
1.326342794333170438e+01, 5.132602797340665823e+00, 5.132602797340665823e+00, 5.132602797340665823e+00, -1.563493652205014506e+01, 5.132602797340665823e+00, 4.161053419320203117e-01, -3.139683437553942191e+00, 4.161053419320203117e-01
1.327075525158768876e+01, 5.135651718143575906e+00, 5.135651718143575017e+00, 5.135651718143575017e+00, -1.565795147143319532e+01, 5.135651718143575017e+00, 4.161022569498898926e-01, -3.142282291310183773e+00, 4.161022569498898926e-01
1.327808255984367314e+01, 5.138700616354347162e+00, 5.138700616354347162e+00, 5.138700616354347162e+00, -1.568098546516695713e+01, 5.138700616354347162e+00, 4.160991753725605813e-01, -3.144881622178016034e+00, 4.160991753725605813e-01
1.328540986809965752e+01, 5.141749491997908095e+00, 5.141749491997908095e+00, 5.141749491997908095e+00, -1.570403850674641788e+01, 5.141749491997908095e+00, 4.160960971943987730e-01, -3.147481429894152694e+00, 4.160960971943987730e-01
1.329273717635564189e+01, 5.144798345099146353e+00, 5.144798345099145465e+00, 5.144798345099145465e+00, -1.572711059966462521e+01, 5.144798345099145465e+00, 4.160930224097834640e-01, -3.150081714195598348e+00, 4.160930224097834640e-01
1.330006448461162627e+01, 5.147847175682903398e+00, 5.147847175682904286e+00, 5.147847175682904286e+00, -1.575020174741271184e+01, 5.147847175682904286e+00, 4.160899510131056966e-01, -3.152682474819646252e+00, 4.160899510131056966e-01
1.330739179286761065e+01, 5.150895983773987830e+00, 5.150895983773987830e+00, 5.150895983773987830e+00, -1.577331195347985826e+01, 5.150895983773987830e+00, 4.160868829987692807e-01, -3.155283711503876987e+00, 4.160868829987692807e-01
1.331471910112359502e+01, 5.153944769397158510e+00, 5.153944769397159398e+00, 5.153944769397159398e+00, -1.579644122135336914e+01, 5.153944769397159398e+00, 4.160838183611900720e-01, -3.157885423986166895e+00, 4.160838183611900720e-01
1.332204640937957940e+01, 5.156993532577141437e+00, 5.156993532577140549e+00, 5.156993532577140549e+00, -1.581958955451857918e+01, 5.156993532577140549e+00, 4.160807570947961942e-01, -3.160487612004672098e+00, 4.160807570947961942e-01
1.332937371763556378e+01, 5.160042273338613761e+00, 5.160042273338613761e+00, 5.160042273338613761e+00, -1.584275695645895254e+01, 5.160042273338613761e+00, 4.160776991940282610e-01, -3.163090275297844034e+00, 4.160776991940282610e-01
1.333670102589154816e+01, 5.163090991706217991e+00, 5.163090991706217991e+00, 5.163090991706217991e+00, -1.586594343065600299e+01, 5.163090991706217991e+00, 4.160746446533388765e-01, -3.165693413604417472e+00, 4.160746446533388765e-01
1.334402833414753253e+01, 5.166139687704556671e+00, 5.166139687704555783e+00, 5.166139687704555783e+00, -1.588914898058934178e+01, 5.166139687704555783e+00, 4.160715934671929128e-01, -3.168297026663415394e+00, 4.160715934671929128e-01
1.335135564240351691e+01, 5.169188361358182604e+00, 5.169188361358183492e+00, 5.169188361358183492e+00, -1.591237360973668480e+01, 5.169188361358183492e+00, 4.160685456300673990e-01, -3.170901114214149441e+00, 4.160685456300673990e-01
1.335868295065950129e+01, 5.172237012691623725e+00, 5.172237012691622837e+00, 5.172237012691622837e+00, -1.593561732157380284e+01, 5.172237012691622837e+00, 4.160655011364514100e-01, -3.173505675996212805e+00, 4.160655011364514100e-01
1.336601025891548566e+01, 5.175285641729351127e+00, 5.175285641729351127e+00, 5.175285641729351127e+00, -1.595888011957460328e+01, 5.175285641729351127e+00, 4.160624599808462332e-01, -3.176110711749488225e+00, 4.160624599808462332e-01
1.337333756717147004e+01, 5.178334248495810144e+00, 5.178334248495808367e+00, 5.178334248495808367e+00, -1.598216200721105906e+01, 5.178334248495808367e+00, 4.160594221577650909e-01, -3.178716221214143545e+00, 4.160594221577650909e-01
1.338066487542745442e+01, 5.181382833015391043e+00, 5.181382833015391043e+00, 5.181382833015391043e+00, -1.600546298795324773e+01, 5.181382833015391043e+00, 4.160563876617333068e-01, -3.181322204130629494e+00, 4.160563876617333068e-01
1.338799218368343880e+01, 5.184431395312458335e+00, 5.184431395312458335e+00, 5.184431395312458335e+00, -1.602878306526935148e+01, 5.184431395312458335e+00, 4.160533564872881951e-01, -3.183928660239681463e+00, 4.160533564872881951e-01
1.339531949193942317e+01, 5.187479935411330345e+00, 5.187479935411328569e+00, 5.187479935411328569e+00, -1.605212224262563936e+01, 5.187479935411328569e+00, 4.160503286289788383e-01, -3.186535589282319503e+00, 4.160503286289788383e-01
1.340264680019540755e+01, 5.190528453336282766e+00, 5.190528453336280990e+00, 5.190528453336280990e+00, -1.607548052348649748e+01, 5.190528453336280990e+00, 4.160473040813664758e-01, -3.189142990999846106e+00, 4.160473040813664758e-01
1.340997410845139193e+01, 5.193576949111553986e+00, 5.193576949111552210e+00, 5.193576949111552210e+00, -1.609885791131442190e+01, 5.193576949111552210e+00, 4.160442828390241710e-01, -3.191750865133847093e+00, 4.160442828390241710e-01
1.341730141670737630e+01, 5.196625422761343316e+00, 5.196625422761343316e+00, 5.196625422761343316e+00, -1.612225440956999378e+01, 5.196625422761343316e+00, 4.160412648965367555e-01, -3.194359211426190281e+00, 4.160412648965367555e-01
1.342462872496336068e+01, 5.199673874309810984e+00, 5.199673874309811872e+00, 5.199673874309811872e+00, -1.614567002171192911e+01, 5.199673874309811872e+00, 4.160382502485009959e-01, -3.196968029619027263e+00, 4.160382502485009959e-01
1.343195603321934506e+01, 5.202722303781078139e+00, 5.202722303781079027e+00, 5.202722303781079027e+00, -1.616910475119705026e+01, 5.202722303781079027e+00, 4.160352388895252052e-01, -3.199577319454788960e+00, 4.160352388895252052e-01
1.343928334147532944e+01, 5.205770711199223300e+00, 5.205770711199224188e+00, 5.205770711199224188e+00, -1.619255860148026827e+01, 5.205770711199224188e+00, 4.160322308142299641e-01, -3.202187080676185627e+00, 4.160322308142299641e-01
1.344661064973131381e+01, 5.208819096588286790e+00, 5.208819096588287678e+00, 5.208819096588287678e+00, -1.621603157601463963e+01, 5.208819096588287678e+00, 4.160292260172469558e-01, -3.204797313026213512e+00, 4.160292260172469558e-01
1.345393795798729819e+01, 5.211867459972269856e+00, 5.211867459972271632e+00, 5.211867459972271632e+00, -1.623952367825132370e+01, 5.211867459972271632e+00, 4.160262244932200759e-01, -3.207408016248143756e+00, 4.160262244932200759e-01
1.346126526624328257e+01, 5.214915801375139992e+00, 5.214915801375139104e+00, 5.214915801375139104e+00, -1.626303491163961823e+01, 5.214915801375139104e+00, 4.160232262368045997e-01, -3.210019190085531715e+00, 4.160232262368045997e-01
1.346859257449926695e+01, 5.217964120820811402e+00, 5.217964120820812290e+00, 5.217964120820812290e+00, -1.628656527962690959e+01, 5.217964120820812290e+00, 4.160202312426674043e-01, -3.212630834282206305e+00, 4.160202312426674043e-01
1.347591988275525132e+01, 5.221012418333175198e+00, 5.221012418333176086e+00, 5.221012418333176086e+00, -1.631011478565874739e+01, 5.221012418333176086e+00, 4.160172395054871353e-01, -3.215242948582280214e+00, 4.160172395054871353e-01
1.348324719101123570e+01, 5.224060693936076305e+00, 5.224060693936074529e+00, 5.224060693936074529e+00, -1.633368343317877347e+01, 5.224060693936074529e+00, 4.160142510199539290e-01, -3.217855532730141910e+00, 4.160142510199539290e-01
1.349057449926722008e+01, 5.227108947653316129e+00, 5.227108947653316129e+00, 5.227108947653316129e+00, -1.635727122562877867e+01, 5.227108947653316129e+00, 4.160112657807695236e-01, -3.220468586470458749e+00, 4.160112657807695236e-01
1.349790180752320445e+01, 5.230157179508666765e+00, 5.230157179508666765e+00, 5.230157179508666765e+00, -1.638087816644866734e+01, 5.230157179508666765e+00, 4.160082837826469260e-01, -3.223082109548174312e+00, 4.160082837826469260e-01
1.350522911577918883e+01, 5.233205389525858564e+00, 5.233205389525856788e+00, 5.233205389525856788e+00, -1.640450425907649645e+01, 5.233205389525856788e+00, 4.160053050203109670e-01, -3.225696101708509733e+00, 4.160053050203109670e-01
1.351255642403517321e+01, 5.236253577728574804e+00, 5.236253577728573916e+00, 5.236253577728573916e+00, -1.642814950694844001e+01, 5.236253577728573916e+00, 4.160023294884975797e-01, -3.228310562696962815e+00, 4.160023294884975797e-01
1.351988373229115759e+01, 5.239301744140474781e+00, 5.239301744140473893e+00, 5.239301744140473893e+00, -1.645181391349881750e+01, 5.239301744140473893e+00, 4.159993571819544655e-01, -3.230925492259307585e+00, 4.159993571819544655e-01
1.352721104054714196e+01, 5.242349888785166279e+00, 5.242349888785166279e+00, 5.242349888785166279e+00, -1.647549748216008325e+01, 5.242349888785166279e+00, 4.159963880954403170e-01, -3.233540890141592516e+00, 4.159963880954403170e-01
1.353453834880312634e+01, 5.245398011686228656e+00, 5.245398011686227768e+00, 5.245398011686227768e+00, -1.649920021636282996e+01, 5.245398011686227768e+00, 4.159934222237254842e-01, -3.236156756090142306e+00, 4.159934222237254842e-01
1.354186565705911072e+01, 5.248446112867195090e+00, 5.248446112867195090e+00, 5.248446112867195090e+00, -1.652292211953580647e+01, 5.248446112867195090e+00, 4.159904595615915301e-01, -3.238773089851556097e+00, 4.159904595615915301e-01
1.354919296531509509e+01, 5.251494192351567669e+00, 5.251494192351567669e+00, 5.251494192351567669e+00, -1.654666319510587869e+01, 5.251494192351567669e+00, 4.159875001038312869e-01, -3.241389891172707038e+00, 4.159875001038312869e-01
1.355652027357107947e+01, 5.254542250162801409e+00, 5.254542250162803185e+00, 5.254542250162803185e+00, -1.657042344649807575e+01, 5.254542250162803185e+00, 4.159845438452487443e-01, -3.244007159800740947e+00, 4.159845438452487443e-01
1.356384758182706385e+01, 5.257590286324328233e+00, 5.257590286324327344e+00, 5.257590286324327344e+00, -1.659420287713559006e+01, 5.257590286324327344e+00, 4.159815907806593827e-01, -3.246624895483079865e+00, 4.159815907806593827e-01
1.357117489008304823e+01, 5.260638300859521443e+00, 5.260638300859521443e+00, 5.260638300859521443e+00, -1.661800149043973462e+01, 5.260638300859521443e+00, 4.159786409048896738e-01, -3.249243097967416727e+00, 4.159786409048896738e-01
1.357850219833903260e+01, 5.263686293791734805e+00, 5.263686293791733917e+00, 5.263686293791733917e+00, -1.664181928982997505e+01, 5.263686293791733917e+00, 4.159756942127772472e-01, -3.251861767001714476e+00, 4.159756942127772472e-01
1.358582950659501698e+01, 5.266734265144270566e+00, 5.266734265144272342e+00, 5.266734265144272342e+00, -1.666565627872397570e+01, 5.266734265144272342e+00, 4.159727506991710011e-01, -3.254480902334214054e+00, 4.159727506991710011e-01
1.359315681485100136e+01, 5.269782214940407883e+00, 5.269782214940409659e+00, 5.269782214940409659e+00, -1.668951246053750381e+01, 5.269782214940409659e+00, 4.159698103589308804e-01, -3.257100503713423301e+00, 4.159698103589308804e-01
1.360048412310698573e+01, 5.272830143203377951e+00, 5.272830143203377062e+00, 5.272830143203377062e+00, -1.671338783868451117e+01, 5.272830143203377062e+00, 4.159668731869279323e-01, -3.259720570888123170e+00, 4.159668731869279323e-01
1.360781143136297011e+01, 5.275878049956373772e+00, 5.275878049956372884e+00, 5.275878049956372884e+00, -1.673728241657710569e+01, 5.275878049956372884e+00, 4.159639391780440842e-01, -3.262341103607363735e+00, 4.159639391780440842e-01
1.361513873961895449e+01, 5.278925935222554600e+00, 5.278925935222552823e+00, 5.278925935222552823e+00, -1.676119619762555857e+01, 5.278925935222552823e+00, 4.159610083271724768e-01, -3.264962101620466406e+00, 4.159610083271724768e-01
1.362246604787493887e+01, 5.281973799025039717e+00, 5.281973799025039717e+00, 5.281973799025039717e+00, -1.678512918523831132e+01, 5.281973799025039717e+00, 4.159580806292172417e-01, -3.267583564677023933e+00, 4.159580806292172417e-01
1.362979335613092324e+01, 5.285021641386918212e+00, 5.285021641386917324e+00, 5.285021641386917324e+00, -1.680908138282194031e+01, 5.285021641386917324e+00, 4.159551560790933356e-01, -3.270205492526895075e+00, 4.159551560790933356e-01
1.363712066438690762e+01, 5.288069462331231207e+00, 5.288069462331231207e+00, 5.288069462331231207e+00, -1.683305279378124197e+01, 5.288069462331231207e+00, 4.159522346717267616e-01, -3.272827884920209485e+00, 4.159522346717267616e-01
1.364444797264289200e+01, 5.291117261880993183e+00, 5.291117261880991407e+00, 5.291117261880991407e+00, -1.685704342151913337e+01, 5.291117261880991407e+00, 4.159493164020543476e-01, -3.275450741607365046e+00, 4.159493164020543476e-01
1.365177528089887637e+01, 5.294165040059169769e+00, 5.294165040059169769e+00, 5.294165040059169769e+00, -1.688105326943674456e+01, 5.294165040059169769e+00, 4.159464012650237463e-01, -3.278074062339029204e+00, 4.159464012650237463e-01
1.365910258915486075e+01, 5.297212796888701725e+00, 5.297212796888702613e+00, 5.297212796888702613e+00, -1.690508234093334039e+01, 5.297212796888702613e+00, 4.159434892555936569e-01, -3.280697846866134082e+00, 4.159434892555936569e-01
1.366642989741084513e+01, 5.300260532392486290e+00, 5.300260532392487178e+00, 5.300260532392487178e+00, -1.692913063940638807e+01, 5.300260532392487178e+00, 4.159405803687333258e-01, -3.283322094939879143e+00, 4.159405803687333258e-01
1.367375720566682951e+01, 5.303308246593387842e+00, 5.303308246593386954e+00, 5.303308246593386954e+00, -1.695319816825152870e+01, 5.303308246593386954e+00, 4.159376745994229907e-01, -3.285946806311735635e+00, 4.159376745994229907e-01
1.368108451392281388e+01, 5.306355939514224573e+00, 5.306355939514224573e+00, 5.306355939514224573e+00, -1.697728493086258439e+01, 5.306355939514224573e+00, 4.159347719426535472e-01, -3.288571980733435929e+00, 4.159347719426535472e-01
1.368841182217879826e+01, 5.309403611177787141e+00, 5.309403611177788918e+00, 5.309403611177788918e+00, -1.700139093063154760e+01, 5.309403611177788918e+00, 4.159318723934266049e-01, -3.291197617956979737e+00, 4.159318723934266049e-01
1.369573913043478264e+01, 5.312451261606833341e+00, 5.312451261606832453e+00, 5.312451261606832453e+00, -1.702551617094860603e+01, 5.312451261606832453e+00, 4.159289759467544867e-01, -3.293823717734632783e+00, 4.159289759467544867e-01
1.370306643869076701e+01, 5.315498890824072120e+00, 5.315498890824070344e+00, 5.315498890824070344e+00, -1.704966065520213192e+01, 5.315498890824070344e+00, 4.159260825976603404e-01, -3.296450279818925910e+00, 4.159260825976603404e-01
1.371039374694675139e+01, 5.318546498852180449e+00, 5.318546498852180449e+00, 5.318546498852180449e+00, -1.707382438677867142e+01, 5.318546498852180449e+00, 4.159231923411776388e-01, -3.299077303962652863e+00, 4.159231923411776388e-01
1.371772105520273577e+01, 5.321594085713806876e+00, 5.321594085713805988e+00, 5.321594085713805988e+00, -1.709800736906298724e+01, 5.321594085713805988e+00, 4.159203051723506794e-01, -3.301704789918875171e+00, 4.159203051723506794e-01
1.372504836345872015e+01, 5.324641651431550216e+00, 5.324641651431551104e+00, 5.324641651431551104e+00, -1.712220960543801240e+01, 5.324641651431551104e+00, 4.159174210862343624e-01, -3.304332737440915935e+00, 4.159174210862343624e-01
1.373237567171470452e+01, 5.327689196027988849e+00, 5.327689196027988849e+00, 5.327689196027988849e+00, -1.714643109928487519e+01, 5.327689196027988849e+00, 4.159145400778939683e-01, -3.306961146282360264e+00, 4.159145400778939683e-01
1.373970297997068890e+01, 5.330736719525650535e+00, 5.330736719525650535e+00, 5.330736719525650535e+00, -1.717067185398290263e+01, 5.330736719525650535e+00, 4.159116621424054361e-01, -3.309590016197058393e+00, 4.159116621424054361e-01
1.374703028822667328e+01, 5.333784221947036386e+00, 5.333784221947034609e+00, 5.333784221947034609e+00, -1.719493187290962766e+01, 5.333784221947034609e+00, 4.159087872748552517e-01, -3.312219346939123898e+00, 4.159087872748552517e-01
1.375435759648265766e+01, 5.336831703314602215e+00, 5.336831703314602215e+00, 5.336831703314602215e+00, -1.721921115944076419e+01, 5.336831703314602215e+00, 4.159059154703403371e-01, -3.314849138262927930e+00, 4.159059154703403371e-01
1.376168490473864203e+01, 5.339879163650778970e+00, 5.339879163650780747e+00, 5.339879163650780747e+00, -1.724350971695023915e+01, 5.339879163650780747e+00, 4.159030467239678841e-01, -3.317479389923108535e+00, 4.159030467239678841e-01
1.376901221299462641e+01, 5.342926602977958517e+00, 5.342926602977958517e+00, 5.342926602977958517e+00, -1.726782754881019244e+01, 5.342926602977958517e+00, 4.159001810308557423e-01, -3.320110101674563552e+00, 4.159001810308557423e-01
1.377633952125061079e+01, 5.345974021318492753e+00, 5.345974021318491864e+00, 5.345974021318491864e+00, -1.729216465839093786e+01, 5.345974021318491864e+00, 4.158973183861319756e-01, -3.322741273272449725e+00, 4.158973183861319756e-01
1.378366682950659516e+01, 5.349021418694695384e+00, 5.349021418694697161e+00, 5.349021418694697161e+00, -1.731652104906103418e+01, 5.349021418694697161e+00, 4.158944587849351393e-01, -3.325372904472186253e+00, 4.158944587849351393e-01
1.379099413776257954e+01, 5.352068795128858802e+00, 5.352068795128859691e+00, 5.352068795128859691e+00, -1.734089672418722117e+01, 5.352068795128859691e+00, 4.158916022224139475e-01, -3.328004995029452129e+00, 4.158916022224139475e-01
1.379832144601856392e+01, 5.355116150643225659e+00, 5.355116150643224771e+00, 5.355116150643224771e+00, -1.736529168713445870e+01, 5.355116150643224771e+00, 4.158887486937276057e-01, -3.330637544700183916e+00, 4.158887486937276057e-01
1.380564875427454830e+01, 5.358163485260007519e+00, 5.358163485260007519e+00, 5.358163485260007519e+00, -1.738970594126593383e+01, 5.358163485260007519e+00, 4.158858981940455335e-01, -3.333270553240581968e+00, 4.158858981940455335e-01
1.381297606253053267e+01, 5.361210799001383087e+00, 5.361210799001381311e+00, 5.361210799001381311e+00, -1.741413948994300753e+01, 5.361210799001381311e+00, 4.158830507185473091e-01, -3.335904020407098880e+00, 4.158830507185473091e-01
1.382030337078651705e+01, 5.364258091889491986e+00, 5.364258091889490210e+00, 5.364258091889490210e+00, -1.743859233652530349e+01, 5.364258091889490210e+00, 4.158802062624229468e-01, -3.338537945956452369e+00, 4.158802062624229468e-01
1.382763067904250143e+01, 5.367305363946438312e+00, 5.367305363946438312e+00, 5.367305363946438312e+00, -1.746306448437062642e+01, 5.367305363946438312e+00, 4.158773648208722862e-01, -3.341172329645611949e+00, 4.158773648208722862e-01
1.383495798729848580e+01, 5.370352615194297741e+00, 5.370352615194299517e+00, 5.370352615194299517e+00, -1.748755593683503662e+01, 5.370352615194299517e+00, 4.158745263891058253e-01, -3.343807171231811370e+00, 4.158745263891058253e-01
1.384228529555447018e+01, 5.373399845655105089e+00, 5.373399845655106866e+00, 5.373399845655106866e+00, -1.751206669727279674e+01, 5.373399845655106866e+00, 4.158716909623437763e-01, -3.346442470472536179e+00, 4.158716909623437763e-01
1.384961260381045456e+01, 5.376447055350864979e+00, 5.376447055350864090e+00, 5.376447055350864090e+00, -1.753659676903638243e+01, 5.376447055350864090e+00, 4.158688585358167322e-01, -3.349078227125529494e+00, 4.158688585358167322e-01
1.385693991206643894e+01, 5.379494244303534067e+00, 5.379494244303534956e+00, 5.379494244303534956e+00, -1.756114615547651425e+01, 5.379494244303534956e+00, 4.158660291047651114e-01, -3.351714440948793339e+00, 4.158660291047651114e-01
1.386426722032242331e+01, 5.382541412535052139e+00, 5.382541412535053915e+00, 5.382541412535053915e+00, -1.758571485994212580e+01, 5.382541412535053915e+00, 4.158632026644397128e-01, -3.354351111700582422e+00, 4.158632026644397128e-01
1.387159452857840769e+01, 5.385588560067314567e+00, 5.385588560067314567e+00, 5.385588560067314567e+00, -1.761030288578040981e+01, 5.385588560067314567e+00, 4.158603792101012164e-01, -3.356988239139409913e+00, 4.158603792101012164e-01
1.387892183683439207e+01, 5.388635686922183865e+00, 5.388635686922182089e+00, 5.388635686922182089e+00, -1.763491023633674715e+01, 5.388635686922182089e+00, 4.158575587370202942e-01, -3.359625823024042113e+00, 4.158575587370202942e-01
1.388624914509037644e+01, 5.391682793121477246e+00, 5.391682793121479023e+00, 5.391682793121479023e+00, -1.765953691495478850e+01, 5.391682793121479023e+00, 4.158547412404775545e-01, -3.362263863113501561e+00, 4.158547412404775545e-01
1.389357645334636082e+01, 5.394729878687003044e+00, 5.394729878687003932e+00, 5.394729878687003932e+00, -1.768418292497639399e+01, 5.394729878687003932e+00, 4.158519267157637089e-01, -3.364902359167063040e+00, 4.158519267157637089e-01
1.390090376160234520e+01, 5.397776943640509195e+00, 5.397776943640510083e+00, 5.397776943640510083e+00, -1.770884826974167581e+01, 5.397776943640510083e+00, 4.158491151581791834e-01, -3.367541310944256239e+00, 4.158491151581791834e-01
1.390823106985832958e+01, 5.400823988003723208e+00, 5.400823988003724097e+00, 5.400823988003724097e+00, -1.773353295258897688e+01, 5.400823988003724097e+00, 4.158463065630346733e-01, -3.370180718204865311e+00, 4.158463065630346733e-01
1.391555837811431395e+01, 5.403871011798331736e+00, 5.403871011798333512e+00, 5.403871011798333512e+00, -1.775823697685489932e+01, 5.403871011798333512e+00, 4.158435009256502557e-01, -3.372820580708927540e+00, 4.158435009256502557e-01
1.392288568637029833e+01, 5.406918015045993897e+00, 5.406918015045995674e+00, 5.406918015045995674e+00, -1.778296034587426888e+01, 5.406918015045995674e+00, 4.158406982413561659e-01, -3.375460898216732009e+00, 4.158406982413561659e-01
1.393021299462628271e+01, 5.409964997768331507e+00, 5.409964997768331507e+00, 5.409964997768331507e+00, -1.780770306298014205e+01, 5.409964997768331507e+00, 4.158378985054926313e-01, -3.378101670488817820e+00, 4.158378985054926313e-01
1.393754030288226708e+01, 5.413011959986927302e+00, 5.413011959986927302e+00, 5.413011959986927302e+00, -1.783246513150386292e+01, 5.413011959986927302e+00, 4.158351017134092609e-01, -3.380742897285980764e+00, 4.158351017134092609e-01
1.394486761113825146e+01, 5.416058901723333818e+00, 5.416058901723335595e+00, 5.416058901723335595e+00, -1.785724655477499923e+01, 5.416058901723335595e+00, 4.158323078604655998e-01, -3.383384578369265316e+00, 4.158323078604655998e-01
1.395219491939423584e+01, 5.419105822999076061e+00, 5.419105822999076949e+00, 5.419105822999076949e+00, -1.788204733612136010e+01, 5.419105822999076949e+00, 4.158295169420311854e-01, -3.386026713499967755e+00, 4.158295169420311854e-01
1.395952222765022022e+01, 5.422152723835635513e+00, 5.422152723835633736e+00, 5.422152723835633736e+00, -1.790686747886901742e+01, 5.422152723835633736e+00, 4.158267289534849920e-01, -3.388669302439633046e+00, 4.158267289534849920e-01
1.396684953590620459e+01, 5.425199604254459906e+00, 5.425199604254461683e+00, 5.425199604254461683e+00, -1.793170698634231286e+01, 5.425199604254461683e+00, 4.158239438902156526e-01, -3.391312344950061064e+00, 4.158239438902156526e-01
1.397417684416218897e+01, 5.428246464276971217e+00, 5.428246464276972993e+00, 5.428246464276972993e+00, -1.795656586186380821e+01, 5.428246464276972993e+00, 4.158211617476217370e-01, -3.393955840793297263e+00, 4.158211617476217370e-01
1.398150415241817335e+01, 5.431293303924557669e+00, 5.431293303924555893e+00, 5.431293303924555893e+00, -1.798144410875435284e+01, 5.431293303924555893e+00, 4.158183825211112516e-01, -3.396599789731638896e+00, 4.158183825211112516e-01
1.398883146067415773e+01, 5.434340123218560414e+00, 5.434340123218558638e+00, 5.434340123218558638e+00, -1.800634173033303043e+01, 5.434340123218558638e+00, 4.158156062061019176e-01, -3.399244191527630132e+00, 4.158156062061019176e-01
1.399615876893014210e+01, 5.437386922180295734e+00, 5.437386922180297510e+00, 5.437386922180297510e+00, -1.803125872991722289e+01, 5.437386922180297510e+00, 4.158128327980210037e-01, -3.401889045944068268e+00, 4.158128327980210037e-01
1.400348607718612648e+01, 5.440433700831055930e+00, 5.440433700831057706e+00, 5.440433700831057706e+00, -1.805619511082252870e+01, 5.440433700831057706e+00, 4.158100622923053269e-01, -3.404534352743992187e+00, 4.158100622923053269e-01
1.401081338544211086e+01, 5.443480459192087118e+00, 5.443480459192087118e+00, 5.443480459192087118e+00, -1.808115087636285168e+01, 5.443480459192087118e+00, 4.158072946844013629e-01, -3.407180111690697899e+00, 4.158072946844013629e-01
1.401814069369809523e+01, 5.446527197284605215e+00, 5.446527197284603439e+00, 5.446527197284603439e+00, -1.810612602985032282e+01, 5.446527197284603439e+00, 4.158045299697650798e-01, -3.409826322547718558e+00, 4.158045299697650798e-01
1.402546800195407961e+01, 5.449573915129788837e+00, 5.449573915129788837e+00, 5.449573915129788837e+00, -1.813112057459538562e+01, 5.449573915129788837e+00, 4.158017681438617719e-01, -3.412472985078843113e+00, 4.158017681438617719e-01
1.403279531021006399e+01, 5.452620612748797058e+00, 5.452620612748795281e+00, 5.452620612748795281e+00, -1.815613451390671074e+01, 5.452620612748795281e+00, 4.157990092021663919e-01, -3.415120099048102986e+00, 4.157990092021663919e-01
1.404012261846604837e+01, 5.455667290162736549e+00, 5.455667290162736549e+00, 5.455667290162736549e+00, -1.818116785109128486e+01, 5.455667290162736549e+00, 4.157962531401632744e-01, -3.417767664219777846e+00, 4.157962531401632744e-01
1.404744992672203274e+01, 5.458713947392699772e+00, 5.458713947392699772e+00, 5.458713947392699772e+00, -1.820622058945432187e+01, 5.458713947392699772e+00, 4.157934999533462461e-01, -3.420415680358390720e+00, 4.157934999533462461e-01
1.405477723497801712e+01, 5.461760584459734780e+00, 5.461760584459733892e+00, 5.461760584459733892e+00, -1.823129273229934455e+01, 5.461760584459733892e+00, 4.157907496372183487e-01, -3.423064147228713772e+00, 4.157907496372183487e-01
1.406210454323400150e+01, 5.464807201384857649e+00, 5.464807201384857649e+00, 5.464807201384857649e+00, -1.825638428292813842e+01, 5.464807201384857649e+00, 4.157880021872921716e-01, -3.425713064595761637e+00, 4.157880021872921716e-01
1.406943185148998587e+01, 5.467853798189055148e+00, 5.467853798189056036e+00, 5.467853798189056036e+00, -1.828149524464077302e+01, 5.467853798189056036e+00, 4.157852575990895749e-01, -3.428362432224796752e+00, 4.157852575990895749e-01
1.407675915974597025e+01, 5.470900374893280294e+00, 5.470900374893281182e+00, 5.470900374893281182e+00, -1.830662562073559485e+01, 5.470900374893281182e+00, 4.157825158681417999e-01, -3.431012249881323140e+00, 4.157825158681417999e-01
1.408408646800195463e+01, 5.473946931518454129e+00, 5.473946931518453241e+00, 5.473946931518453241e+00, -1.833177541450924863e+01, 5.473946931518453241e+00, 4.157797769899892470e-01, -3.433662517331090847e+00, 4.157797769899892470e-01
1.409141377625793901e+01, 5.476993468085457728e+00, 5.476993468085458616e+00, 5.476993468085458616e+00, -1.835694462925662762e+01, 5.476993468085458616e+00, 4.157770409601818651e-01, -3.436313234340090617e+00, 4.157770409601818651e-01
1.409874108451392338e+01, 5.480039984615150850e+00, 5.480039984615150850e+00, 5.480039984615150850e+00, -1.838213326827094818e+01, 5.480039984615150850e+00, 4.157743077742785398e-01, -3.438964400674561439e+00, 4.157743077742785398e-01
1.410606839276990776e+01, 5.483086481128354173e+00, 5.483086481128355061e+00, 5.483086481128355061e+00, -1.840734133484369650e+01, 5.483086481128355061e+00, 4.157715774278475940e-01, -3.441616016100980779e+00, 4.157715774278475940e-01
1.411339570102589214e+01, 5.486132957645855512e+00, 5.486132957645857289e+00, 5.486132957645857289e+00, -1.843256883226466414e+01, 5.486132957645857289e+00, 4.157688499164663987e-01, -3.444268080386072572e+00, 4.157688499164663987e-01
1.412072300928187651e+01, 5.489179414188415151e+00, 5.489179414188416928e+00, 5.489179414188416928e+00, -1.845781576382191602e+01, 5.489179414188416928e+00, 4.157661252357217063e-01, -3.446920593296801449e+00, 4.157661252357217063e-01
1.412805031753786089e+01, 5.492225850776757845e+00, 5.492225850776756957e+00, 5.492225850776756957e+00, -1.848308213280181178e+01, 5.492225850776756957e+00, 4.157634033812092622e-01, -3.449573554600370517e+00, 4.157634033812092622e-01
1.413537762579384527e+01, 5.495272267431572821e+00, 5.495272267431571933e+00, 5.495272267431571933e+00, -1.850836794248901285e+01, 5.495272267431571933e+00, 4.157606843485340264e-01, -3.452226964064228465e+00, 4.157606843485340264e-01
1.414270493404982965e+01, 5.498318664173519998e+00, 5.498318664173519998e+00, 5.498318664173519998e+00, -1.853367319616648246e+01, 5.498318664173519998e+00, 4.157579681333100075e-01, -3.454880821456065565e+00, 4.157579681333100075e-01
1.415003224230581402e+01, 5.501365041023232649e+00, 5.501365041023230873e+00, 5.501365041023230873e+00, -1.855899789711547498e+01, 5.501365041023230873e+00, 4.157552547311603175e-01, -3.457535126543810122e+00, 4.157552547311603175e-01
1.415735955056179840e+01, 5.504411398001299638e+00, 5.504411398001301414e+00, 5.504411398001301414e+00, -1.858434204861555372e+01, 5.504411398001301414e+00, 4.157525441377170061e-01, -3.460189879095632026e+00, 4.157525441377170061e-01
1.416468685881778278e+01, 5.507457735128293841e+00, 5.507457735128293841e+00, 5.507457735128293841e+00, -1.860970565394455534e+01, 5.507457735128293841e+00, 4.157498363486215598e-01, -3.462845078879939198e+00, 4.157498363486215598e-01
1.417201416707376715e+01, 5.510504052424744614e+00, 5.510504052424742838e+00, 5.510504052424742838e+00, -1.863508871637866093e+01, 5.510504052424742838e+00, 4.157471313595240137e-01, -3.465500725665383364e+00, 4.157471313595240137e-01
1.417934147532975153e+01, 5.513550349911146675e+00, 5.513550349911147563e+00, 5.513550349911147563e+00, -1.866049123919233921e+01, 5.513550349911147563e+00, 4.157444291660836733e-01, -3.468156819220852061e+00, 4.157444291660836733e-01
1.418666878358573591e+01, 5.516596627607976977e+00, 5.516596627607976977e+00, 5.516596627607976977e+00, -1.868591322565835711e+01, 5.516596627607976977e+00, 4.157417297639687814e-01, -3.470813359315472635e+00, 4.157417297639687814e-01
1.419399609184172029e+01, 5.519642885535669841e+00, 5.519642885535668064e+00, 5.519642885535668064e+00, -1.871135467904780825e+01, 5.519642885535668064e+00, 4.157390331488562962e-01, -3.473470345718610908e+00, 4.157390331488562962e-01
1.420132340009770466e+01, 5.522689123714626724e+00, 5.522689123714626724e+00, 5.522689123714626724e+00, -1.873681560263007739e+01, 5.522689123714626724e+00, 4.157363393164324461e-01, -3.476127778199871177e+00, 4.157363393164324461e-01
1.420865070835368904e+01, 5.525735342165224218e+00, 5.525735342165225994e+00, 5.525735342165225994e+00, -1.876229599967287598e+01, 5.525735342165225994e+00, 4.157336482623920637e-01, -3.478785656529093551e+00, 4.157336482623920637e-01
1.421597801660967342e+01, 5.528781540907810488e+00, 5.528781540907808711e+00, 5.528781540907808711e+00, -1.878779587344223501e+01, 5.528781540907808711e+00, 4.157309599824390856e-01, -3.481443980476359279e+00, 4.157309599824390856e-01
1.422330532486565779e+01, 5.531827719962687517e+00, 5.531827719962686629e+00, 5.531827719962686629e+00, -1.881331522720249794e+01, 5.531827719962686629e+00, 4.157282744722861634e-01, -3.484102749811984978e+00, 4.157282744722861634e-01
1.423063263312164217e+01, 5.534873879350135084e+00, 5.534873879350136860e+00, 5.534873879350136860e+00, -1.883885406421631004e+01, 5.534873879350136860e+00, 4.157255917276548307e-01, -3.486761964306520856e+00, 4.157255917276548307e-01
1.423795994137762655e+01, 5.537920019090408985e+00, 5.537920019090410761e+00, 5.537920019090410761e+00, -1.886441238774463613e+01, 5.537920019090410761e+00, 4.157229117442753363e-01, -3.489421623730756039e+00, 4.157229117442753363e-01
1.424528724963361093e+01, 5.540966139203722385e+00, 5.540966139203722385e+00, 5.540966139203722385e+00, -1.888999020104680326e+01, 5.540966139203722385e+00, 4.157202345178868663e-01, -3.492081727855719020e+00, 4.157202345178868663e-01
1.425261455788959530e+01, 5.544012239710260026e+00, 5.544012239710260026e+00, 5.544012239710260026e+00, -1.891558750738041539e+01, 5.544012239710260026e+00, 4.157175600442372110e-01, -3.494742276452666996e+00, 4.157175600442372110e-01
1.425994186614557968e+01, 5.547058320630175565e+00, 5.547058320630175565e+00, 5.547058320630175565e+00, -1.894120431000141735e+01, 5.547058320630175565e+00, 4.157148883190830979e-01, -3.497403269293095640e+00, 4.157148883190830979e-01
1.426726917440156406e+01, 5.550104381983596014e+00, 5.550104381983594237e+00, 5.550104381983594237e+00, -1.896684061216408779e+01, 5.550104381983594237e+00, 4.157122193381898034e-01, -3.500064706148736882e+00, 4.157122193381898034e-01
1.427459648265754844e+01, 5.553150423790607526e+00, 5.553150423790607526e+00, 5.553150423790607526e+00, -1.899249641712102488e+01, 5.553150423790607526e+00, 4.157095530973313191e-01, -3.502726586791555796e+00, 4.157095530973313191e-01
1.428192379091353281e+01, 5.556196446071282047e+00, 5.556196446071280270e+00, 5.556196446071280270e+00, -1.901817172812316414e+01, 5.556196446071280270e+00, 4.157068895922902962e-01, -3.505388910993751939e+00, 4.157068895922902962e-01
1.428925109916951719e+01, 5.559242448845638229e+00, 5.559242448845638229e+00, 5.559242448845638229e+00, -1.904386654841975712e+01, 5.559242448845638229e+00, 4.157042288188582124e-01, -3.508051678527755346e+00, 4.157042288188582124e-01
1.429657840742550157e+01, 5.562288432133684957e+00, 5.562288432133684957e+00, 5.562288432133684957e+00, -1.906958088125841044e+01, 5.562288432133684957e+00, 4.157015707728349274e-01, -3.510714889166234975e+00, 4.157015707728349274e-01
1.430390571568148594e+01, 5.565334395955388480e+00, 5.565334395955388480e+00, 5.565334395955388480e+00, -1.909531472988503964e+01, 5.565334395955388480e+00, 4.156989154500290162e-01, -3.513378542682088934e+00, 4.156989154500290162e-01
1.431123302393747032e+01, 5.568380340330690181e+00, 5.568380340330688405e+00, 5.568380340330688405e+00, -1.912106809754394376e+01, 5.568380340330688405e+00, 4.156962628462577136e-01, -3.516042638848451141e+00, 4.156962628462577136e-01
1.431856033219345470e+01, 5.571426265279488810e+00, 5.571426265279490586e+00, 5.571426265279490586e+00, -1.914684098747769880e+01, 5.571426265279490586e+00, 4.156936129573466920e-01, -3.518707177438682887e+00, 4.156936129573466920e-01
1.432588764044943730e+01, 5.574472170821674233e+00, 5.574472170821672456e+00, 5.574472170821672456e+00, -1.917263340292725360e+01, 5.574472170821672456e+00, 4.156909657791302837e-01, -3.521372158226381277e+00, 4.156909657791302837e-01
1.433321494870542168e+01, 5.577518056977083027e+00, 5.577518056977083027e+00, 5.577518056977083027e+00, -1.919844534713190143e+01, 5.577518056977083027e+00, 4.156883213074512584e-01, -3.524037580985374785e+00, 4.156883213074512584e-01
1.434054225696140605e+01, 5.580563923765537560e+00, 5.580563923765537560e+00, 5.580563923765537560e+00, -1.922427682332929066e+01, 5.580563923765537560e+00, 4.156856795381607683e-01, -3.526703445489722366e+00, 4.156856795381607683e-01
1.434786956521739043e+01, 5.583609771206822892e+00, 5.583609771206822003e+00, 5.583609771206822003e+00, -1.925012783475537148e+01, 5.583609771206822003e+00, 4.156830404671187362e-01, -3.529369751513713460e+00, 4.156830404671187362e-01
1.435519687347337481e+01, 5.586655599320692112e+00, 5.586655599320692112e+00, 5.586655599320692112e+00, -1.927599838464449533e+01, 5.586655599320692112e+00, 4.156804040901931896e-01, -3.532036498831869764e+00, 4.156804040901931896e-01
1.436252418172935919e+01, 5.589701408126872550e+00, 5.589701408126874327e+00, 5.589701408126874327e+00, -1.930188847622932258e+01, 5.589701408126874327e+00, 4.156777704032609821e-01, -3.534703687218942125e+00, 4.156777704032609821e-01
1.436985148998534356e+01, 5.592747197645063117e+00, 5.592747197645062229e+00, 5.592747197645062229e+00, -1.932779811274086512e+01, 5.592747197645062229e+00, 4.156751394022069612e-01, -3.537371316449906988e+00, 4.156751394022069612e-01
1.437717879824132794e+01, 5.595792967894922754e+00, 5.595792967894922754e+00, 5.595792967894922754e+00, -1.935372729740851483e+01, 5.595792967894922754e+00, 4.156725110829247449e-01, -3.540039386299979274e+00, 4.156725110829247449e-01
1.438450610649731232e+01, 5.598838718896089972e+00, 5.598838718896089972e+00, 5.598838718896089972e+00, -1.937967603345998668e+01, 5.598838718896089972e+00, 4.156698854413160560e-01, -3.542707896544595947e+00, 4.156698854413160560e-01
1.439183341475329669e+01, 5.601884450668167759e+00, 5.601884450668169535e+00, 5.601884450668169535e+00, -1.940564432412138629e+01, 5.601884450668169535e+00, 4.156672624732909993e-01, -3.545376846959425343e+00, 4.156672624732909993e-01
1.439916072300928107e+01, 5.604930163230734230e+00, 5.604930163230736007e+00, 5.604930163230736007e+00, -1.943163217261714237e+01, 5.604930163230736007e+00, 4.156646421747681175e-01, -3.548046237320364060e+00, 4.156646421747681175e-01
1.440648803126526545e+01, 5.607975856603333753e+00, 5.607975856603335529e+00, 5.607975856603335529e+00, -1.945763958217004586e+01, 5.607975856603335529e+00, 4.156620245416741688e-01, -3.550716067403535181e+00, 4.156620245416741688e-01
1.441381533952124983e+01, 5.611021530805483160e+00, 5.611021530805483160e+00, 5.611021530805483160e+00, -1.948366655600126407e+01, 5.611021530805483160e+00, 4.156594095699441826e-01, -3.553386336985290050e+00, 4.156594095699441826e-01
1.442114264777723420e+01, 5.614067185856664643e+00, 5.614067185856664643e+00, 5.614067185856664643e+00, -1.950971309733033365e+01, 5.614067185856664643e+00, 4.156567972555214596e-01, -3.556057045842210940e+00, 4.156567972555214596e-01
1.442846995603321858e+01, 5.617112821776335529e+00, 5.617112821776335529e+00, 5.617112821776335529e+00, -1.953577920937513213e+01, 5.617112821776335529e+00, 4.156541875943577380e-01, -3.558728193751104385e+00, 4.156541875943577380e-01
1.443579726428920296e+01, 5.620158438583923832e+00, 5.620158438583923832e+00, 5.620158438583923832e+00, -1.956186489535189921e+01, 5.620158438583923832e+00, 4.156515805824126386e-01, -3.561399780489000300e+00, 4.156515805824126386e-01
1.444312457254518733e+01, 5.623204036298825592e+00, 5.623204036298825592e+00, 5.623204036298825592e+00, -1.958797015847526524e+01, 5.623204036298825592e+00, 4.156489762156541645e-01, -3.564071805833160855e+00, 4.156489762156541645e-01
1.445045188080117171e+01, 5.626249614940406651e+00, 5.626249614940408428e+00, 5.626249614940408428e+00, -1.961409500195823696e+01, 5.626249614940408428e+00, 4.156463744900585344e-01, -3.566744269561072045e+00, 4.156463744900585344e-01
1.445777918905715609e+01, 5.629295174528009760e+00, 5.629295174528008872e+00, 5.629295174528008872e+00, -1.964023942901213360e+01, 5.629295174528008872e+00, 4.156437754016100716e-01, -3.569417171450442794e+00, 4.156437754016100716e-01
1.446510649731314047e+01, 5.632340715080938587e+00, 5.632340715080936810e+00, 5.632340715080936810e+00, -1.966640344284671471e+01, 5.632340715080936810e+00, 4.156411789463011486e-01, -3.572090511279211178e+00, 4.156411789463011486e-01
1.447243380556912484e+01, 5.635386236618471933e+00, 5.635386236618471045e+00, 5.635386236618471045e+00, -1.969258704667007009e+01, 5.635386236618471045e+00, 4.156385851201322978e-01, -3.574764288825539094e+00, 4.156385851201322978e-01
1.447976111382510922e+01, 5.638431739159860179e+00, 5.638431739159861955e+00, 5.638431739159861955e+00, -1.971879024368868016e+01, 5.638431739159861955e+00, 4.156359939191123787e-01, -3.577438503867810482e+00, 4.156359939191123787e-01
1.448708842208109360e+01, 5.641477222724328833e+00, 5.641477222724327945e+00, 5.641477222724327945e+00, -1.974501303710741595e+01, 5.641477222724327945e+00, 4.156334053392579664e-01, -3.580113156184639767e+00, 4.156334053392579664e-01
1.449441573033707797e+01, 5.644522687331062549e+00, 5.644522687331064326e+00, 5.644522687331064326e+00, -1.977125543012950715e+01, 5.644522687331064326e+00, 4.156308193765939074e-01, -3.582788245554858531e+00, 4.156308193765939074e-01
1.450174303859306235e+01, 5.647568132999229995e+00, 5.647568132999229995e+00, 5.647568132999229995e+00, -1.979751742595654918e+01, 5.647568132999229995e+00, 4.156282360271530973e-01, -3.585463771757523510e+00, 4.156282360271530973e-01
1.450907034684904673e+01, 5.650613559747962533e+00, 5.650613559747961645e+00, 5.650613559747961645e+00, -1.982379902778856362e+01, 5.650613559747961645e+00, 4.156256552869762033e-01, -3.588139734571920147e+00, 4.156256552869762033e-01
1.451639765510503111e+01, 5.653658967596358664e+00, 5.653658967596360441e+00, 5.653658967596360441e+00, -1.985010023882392005e+01, 5.653658967596360441e+00, 4.156230771521122747e-01, -3.590816133777548380e+00, 4.156230771521122747e-01
1.452372496336101548e+01, 5.656704356563504454e+00, 5.656704356563503566e+00, 5.656704356563503566e+00, -1.987642106225937511e+01, 5.656704356563503566e+00, 4.156205016186180767e-01, -3.593492969154135963e+00, 4.156205016186180767e-01
1.453105227161699986e+01, 5.659749726668437120e+00, 5.659749726668437120e+00, 5.659749726668437120e+00, -1.990276150129011157e+01, 5.659749726668437120e+00, 4.156179286825582020e-01, -3.596170240481634917e+00, 4.156179286825582020e-01
1.453837957987298424e+01, 5.662795077930179666e+00, 5.662795077930179666e+00, 5.662795077930179666e+00, -1.992912155910964245e+01, 5.662795077930179666e+00, 4.156153583400054585e-01, -3.598847947540213532e+00, 4.156153583400054585e-01
1.454570688812896861e+01, 5.665840410367720459e+00, 5.665840410367719571e+00, 5.665840410367719571e+00, -1.995550123890989980e+01, 5.665840410367719571e+00, 4.156127905870405370e-01, -3.601526090110263478e+00, 4.156127905870405370e-01
1.455303419638495299e+01, 5.668885724000019444e+00, 5.668885724000017667e+00, 5.668885724000017667e+00, -1.998190054388122405e+01, 5.668885724000017667e+00, 4.156102254197518997e-01, -3.604204667972400689e+00, 4.156102254197518997e-01
1.456036150464093737e+01, 5.671931018846005479e+00, 5.671931018846004591e+00, 5.671931018846004591e+00, -2.000831947721232495e+01, 5.671931018846004591e+00, 4.156076628342358359e-01, -3.606883680907460477e+00, 4.156076628342358359e-01
1.456768881289692175e+01, 5.674976294924586107e+00, 5.674976294924585218e+00, 5.674976294924585218e+00, -2.003475804209030642e+01, 5.674976294924585218e+00, 4.156051028265966285e-01, -3.609563128696495760e+00, 4.156051028265966285e-01
1.457501612115290612e+01, 5.678021552254633342e+00, 5.678021552254632454e+00, 5.678021552254632454e+00, -2.006121624170068429e+01, 5.678021552254632454e+00, 4.156025453929464430e-01, -3.612243011120784164e+00, 4.156025453929464430e-01
1.458234342940889050e+01, 5.681066790854994331e+00, 5.681066790854994331e+00, 5.681066790854994331e+00, -2.008769407922735439e+01, 5.681066790854994331e+00, 4.155999905294049945e-01, -3.614923327961820032e+00, 4.155999905294049945e-01
1.458967073766487488e+01, 5.684112010744486021e+00, 5.684112010744486909e+00, 5.684112010744486909e+00, -2.011419155785263868e+01, 5.684112010744486909e+00, 4.155974382321000471e-01, -3.617604079001319306e+00, 4.155974382321000471e-01
1.459699804592085925e+01, 5.687157211941898716e+00, 5.687157211941900492e+00, 5.687157211941900492e+00, -2.014070868075722487e+01, 5.687157211941900492e+00, 4.155948884971671364e-01, -3.620285264021213756e+00, 4.155948884971671364e-01
1.460432535417684363e+01, 5.690202394465997848e+00, 5.690202394465996072e+00, 5.690202394465996072e+00, -2.016724545112024103e+01, 5.690202394465996072e+00, 4.155923413207492367e-01, -3.622966882803660749e+00, 4.155923413207492367e-01
1.461165266243282801e+01, 5.693247558335508884e+00, 5.693247558335507108e+00, 5.693247558335507108e+00, -2.019380187211917743e+01, 5.693247558335507108e+00, 4.155897966989975378e-01, -3.625648935131028594e+00, 4.155897966989975378e-01
1.461897997068881239e+01, 5.696292703569137750e+00, 5.696292703569136862e+00, 5.696292703569136862e+00, -2.022037794692998247e+01, 5.696292703569136862e+00, 4.155872546280705015e-01, -3.628331420785909422e+00, 4.155872546280705015e-01
1.462630727894479676e+01, 5.699337830185565501e+00, 5.699337830185564613e+00, 5.699337830185564613e+00, -2.024697367872697029e+01, 5.699337830185564613e+00, 4.155847151041346388e-01, -3.631014339551111192e+00, 4.155847151041346388e-01
1.463363458720078114e+01, 5.702382938203437668e+00, 5.702382938203435891e+00, 5.702382938203435891e+00, -2.027358907068288119e+01, 5.702382938203435891e+00, 4.155821781233638434e-01, -3.633697691209658576e+00, 4.155821781233638434e-01
1.464096189545676552e+01, 5.705428027641374022e+00, 5.705428027641372246e+00, 5.705428027641372246e+00, -2.030022412596885673e+01, 5.705428027641372246e+00, 4.155796436819399475e-01, -3.636381475544794739e+00, 4.155796436819399475e-01
1.464828920371274990e+01, 5.708473098517969468e+00, 5.708473098517967692e+00, 5.708473098517967692e+00, -2.032687884775447529e+01, 5.708473098517967692e+00, 4.155771117760522215e-01, -3.639065692339980895e+00, 4.155771117760522215e-01
1.465561651196873427e+01, 5.711518150851786935e+00, 5.711518150851786046e+00, 5.711518150851786046e+00, -2.035355323920768811e+01, 5.711518150851786046e+00, 4.155745824018975965e-01, -3.641750341378891420e+00, 4.155745824018975965e-01
1.466294382022471865e+01, 5.714563184661362705e+00, 5.714563184661362705e+00, 5.714563184661362705e+00, -2.038024730349490810e+01, 5.714563184661362705e+00, 4.155720555556806639e-01, -3.644435422445421402e+00, 4.155720555556806639e-01
1.467027112848070303e+01, 5.717608199965211746e+00, 5.717608199965209970e+00, 5.717608199965209970e+00, -2.040696104378093878e+01, 5.717608199965209970e+00, 4.155695312336135649e-01, -3.647120935323678648e+00, 4.155695312336135649e-01
1.467759843673668740e+01, 5.720653196781806393e+00, 5.720653196781806393e+00, 5.720653196781806393e+00, -2.043369446322900274e+01, 5.720653196781806393e+00, 4.155670094319159902e-01, -3.649806879797987680e+00, 4.155670094319159902e-01
1.468492574499267178e+01, 5.723698175129608323e+00, 5.723698175129607435e+00, 5.723698175129607435e+00, -2.046044756500074158e+01, 5.723698175129607435e+00, 4.155644901468152352e-01, -3.652493255652887516e+00, 4.155644901468152352e-01
1.469225305324865616e+01, 5.726743135027036580e+00, 5.726743135027036580e+00, 5.726743135027036580e+00, -2.048722035225624083e+01, 5.726743135027036580e+00, 4.155619733745459787e-01, -3.655180062673135222e+00, 4.155619733745459787e-01
1.469958036150464054e+01, 5.729788076492495996e+00, 5.729788076492495996e+00, 5.729788076492495996e+00, -2.051401282815397664e+01, 5.729788076492495996e+00, 4.155594591113505043e-01, -3.657867300643697472e+00, 4.155594591113505043e-01
1.470690766976062491e+01, 5.732832999544355879e+00, 5.732832999544354990e+00, 5.732832999544354990e+00, -2.054082499585088328e+01, 5.732832999544354990e+00, 4.155569473534787006e-01, -3.660554969349760768e+00, 4.155569473534787006e-01
1.471423497801660929e+01, 5.735877904200957111e+00, 5.735877904200956223e+00, 5.735877904200956223e+00, -2.056765685850229985e+01, 5.735877904200956223e+00, 4.155544380971877283e-01, -3.663243068576722106e+00, 4.155544380971877283e-01
1.472156228627259367e+01, 5.738922790480615710e+00, 5.738922790480615710e+00, 5.738922790480615710e+00, -2.059450841926199516e+01, 5.738922790480615710e+00, 4.155519313387422975e-01, -3.665931598110191647e+00, 4.155519313387422975e-01
1.472888959452857804e+01, 5.741967658401624597e+00, 5.741967658401624597e+00, 5.741967658401624597e+00, -2.062137968128218901e+01, 5.741967658401624597e+00, 4.155494270744145568e-01, -3.668620557735998489e+00, 4.155494270744145568e-01
1.473621690278456242e+01, 5.745012507982242944e+00, 5.745012507982242944e+00, 5.745012507982242944e+00, -2.064827064771349541e+01, 5.745012507982242944e+00, 4.155469253004840380e-01, -3.671309947240176452e+00, 4.155469253004840380e-01
1.474354421104054680e+01, 5.748057339240703278e+00, 5.748057339240705055e+00, 5.748057339240705055e+00, -2.067518132170499712e+01, 5.748057339240705055e+00, 4.155444260132375445e-01, -3.673999766408979184e+00, 4.155444260132375445e-01
1.475087151929653118e+01, 5.751102152195216810e+00, 5.751102152195216810e+00, 5.751102152195216810e+00, -2.070211170640418530e+01, 5.751102152195216810e+00, 4.155419292089696515e-01, -3.676690015028869496e+00, 4.155419292089696515e-01
1.475819882755251555e+01, 5.754146946863959222e+00, 5.754146946863960999e+00, 5.754146946863960999e+00, -2.072906180495701278e+01, 5.754146946863960999e+00, 4.155394348839818175e-01, -3.679380692886523363e+00, 4.155394348839818175e-01
1.476552613580849993e+01, 5.757191723265090211e+00, 5.757191723265089323e+00, 5.757191723265089323e+00, -2.075603162050784789e+01, 5.757191723265089323e+00, 4.155369430345831061e-01, -3.682071799768828146e+00, 4.155369430345831061e-01
1.477285344406448431e+01, 5.760236481416726839e+00, 5.760236481416726839e+00, 5.760236481416726839e+00, -2.078302115619950285e+01, 5.760236481416726839e+00, 4.155344536570898528e-01, -3.684763335462880374e+00, 4.155344536570898528e-01
1.478018075232046868e+01, 5.763281221336971960e+00, 5.763281221336971960e+00, 5.763281221336971960e+00, -2.081003041517323737e+01, 5.763281221336971960e+00, 4.155319667478257761e-01, -3.687455299755993288e+00, 4.155319667478257761e-01
1.478750806057645306e+01, 5.766325943043897340e+00, 5.766325943043899116e+00, 5.766325943043899116e+00, -2.083705940056876571e+01, 5.766325943043899116e+00, 4.155294823031217000e-01, -3.690147692435687965e+00, 4.155294823031217000e-01
1.479483536883243744e+01, 5.769370646555553428e+00, 5.769370646555552540e+00, 5.769370646555552540e+00, -2.086410811552420697e+01, 5.769370646555552540e+00, 4.155270003193158868e-01, -3.692840513289694648e+00, 4.155270003193158868e-01
1.480216267708842182e+01, 5.772415331889949819e+00, 5.772415331889949819e+00, 5.772415331889949819e+00, -2.089117656317615612e+01, 5.772415331889949819e+00, 4.155245207927538154e-01, -3.695533762105954523e+00, 4.155245207927538154e-01
1.480948998534440619e+01, 5.775459999065081895e+00, 5.775459999065081895e+00, 5.775459999065081895e+00, -2.091826474665965208e+01, 5.775459999065081895e+00, 4.155220437197880701e-01, -3.698227438672620604e+00, 4.155220437197880701e-01
1.481681729360039057e+01, 5.778504648098915730e+00, 5.778504648098915730e+00, 5.778504648098915730e+00, -2.094537266910817763e+01, 5.778504648098915730e+00, 4.155195690967785627e-01, -3.700921542778054185e+00, 4.155195690967785627e-01
1.482414460185637495e+01, 5.781549279009391640e+00, 5.781549279009389863e+00, 5.781549279009389863e+00, -2.097250033365367372e+01, 5.781549279009389863e+00, 4.155170969200924769e-01, -3.703616074210827058e+00, 4.155170969200924769e-01
1.483147191011235932e+01, 5.784593891814411748e+00, 5.784593891814413524e+00, 5.784593891814413524e+00, -2.099964774342650387e+01, 5.784593891814413524e+00, 4.155146271861039908e-01, -3.706311032759714852e+00, 4.155146271861039908e-01
1.483879921836834370e+01, 5.787638486531873738e+00, 5.787638486531871962e+00, 5.787638486531871962e+00, -2.102681490155552879e+01, 5.787638486531871962e+00, 4.155121598911944991e-01, -3.709006418213711243e+00, 4.155121598911944991e-01
1.484612652662432808e+01, 5.790683063179627332e+00, 5.790683063179626444e+00, 5.790683063179626444e+00, -2.105400181116803893e+01, 5.790683063179626444e+00, 4.155096950317527793e-01, -3.711702230362010635e+00, 4.155096950317527793e-01
1.485345383488031246e+01, 5.793727621775507153e+00, 5.793727621775508041e+00, 5.793727621775508041e+00, -2.108120847538976150e+01, 5.793727621775508041e+00, 4.155072326041742703e-01, -3.714398468994017488e+00, 4.155072326041742703e-01
1.486078114313629683e+01, 5.796772162337320289e+00, 5.796772162337322065e+00, 5.796772162337322065e+00, -2.110843489734493517e+01, 5.796772162337322065e+00, 4.155047726048620160e-01, -3.717095133899345871e+00, 4.155047726048620160e-01
1.486810845139228121e+01, 5.799816684882846296e+00, 5.799816684882846296e+00, 5.799816684882846296e+00, -2.113568108015619984e+01, 5.799816684882846296e+00, 4.155023150302258328e-01, -3.719792224867814578e+00, 4.155023150302258328e-01
1.487543575964826559e+01, 5.802861189429838085e+00, 5.802861189429838085e+00, 5.802861189429838085e+00, -2.116294702694468910e+01, 5.802861189429838085e+00, 4.154998598766825868e-01, -3.722489741689451570e+00, 4.154998598766825868e-01
1.488276306790424997e+01, 5.805905675996020143e+00, 5.805905675996021031e+00, 5.805905675996021031e+00, -2.119023274083000175e+01, 5.805905675996021031e+00, 4.154974071406564162e-01, -3.725187684154491308e+00, 4.154974071406564162e-01
1.489009037616023434e+01, 5.808950144599095644e+00, 5.808950144599097420e+00, 5.808950144599097420e+00, -2.121753822493018049e+01, 5.808950144599097420e+00, 4.154949568185783981e-01, -3.727886052053374755e+00, 4.154949568185783981e-01
1.489741768441621872e+01, 5.811994595256739338e+00, 5.811994595256741114e+00, 5.811994595256741114e+00, -2.124486348236174038e+01, 5.811994595256741114e+00, 4.154925089068866595e-01, -3.730584845176748043e+00, 4.154925089068866595e-01
1.490474499267220310e+01, 5.815039027986601106e+00, 5.815039027986601994e+00, 5.815039027986601994e+00, -2.127220851623967945e+01, 5.815039027986601994e+00, 4.154900634020262107e-01, -3.733284063315464696e+00, 4.154900634020262107e-01
1.491207230092818747e+01, 5.818083442806299743e+00, 5.818083442806301520e+00, 5.818083442806301520e+00, -2.129957332967743255e+01, 5.818083442806301520e+00, 4.154876203004490565e-01, -3.735983706260582071e+00, 4.154876203004490565e-01
1.491939960918417185e+01, 5.821127839733436282e+00, 5.821127839733437170e+00, 5.821127839733437170e+00, -2.132695792578694238e+01, 5.821127839733437170e+00, 4.154851795986145291e-01, -3.738683773803366250e+00, 4.154851795986145291e-01
1.492672691744015623e+01, 5.824172218785578004e+00, 5.824172218785578004e+00, 5.824172218785578004e+00, -2.135436230767858490e+01, 5.824172218785578004e+00, 4.154827412929883446e-01, -3.741384265735284487e+00, 4.154827412929883446e-01
1.493405422569614061e+01, 5.827216579980272648e+00, 5.827216579980270872e+00, 5.827216579980270872e+00, -2.138178647846123681e+01, 5.827216579980270872e+00, 4.154803053800436574e-01, -3.744085181848011423e+00, 4.154803053800436574e-01
1.494138153395212498e+01, 5.830260923335033318e+00, 5.830260923335034207e+00, 5.830260923335034207e+00, -2.140923044124224361e+01, 5.830260923335034207e+00, 4.154778718562601725e-01, -3.746786521933425540e+00, 4.154778718562601725e-01
1.494870884220810936e+01, 5.833305248867360682e+00, 5.833305248867360682e+00, 5.833305248867360682e+00, -2.143669419912740892e+01, 5.833305248867360682e+00, 4.154754407181248110e-01, -3.749488285783607822e+00, 4.154754407181248110e-01
1.495603615046409374e+01, 5.836349556594716326e+00, 5.836349556594717214e+00, 5.836349556594717214e+00, -2.146417775522103000e+01, 5.836349556594717214e+00, 4.154730119621310447e-01, -3.752190473190843534e+00, 4.154730119621310447e-01
1.496336345872007811e+01, 5.839393846534547627e+00, 5.839393846534547627e+00, 5.839393846534547627e+00, -2.149168111262588354e+01, 5.839393846534547627e+00, 4.154705855847794504e-01, -3.754893083947624888e+00, 4.154705855847794504e-01
1.497069076697606249e+01, 5.842438118704266437e+00, 5.842438118704266437e+00, 5.842438118704266437e+00, -2.151920427444322570e+01, 5.842438118704266437e+00, 4.154681615825774887e-01, -3.757596117846643047e+00, 4.154681615825774887e-01
1.497801807523204687e+01, 5.845482373121266839e+00, 5.845482373121265951e+00, 5.845482373121265951e+00, -2.154674724377278849e+01, 5.845482373121265951e+00, 4.154657399520392258e-01, -3.760299574680794343e+00, 4.154657399520392258e-01
1.498534538348803125e+01, 5.848526609802907394e+00, 5.848526609802909171e+00, 5.848526609802909171e+00, -2.157431002371277629e+01, 5.848526609802909171e+00, 4.154633206896857778e-01, -3.763003454243175394e+00, 4.154633206896857778e-01
1.499267269174401562e+01, 5.851570828766538668e+00, 5.851570828766536891e+00, 5.851570828766536891e+00, -2.160189261735990840e+01, 5.851570828766536891e+00, 4.154609037920449777e-01, -3.765707756327089761e+00, 4.154609037920449777e-01
1.500000000000000000e+01, 5.854615030029465039e+00, 5.854615030029465039e+00, 5.854615030029465039e+00, -2.162949502780938005e+01, 5.854615030029465039e+00, 4.154584892556513198e-01, -3.768412480726038627e+00, 4.154584892556513198e-01


==> anc/PlotMaking/EQCDSpline-T500.txt <==
gTb, C(b)/(g^2TC_R), C(b)Max, C(b)Min, SmallB, LargeB, Derivative, SmallB, LargeB
1.000000000000000021e-03, 4.483646897833534224e-07, 4.549780942502415737e-07, 4.276843402710521802e-07, 4.549780942502415737e-07, -7.458004384318226432e-01, 1.116578638557153350e-03, 8.538395467411268817e-04, 5.533585285877383342e+01
8.327308255984367663e-03, 2.177605502205781876e-05, 2.330214395568942505e-05, 1.713958140256713203e-05, 2.330214395568942505e-05, -6.266523336742834127e-01, 3.443133775154667581e-03, 5.129260340632680985e-03, 6.959635132902191046e+00
1.565461651196873444e-02, 6.804306713542227457e-05, 7.383651920683581213e-05, 5.085877971279539368e-05, 7.367066285804182968e-05, -5.893293868974081029e-01, 5.758753229022989945e-03, 8.533520290971772018e-03, 3.869414577905803565e+00
2.298192476795310468e-02, 1.358558459942289819e-04, 1.474152243301029934e-04, 1.015052752072293451e-04, 1.473954552671490742e-04, -5.656016868740207926e-01, 8.063471125126181124e-03, 1.153740820960445605e-02, 2.749699001414253718e+00
3.030923302393747146e-02, 2.228306711435998214e-04, 2.420866132049562399e-04, 1.689993136709501073e-04, 2.420998542408443624e-04, -5.477675508251811376e-01, 1.035732153511479542e-02, 1.427446802331477395e-02, 2.171369687089161893e+00
3.763654127992183823e-02, 3.277636156497910338e-04, 3.560967998793104381e-04, 2.531652444444073354e-04, 3.560938457428771331e-04, -5.332442867803010023e-01, 1.264033847732620904e-02, 1.681073574846759372e-02, 1.818225632377320933e+00
4.496384953590620848e-02, 4.499173212246955337e-04, 4.881409891658627974e-04, 3.539227013152424829e-04, 4.880621988329511790e-04, -5.208453678645320606e-01, 1.491255591678463527e-02, 1.918587290698519146e-02, 1.580178277541033571e+00
5.229115779189057178e-02, 5.886731393718695748e-04, 6.370235628555250083e-04, 4.712317553674519799e-04, 6.369272614261233933e-04, -5.099261890310305967e-01, 1.717400776520110889e-02, 2.142639747785794399e-02, 1.408843782854026339e+00
5.961846604787494203e-02, 7.434971042883520157e-04, 8.018484713422164211e-04, 6.050143951096865775e-04, 8.017758285628818387e-04, -5.000972536787791078e-01, 1.942472788097350175e-02, 2.355130749861492415e-02, 1.279624449481195914e+00
6.694577430385931227e-02, 9.139417576592202309e-04, 9.817932999423037519e-04, 7.551928526969489816e-04, 9.818154053690421844e-04, -4.911051157050542737e-01, 2.166475006918651761e-02, 2.557488976486501156e-02, 1.178691588200180718e+00
7.427308255984367558e-02, 1.099647115080348500e-03, 1.176056293229000519e-03, 9.216896035500716329e-04, 1.176345924151961419e-03, -4.827755741641561738e-01, 2.389410808161166258e-02, 2.750828214328453897e-02, 1.097673510640943206e+00
8.160039081582803888e-02, 1.300347237103318841e-03, 1.384015271824264861e-03, 1.104427365975193783e-03, 1.384740383913523557e-03, -4.749837327396753683e-01, 2.611283561670733541e-02, 2.936041284274117785e-02, 1.031205471939329321e+00
8.892769907181241607e-02, 1.515887515181351839e-03, 1.606430031197228665e-03, 1.303329100783239599e-03, 1.606431008677025422e-03, -4.676369869522012945e-01, 2.832096631961869213e-02, 3.113859945007081340e-02, 9.756908665058834362e-01
9.625500732779677937e-02, 1.746239693616746412e-03, 1.842907913389305345e-03, 1.518318010909392802e-03, 1.840899005472695004e-03, -4.606647700636548048e-01, 3.051853378217775012e-02, 3.284894915436363527e-02, 9.286282395827075709e-01
1.035823155837811427e-01, 1.991486581004461767e-03, 2.093606462583507983e-03, 1.749317541032576612e-03, 2.087666771553619779e-03, -4.540120714745226049e-01, 3.270557154290338470e-02, 3.449663639299534873e-02, 8.882239379317365957e-01
1.109096238397655199e-01, 2.251775393424435088e-03, 2.358779499853240480e-03, 1.996251377194929906e-03, 2.346291826578493066e-03, -4.476351756793653935e-01, 3.488211308700125274e-02, 3.608610154639710355e-02, 8.531583032569003411e-01
1.182369320957498832e-01, 2.527263268528292563e-03, 2.638725842425999803e-03, 2.259043446421281961e-03, 2.616361995078834643e-03, -4.414987671316564222e-01, 3.704819184636384821e-02, 3.762119690126414229e-02, 8.224388015525336826e-01
1.255642403517342465e-01, 2.818072345761345361e-03, 2.933711870450756484e-03, 2.537617916338637605e-03, 2.897491517457231013e-03, -4.355739071036517363e-01, 3.920384119957055075e-02, 3.910529629735390311e-02, 7.953045763222270637e-01
1.328915486077186237e-01, 3.124265044707788454e-03, 3.243896210483481791e-03, 2.831899194795641558e-03, 3.189317865097217927e-03, -4.298365852019159217e-01, 4.134909447188749032e-02, 4.054137909716559046e-02, 7.711625779811809300e-01
1.402188568637029731e-01, 3.445839480223767022e-03, 3.569313413199369858e-03, 3.141811929482066831e-03, 3.491499099154686970e-03, -4.242666601520143077e-01, 4.348398493526768605e-02, 4.193209558274468146e-02, 7.495437190768267088e-01
1.475461651196873503e-01, 3.782749064806847569e-03, 3.909920573237814743e-03, 3.467281007548287525e-03, 3.803711655861631482e-03, -4.188470706941895272e-01, 4.560854580835094901e-02, 4.327981864782350779e-02, 7.300720937953365519e-01
1.548734733756717274e-01, 4.134926408115099580e-03, 4.265648562932519532e-03, 3.808231555224756391e-03, 4.125648471142951898e-03, -4.135632379284653326e-01, 4.772281025646395863e-02, 4.458668519795176005e-02, 7.124429351102584684e-01
1.622007816316560769e-01, 4.502299214310593982e-03, 4.636426146271790602e-03, 4.164588937441479795e-03, 4.457017378560537701e-03, -4.084026059407346865e-01, 4.982681139162015854e-02, 4.585462969952689566e-02, 6.964065465546436240e-01
1.695280898876404541e-01, 4.884794955800553749e-03, 5.022182304969598221e-03, 4.536278757447499178e-03, 4.797539729903575051e-03, -4.033542840086185577e-01, 5.192058227251993008e-02, 4.708541165518753679e-02, 6.817564009790280100e-01
1.768553981436248312e-01, 5.282341330878264317e-03, 5.422846241819045954e-03, 4.923226856430366026e-03, 5.146949198975898747e-03, -3.984087645704534331e-01, 5.400415590455037024e-02, 4.828063832091302604e-02, 6.683201977965126384e-01
1.841827063996091807e-01, 5.694866266148453787e-03, 5.838347380349133940e-03, 5.325359313135612054e-03, 5.504990737501543746e-03, -3.935576984855879146e-01, 5.607756523978548596e-02, 4.944178365243916129e-02, 6.559530548361306446e-01
1.915100146555935579e-01, 6.122297916168055118e-03, 6.268615364481521304e-03, 5.742602443486250624e-03, 5.871419658394663559e-03, -3.887937141638593830e-01, 5.814084317698604842e-02, 5.057020423236103374e-02, 6.445322631031713545e-01
1.988373229115779350e-01, 6.564564663086938819e-03, 6.713580058187276420e-03, 6.174882800202216582e-03, 6.246000826480141085e-03, -3.841102706732754668e-01, 6.019402256159972486e-02, 5.166715275647000560e-02, 6.339532012861998078e-01
2.061646311675622845e-01, 7.021595116288686413e-03, 7.173299834872398813e-03, 6.622127172419875474e-03, 6.628507940498113912e-03, -3.795015374427194166e-01, 6.223713618576096063e-02, 5.273378952972281736e-02, 6.241261214804304513e-01
2.134919394235466616e-01, 7.493318112031329206e-03, 7.648742146399689287e-03, 7.084262585311485935e-03, 7.018722893156830421e-03, -3.749622949829585772e-01, 6.427021678829109019e-02, 5.377119232603462529e-02, 6.149735968188734248e-01
2.208192476795310388e-01, 7.979662713088106138e-03, 8.138828990114177139e-03, 7.561216299704676819e-03, 7.416435198313966679e-03, -3.704878523675679824e-01, 6.629329705469817757e-02, 5.478036489303819007e-02, 6.064284772655257338e-01
2.281465559355153883e-01, 8.480558208388215558e-03, 8.643489022394675383e-03, 8.052915811701930396e-03, 7.821441476212210447e-03, -3.660739781891522160e-01, 6.830640961717723836e-02, 5.576224432689676908e-02, 5.984322393272861751e-01
2.354738641914997654e-01, 8.995934112657567872e-03, 9.162651130006744041e-03, 8.559288852300056885e-03, 8.233544989178564338e-03, -3.617168424335596155e-01, 7.030958705461001768e-02, 5.671770749882563273e-02, 5.909336438808181491e-01
2.428011724474841426e-01, 9.525720166059542526e-03, 9.696244429730287509e-03, 9.080263387009667245e-03, 8.652555221398279192e-03, -3.574129672636731092e-01, 7.230286189256514284e-02, 5.764757668101936489e-02, 5.838876370258248016e-01
2.501284807034684921e-01, 1.006984633383572331e-02, 1.024419826798725688e-02, 9.615767615474658109e-03, 9.078287497354869950e-03, -3.531591851226031364e-01, 7.428626660329808173e-02, 5.855262449290675464e-02, 5.772544441299224394e-01
2.574557889594528692e-01, 1.062824280594668221e-02, 1.080644222046929330e-02, 1.016572997109168805e-02, 9.510562634332577966e-03, -3.489526028876815400e-01, 7.625983360575107339e-02, 5.943357826737843963e-02, 5.709988185768724023e-01
2.647830972154372464e-01, 1.120083999671269911e-02, 1.138290609176540076e-02, 1.073007912062963649e-02, 9.949206625043239757e-03, -3.447905710559887038e-01, 7.822359526555326681e-02, 6.029112391959823292e-02, 5.650894152505675505e-01
2.721104054714216236e-01, 1.178756854445453701e-02, 1.197351991498959468e-02, 1.130874396384910774e-02, 1.039405034699275587e-02, -3.406706571370032299e-01, 8.017758389502052663e-02, 6.112590938728024170e-02, 5.594982652428430736e-01
2.794377137274059453e-01, 1.238835931113417207e-02, 1.257821395140855565e-02, 1.190165363312189854e-02, 1.084492929566476492e-02, -3.365906225813735109e-01, 8.212183175315568295e-02, 6.193854770017339501e-02, 5.542003332053461184e-01
2.867650219833903225e-01, 1.300314338199559140e-02, 1.319691869006933346e-02, 1.250873749305047092e-02, 1.130168333898791573e-02, -3.325484026964405371e-01, 8.405637104564830930e-02, 6.272961972740370706e-02, 5.491731425636404706e-01
2.940923302393746996e-01, 1.363185206520548150e-02, 1.382956484742694885e-02, 1.312992514008743186e-02, 1.176415649088127964e-02, -3.285420890962090223e-01, 8.598123392487483363e-02, 6.349967664385891553e-02, 5.443964567580413805e-01
3.014196384953590768e-01, 1.427441689149403295e-02, 1.447608336697209577e-02, 1.376514640215500268e-02, 1.223219670195099286e-02, -3.245699143114094687e-01, 8.789645248989848281e-02, 6.424924215063930466e-02, 5.398520069773695695e-01
3.087469467513434540e-01, 1.493076961379567226e-02, 1.513640541885878654e-02, 1.441433133826451780e-02, 1.270565566564853081e-02, -3.206302382482605906e-01, 8.980205878646940754e-02, 6.497881447948586353e-02, 5.355232586619086410e-01
3.160742550073278312e-01, 1.560084220688980408e-02, 1.581046239953200552e-02, 1.507741023813586635e-02, 1.318438863840404492e-02, -3.167215362356839981e-01, 9.169808480702447417e-02, 6.568886820683479677e-02, 5.313952104842633029e-01
3.234015632633121529e-01, 1.628456686704158815e-02, 1.649818593135539413e-02, 1.575431362181701350e-02, 1.366825427242279560e-02, -3.128423884424874624e-01, 9.358456249068737576e-02, 6.637985589957774712e-02, 5.274542206571586345e-01
3.307288715192965300e-01, 1.698187601164269020e-02, 1.719950786223889416e-02, 1.644497223930344726e-02, 1.415711445998305527e-02, -3.089914704803085055e-01, 9.546152372326879854e-02, 6.705220961160279769e-02, 5.236878563301758938e-01
3.380561797752809072e-01, 1.769270227885199817e-02, 1.791436026526640676e-02, 1.714931707015765472e-02, 1.465083418820409961e-02, -3.051675450363759423e-01, 9.732900033726607503e-02, 6.770634224765535725e-02, 5.200847625722829770e-01
3.453834880312652844e-01, 1.841697852723642517e-02, 1.864267543832345136e-02, 1.786727932312862435e-02, 1.514928140336608935e-02, -3.013694544035593892e-01, 9.918702411186344770e-02, 6.834264880890444926e-02, 5.166345480315743810e-01
3.527107962872496616e-01, 1.915463783541162396e-02, 1.938438590372485240e-02, 1.859879043577128757e-02, 1.565232688396201929e-02, -2.975961137946593338e-01, 1.010356267729319857e-01, 6.896150753276901468e-02, 5.133276848470202935e-01
3.600381045432340388e-01, 1.990561350168274998e-02, 2.013942440784236357e-02, 1.934378207406602102e-02, 1.615984412174811466e-02, -2.938465053441651764e-01, 1.028748399930295987e-01, 6.956328093799239720e-02, 5.101554207818806974e-01
3.673654127992183605e-01, 2.066983904368521752e-02, 2.090772392073234065e-02, 2.010218613203812107e-02, 1.667170921013451032e-02, -2.901196727143592891e-01, 1.047046953914009398e-01, 7.014831678461082298e-02, 5.071097018724080030e-01
3.746927210552027376e-01, 2.144724819802548352e-02, 2.168921763576344211e-02, 2.087393473137729577e-02, 1.718780073932432706e-02, -2.864147162341406649e-01, 1.065252245339776971e-01, 7.071694895730705477e-02, 5.041831041524152957e-01
3.820200293111871148e-01, 2.223777491992173436e-02, 2.248383896924422212e-02, 2.165896022105709071e-02, 1.770799969766785262e-02, -2.827307885086526862e-01, 1.083364589333781214e-01, 7.126949827964333684e-02, 5.013687732351570503e-01
3.893473375671714920e-01, 2.304135338284468010e-02, 2.329152156005082075e-02, 2.245719517695441217e-02, 1.823218937875009660e-02, -2.790670904460362811e-01, 1.101384300489074569e-01, 7.180627326580503456e-02, 4.986603707174298572e-01
3.966746458231558692e-01, 2.385791797815828980e-02, 2.411219926925466106e-02, 2.326857240146899125e-02, 1.876025529377581269e-02, -2.754228676546383592e-01, 1.119311692865578162e-01, 7.232757081573726321e-02, 4.960520265237606252e-01
4.040019540791402464e-01, 2.468740331476058578e-02, 2.494580617975005257e-02, 2.409302492314287572e-02, 1.929208508885680781e-02, -2.717974071699823524e-01, 1.137147079990079995e-01, 7.283367685890460019e-02, 4.935382964365419012e-01
4.113292623351245680e-01, 2.552974421872433383e-02, 2.579227659588186755e-02, 2.493048599627985598e-02, 1.982756846684240529e-02, -2.681900344759339250e-01, 1.154890774856237312e-01, 7.332486695133436094e-02, 4.911141241654475853e-01
4.186565705911089452e-01, 2.638487573293785485e-02, 2.665154504307326935e-02, 2.578088910056504021e-02, 2.036659711336632345e-02, -2.646001107888878989e-01, 1.172543089924575482e-01, 7.380140683010606717e-02, 4.887748074000048404e-01
4.259838788470933224e-01, 2.725273311674571153e-02, 2.752354626745323260e-02, 2.664416794068421787e-02, 2.090906462681207251e-02, -2.610270305775903021e-01, 1.190104337122488143e-01, 7.426355292901196115e-02, 4.865159673657246109e-01
4.333111871030776996e-01, 2.813325184558953390e-02, 2.840821523548434438e-02, 2.752025644594337933e-02, 2.145486645192478878e-02, -2.574702192944804402e-01, 1.207574827844236920e-01, 7.471155285872914387e-02, 4.843335214690746016e-01
4.406384953590620768e-01, 2.902636761064871646e-02, 2.930548713359038340e-02, 2.840908876988826326e-02, 2.200389981682072602e-02, -2.539291312972683512e-01, 1.224954872950952678e-01, 7.514564585450476952e-02, 4.822236586717460471e-01
4.479658036150464540e-01, 2.993201631848119854e-02, 3.021529736778402406e-02, 2.931059928992371319e-02, 2.255606367316633984e-02, -2.504032479419200929e-01, 1.242244782770633021e-01, 7.556606319405631544e-02, 4.801828172817173557e-01
4.552931118710307756e-01, 3.085013409066419965e-02, 3.113758156329445373e-02, 3.022472260693324225e-02, 2.311125863931783736e-02, -2.468920758303631280e-01, 1.259444867098145071e-01, 7.597302858812318704e-02, 4.782076648888486936e-01
4.626204201270151528e-01, 3.178065726343500680e-02, 3.207227556419507686e-02, 3.115139354489849383e-02, 2.366938694622908526e-02, -2.433951451980881642e-01, 1.276555435195224630e-01, 7.636675854587141044e-02, 4.762950802072414835e-01
4.699477283829995300e-01, 3.272352238733167162e-02, 3.301931543303115307e-02, 3.209054715051869178e-02, 2.423035238595089291e-02, -2.399120084284555865e-01, 1.293576795790474521e-01, 7.674746271714305568e-02, 4.744421366162552278e-01
4.772750366389839072e-01, 3.367866622683381855e-02, 3.397863745044742839e-02, 3.304211869283012887e-02, 2.479406026255878692e-02, -2.364422386819434174e-01, 1.310509257079366385e-01, 7.711534421335608513e-02, 4.726460872176311279e-01
4.846023448949682844e-01, 3.464602576000334888e-02, 3.495017811481589826e-02, 3.400604366282566210e-02, 2.536041734535903272e-02, -2.329854286298271016e-01, 1.327353126724241106e-01, 7.747059990869396839e-02, 4.709043512482562477e-01
4.919296531509526060e-01, 3.562553817812522117e-02, 3.593387414186334505e-02, 3.498225777307416989e-02, 2.592933182423384081e-02, -2.295411892828882194e-01, 1.344108711854305194e-01, 7.781342072307549651e-02, 4.692145017072207880e-01
4.992569614069369832e-01, 3.661714088534823858e-02, 3.692966246429908034e-02, 3.597069695734004396e-02, 2.650071326699751997e-02, -2.261091489067200144e-01, 1.360776319065637174e-01, 7.814399188826189058e-02, 4.675742540724200924e-01
5.065842696629213604e-01, 3.762077149832569745e-02, 3.793748023144253440e-02, 3.697129737020264650e-02, 2.707447257864441584e-02, -2.226889520160586500e-01, 1.377356254421180648e-01, 7.846249319833918656e-02, 4.659814559963842417e-01
5.139115779189057376e-01, 3.863636784585624401e-02, 3.895726480885103316e-02, 3.798399538667579511e-02, 2.765052196237850757e-02, -2.192802584413313383e-01, 1.393848823450749841e-01, 7.876909924570568711e-02, 4.644340778836032468e-01
5.212388861748901148e-01, 3.966386796852459928e-02, 3.998895377794732531e-02, 3.900872760182728244e-02, 2.822877488232219956e-02, -2.158827424612850543e-01, 1.410254331151025164e-01, 7.906397964359859754e-02, 4.629302042626075031e-01
5.285661944308744919e-01, 4.070321011834225622e-02, 4.103248493564733840e-02, 4.004543083039825702e-02, 2.880914602780932157e-02, -2.124960919961616790e-01, 1.426573081985556268e-01, 7.934729923610576996e-02, 4.614680258756816977e-01
5.358935026868588691e-01, 4.175433275838832947e-02, 4.208779629398779615e-02, 4.109404210642279842e-02, 2.939155127917357849e-02, -2.091200078564164344e-01, 1.442805379884763983e-01, 7.961921829653016702e-02, 4.600458324175243363e-01
5.432208109428432463e-01, 4.281717456245019010e-02, 4.315482607975387741e-02, 4.215449868284733281e-02, 2.997590767495051170e-02, -2.057542030424551471e-01, 1.458951528245930607e-01, 7.987989271490379684e-02, 4.586620058615830109e-01
5.505481191988276235e-01, 4.389167441466434311e-02, 4.423351273410691675e-02, 4.322673803115016644e-02, 3.056213338041570762e-02, -2.023984020912860948e-01, 1.475011829933214058e-01, 8.012947417538263117e-02, 4.573150143193112083e-01
5.578754274548118897e-01, 4.497777140915706212e-02, 4.532379491221198015e-02, 4.431069784096086650e-02, 3.115014765738797348e-02, -1.990523404663670226e-01, 1.490986587277635111e-01, 8.036811032419642620e-02, 4.560034063833525719e-01
5.652027357107962668e-01, 4.607540484968530858e-02, 4.642561148286568351e-02, 4.540631601967988484e-02, 3.173987083523040903e-02, -1.957157639872629806e-01, 1.506876102077087387e-01, 8.059594492877343586e-02, 4.547258059107359696e-01
5.725300439667806440e-01, 4.718451424927723459e-02, 4.753890152812367820e-02, 4.651353069209788332e-02, 3.233122428298679241e-02, -1.923884282960396375e-01, 1.522680675596327915e-01, 8.081311802861235183e-02, 4.534809072066623425e-01
5.798573522227650212e-01, 4.830503932987315757e-02, 4.866360434292837933e-02, 4.763228020001529506e-02, 3.292413038259493774e-02, -1.890700983575874239e-01, 1.538400608566987404e-01, 8.101976607842986677e-02, 4.522674705734490153e-01
5.871846604787493984e-01, 4.943692002196620888e-02, 4.979970032497737370e-02, 4.876250310186178161e-02, 3.351851250312210678e-02, -1.857605479913212176e-01, 1.554036201187558863e-01, 8.121602208407151247e-02, 4.510843181927343126e-01
5.945119687347337756e-01, 5.058009646424314193e-02, 5.094863876885077220e-02, 4.990413817231574567e-02, 3.411429497597112670e-02, -1.824595594319195768e-01, 1.569587753123409535e-01, 8.140201573163778626e-02, 4.499303303121919839e-01
6.018392769907181528e-01, 5.173450900322499463e-02, 5.210884021996690235e-02, 5.105712440192372581e-02, 3.471140307100911704e-02, -1.791669229169695898e-01, 1.585055563506770904e-01, 8.157787351024346767e-02, 4.488044417108016382e-01
6.091665852467025299e-01, 5.290009819290793919e-02, 5.328024424359196348e-02, 5.222140099671995078e-02, 3.530976297357358434e-02, -1.758824362995640433e-01, 1.600439930936744526e-01, 8.174371882879799545e-02, 4.477056384192233396e-01
6.164938935026869071e-01, 5.407680479440398619e-02, 5.446279061997025966e-02, 5.339690737784578978e-02, 3.590930176231335591e-02, -1.726059046840593136e-01, 1.615741153479299530e-01, 8.189967212716631195e-02, 4.466329546740507306e-01
6.238212017586712843e-01, 5.526456977558174416e-02, 5.565641934394083279e-02, 5.458358318116920266e-02, 3.650994738782453036e-02, -1.693371400833538487e-01, 1.630959528667272618e-01, 8.204585098204429661e-02, 4.455854700867134532e-01
6.311485100146556615e-01, 5.646333431070715836e-02, 5.686107062455433153e-02, 5.578136825690430123e-02, 3.711162865204376687e-02, -1.660759610961775046e-01, 1.646095353500371394e-01, 8.218237020785933156e-02, 4.445623070095850449e-01
6.384758182706400387e-01, 5.767303978008433973e-02, 5.807668488468960277e-02, 5.699020266923070233e-02, 3.771427518836353854e-02, -1.628221926030069266e-01, 1.661148924445170205e-01, 8.230934195298453271e-02, 4.435626280834541468e-01
6.458031265266243048e-01, 5.889362776969612329e-02, 5.930320276067048424e-02, 5.821002669591310297e-02, 3.831781744243606402e-02, -1.595756654793315521e-01, 1.676120537435109581e-01, 8.242687579153588906e-02, 4.425856339519545490e-01
6.531304347826086820e-01, 6.012504007084513991e-02, 6.054056510188261797e-02, 5.944078082792075141e-02, 3.892218665363452595e-02, -1.563362163250946180e-01, 1.691010487870502343e-01, 8.253507881100294319e-02, 4.416305611298429468e-01
6.604577430385930592e-01, 6.136721867979422207e-02, 6.178871297038999316e-02, 6.068240576904686268e-02, 3.952731483714163468e-02, -1.531036872092279566e-01, 1.705819070618526667e-01, 8.263405569594625688e-02, 4.406966800131759676e-01
6.677850512945774364e-01, 6.262010579740741323e-02, 6.304758764055180820e-02, 6.193484243552813823e-02, 4.013313476663796231e-02, -1.498779254282802675e-01, 1.720546580013230797e-01, 8.272390880798051460e-02, 4.397832930204878532e-01
6.751123595505618136e-01, 6.388364382879056780e-02, 6.431713059863919391e-02, 6.319803195566421616e-02, 4.073957995756322115e-02, -1.466587832782159373e-01, 1.735193309855529997e-01, 8.280473826224681033e-02, 4.388897328550167565e-01
6.824396678065461908e-01, 6.515777538293218707e-02, 6.559728354245179804e-02, 6.447191566943721863e-02, 4.134658465092562463e-02, -1.434461178385319502e-01, 1.749759553413208213e-01, 8.287664200056442387e-02, 4.380153608788803776e-01
6.897669760625305679e-01, 6.644244327234416492e-02, 6.688798838093479304e-02, 6.575643512813117431e-02, 4.195408379763568285e-02, -1.402397907679032441e-01, 1.764245603420919184e-01, 8.293971586144080477e-02, 4.371595655908773748e-01
6.970942843185149451e-01, 6.773759051270243636e-02, 6.818918723379525926e-02, 6.705153209395142699e-02, 4.256201304334188140e-02, -1.370396681106252623e-01, 1.778651752080181725e-01, 8.299405364710631117e-02, 4.363217612002904255e-01
7.044215925744993223e-01, 6.904316032248793145e-02, 6.950082243111924130e-02, 6.835714853964426629e-02, 4.317030871374728102e-02, -1.338456201131767442e-01, 1.792978291059385554e-01, 8.303974718773031449e-02, 4.355013862896988663e-01
7.117489008304836995e-01, 7.035909612262712665e-02, 7.082283651298817984e-02, 6.967322664811630151e-02, 4.377890780038660307e-02, -1.306575210502739226e-01, 1.807225511493787407e-01, 8.307688640296501115e-02, 4.346979025603885938e-01
7.190762090864680767e-01, 7.168534153613295712e-02, 7.215517222909592632e-02, 7.099970881205396045e-02, 4.438774794684503811e-02, -1.274752490598330956e-01, 1.821393703985514645e-01, 8.310555936095495588e-02, 4.339107936544668864e-01
7.264035173424523428e-01, 7.302184038774534036e-02, 7.349777253836518864e-02, 7.233653763354294663e-02, 4.499676743540041018e-02, -1.242986859862999921e-01, 1.835483158603557485e-01, 8.312585233494085291e-02, 4.331395640482650911e-01
7.337308255984367200e-01, 7.436853670357231050e-02, 7.485058060856455975e-02, 7.368365592368776584e-02, 4.560590517407184935e-02, -1.211277172318406398e-01, 1.849494164883783154e-01, 8.313784985757964596e-02, 4.323837380120472695e-01
7.410581338544210972e-01, 7.572537471073033377e-02, 7.621353981592493554e-02, 7.504100670223121106e-02, 4.621510068405824956e-02, -1.179622316149271932e-01, 1.863427011828917568e-01, 8.314163477309416406e-02, 4.316428586314352001e-01
7.483854421104054744e-01, 7.709229883698540120e-02, 7.758659374475644632e-02, 7.640853319717372250e-02, 4.682429408755132971e-02, -1.148021212358802945e-01, 1.877281987908562266e-01, 8.313728828736048626e-02, 4.309164868863188391e-01
7.557127503663898516e-01, 7.846925371039356611e-02, 7.896968618706511067e-02, 7.778617884439295582e-02, 4.743342609590850412e-02, -1.116472813489619437e-01, 1.891059381059182753e-01, 8.312489001603319549e-02, 4.302042007833525306e-01
7.630400586223742287e-01, 7.985618415894182864e-02, 8.036276114216966970e-02, 7.917388728726332259e-02, 4.804243799817137228e-02, -1.084976102406397941e-01, 1.904759478684115992e-01, 8.310451803080416699e-02, 4.295055945384326779e-01
7.703673668783586059e-01, 8.125303521018886754e-02, 8.176576281631806054e-02, 8.057160237627537802e-02, 4.865127164991667197e-02, -1.053530091136689190e-01, 1.918382567653563464e-01, 8.307624890388444483e-02, 4.288202778058317066e-01
7.776946751343429831e-01, 8.265975209090567488e-02, 8.317863562230447261e-02, 8.197926816865519495e-02, 4.925986946242690706e-02, -1.022133819766600088e-01, 1.931928934304598944e-01, 8.304015775079354178e-02, 4.281478749509087245e-01
7.850219833903273603e-01, 8.407628022671649604e-02, 8.460132417908576563e-02, 8.339682892798416791e-02, 4.986817439216852110e-02, -9.907863553882639840e-02, 1.945398864441162390e-01, 8.299631827153594599e-02, 4.274880243635513777e-01
7.923492916463117375e-01, 8.550256524173939499e-02, 8.603377331139856754e-02, 8.482422912381805402e-02, 5.047612993056610486e-02, -9.594867910961997481e-02, 1.958792643334061334e-01, 8.294480279024026015e-02, 4.268403778097116796e-01
7.996765999022961147e-01, 8.693855295822719431e-02, 8.747592804937552591e-02, 8.626141343130687422e-02, 5.108368009406170224e-02, -9.282342450298695924e-02, 1.972110555720973379e-01, 8.288568229333201365e-02, 4.262045998185922113e-01
8.070039081582804918e-01, 8.838418939620802661e-02, 8.892773362816247529e-02, 8.770832673081410680e-02, 5.169076941444859102e-02, -8.970278594599032096e-02, 1.985352885806443701e-01, 8.281902646630717735e-02, 4.255803671032172275e-01
8.143312164142647580e-01, 8.983942077312627450e-02, 9.038913548753479965e-02, 8.916491410753622782e-02, 5.229734292946954660e-02, -8.658667999156161033e-02, 1.998519917261885881e-01, 8.274490372917003844e-02, 4.249673680122860175e-01
8.216585246702491352e-01, 9.130419350348323304e-02, 9.186007927151450259e-02, 9.063112085112229321e-02, 5.290334617367022790e-02, -8.347502543516090168e-02, 2.011611933225581073e-01, 8.266338127059563723e-02, 4.243653020113552499e-01
8.289858329262335124e-01, 9.277845419847779995e-02, 9.334051082798676402e-02, 9.210689245529327107e-02, 5.350872516949816554e-02, -8.036774323513672103e-02, 2.024629216302680224e-01, 8.257452508087334553e-02, 4.237738791915357517e-01
8.363131411822178896e-01, 9.426214966564738784e-02, 9.483037620831655246e-02, 9.359217461746158206e-02, 5.411342641863895603e-02, -7.726475643658960168e-02, 2.037572048565200467e-01, 8.247839998368573788e-02, 4.231928198040170175e-01
8.436404494382022667e-01, 9.575522690850850338e-02, 9.632962166696557027e-02, 9.508691323835065379e-02, 5.471739689358124520e-02, -7.416599009855701086e-02, 2.050440711552029005e-01, 8.237506966677367315e-02, 4.226218538188480922e-01
8.509677576941866439e-01, 9.725763312619764567e-02, 9.783819366110892146e-02, 9.659105442161422528e-02, 5.532058402940237540e-02, -7.107137122434678544e-02, 2.063235486268921448e-01, 8.226459671153590891e-02, 4.220607205065134981e-01
8.582950659501710211e-01, 9.876931571311195479e-02, 9.935603885025171000e-02, 9.810454447345601237e-02, 5.592293571576717470e-02, -6.798082869485698454e-02, 2.075956653188500145e-01, 8.214704262160923975e-02, 4.215091680409420727e-01
8.656223742061553983e-01, 1.002902222585500547e-01, 1.008831040958459296e-01, 9.962732990224901219e-02, 5.652440028913259529e-02, -6.489429320473016904e-02, 2.088604492250257516e-01, 8.202246785047258293e-02, 4.209669531226776229e-01
8.729496824621397755e-01, 1.018203005463527294e-01, 1.024193364609070345e-01, 1.011593574181551547e-01, 5.712492652515117897e-02, -6.181169720119861904e-02, 2.101179282860551889e-01, 8.189093182811627014e-02, 4.204338406210287316e-01
8.802769907181241527e-01, 1.033594985545436412e-01, 1.039646832096309537e-01, 1.027005739327445377e-01, 5.772446363126653573e-02, -5.873297482548527071e-02, 2.113681303892612773e-01, 8.175249298681604160e-02, 4.199096032340901563e-01
8.876042989741085298e-01, 1.049077644549702426e-01, 1.055190918070103984e-01, 1.042509265586152450e-01, 5.832296123949464589e-02, -5.565806185663385586e-02, 2.126110833686536417e-01, 8.160720878604872663e-02, 4.193940211656033701e-01
8.949316072300929070e-01, 1.064650466129443834e-01, 1.070825099184519458e-01, 1.058103626090125399e-01, 5.892036939938455342e-02, -5.258689565764760460e-02, 2.138468150049286642e-01, 8.145513573658516582e-02, 4.188868818176922360e-01
9.022589154860771732e-01, 1.080312935868831536e-01, 1.086548854093926098e-01, 1.073788295974483359e-01, 5.951663857115281620e-02, -4.951941512382436461e-02, 2.150753530254697621e-01, 8.129632942379397265e-02, 4.183879794985698175e-01
9.095862237420615504e-01, 1.096064541279495042e-01, 1.102361663449166057e-01, 1.089562752373209459e-01, 6.011171961898585658e-02, -4.645556063318099366e-02, 2.162967251043470540e-01, 8.113084453018835907e-02, 4.178971151443733878e-01
9.169135319980459276e-01, 1.111904771796931868e-01, 1.118263009893720183e-01, 1.105426474415343169e-01, 6.070556380450477241e-02, -4.339527399886666803e-02, 2.175109588623173884e-01, 8.095873485724633389e-02, 4.174140960543367695e-01
9.242408402540303047e-01, 1.127833118776913890e-01, 1.134252378059877053e-01, 1.121378943221175567e-01, 6.129812278038757056e-02, -4.033849842347004416e-02, 2.187180818668246762e-01, 8.078005334653345915e-02, 4.169387356385592658e-01
9.315681485100146819e-01, 1.143849075491893685e-01, 1.150329254564896736e-01, 1.137419641898444744e-01, 6.188934858414368162e-02, -3.728517845513075468e-02, 2.199181216319995025e-01, 8.059485210015553125e-02, 4.164708531776788458e-01
9.388954567659990591e-01, 1.159952137127416155e-01, 1.166493128007182467e-01, 1.153548055538529127e-01, 6.247919363203582183e-02, -3.423525994536985584e-02, 2.211111056186593204e-01, 8.040318240056801291e-02, 4.160102735937986629e-01
9.462227650219834363e-01, 1.176141800778520569e-01, 1.182743488962445105e-01, 1.169763671212644546e-01, 6.306761071314503919e-02, -3.118869000855973087e-02, 2.222970612343083407e-01, 8.020509472976690424e-02, 4.155568272320566692e-01
9.535500732779678135e-01, 1.192417565446153016e-01, 1.199079829979870226e-01, 1.186065977968037283e-01, 6.365455298357378111e-02, -2.814541698295736083e-02, 2.234760158331378643e-01, 8.000063878788506166e-02, 4.151103496522656200e-01
9.608773815339521907e-01, 1.208778932033570397e-01, 1.215501645578288131e-01, 1.202454466824178642e-01, 6.423997396078347244e-02, -2.510539039322857990e-02, 2.246479967160256164e-01, 7.978986351121704346e-02, 4.146706814300875621e-01
9.682046897899365678e-01, 1.225225403342749403e-01, 1.232008432242337054e-01, 1.218928630768961741e-01, 6.482382751806188559e-02, -2.206856091439641371e-02, 2.258130311305365234e-01, 7.957281708969414502e-02, 4.142376679672351569e-01
9.755319980459209450e-01, 1.241756484070794392e-01, 1.248599688418634279e-01, 1.235487964754893170e-01, 6.540606787911679154e-02, -1.903488033714799410e-02, 2.269711462709221028e-01, 7.934954698383019089e-02, 4.138111593102274388e-01
9.828593063019052112e-01, 1.258371680806344706e-01, 1.265274914511941295e-01, 1.252131965695290339e-01, 6.598664961279174235e-02, -1.600430153443987980e-02, 2.281223692781207679e-01, 7.912009994115845601e-02, 4.133910099772526436e-01
9.901866145578895884e-01, 1.275070502025981989e-01, 1.282033612881331164e-01, 1.268860132460476187e-01, 6.656552762790063360e-02, -1.297677842934345446e-02, 2.292667272397578837e-01, 7.888452201217818760e-02, 4.129770787927176112e-01
9.975139228138739655e-01, 1.291852458090636813e-01, 1.298875287836357140e-01, 1.285671965873972367e-01, 6.714265716817721663e-02, -9.952265964075722102e-03, 2.304042471901454336e-01, 7.864285856582917122e-02, 4.125692287290903537e-01
1.004841231069858232e+00, 1.308717061241997659e-01, 1.315799445633217823e-01, 1.302566968708695483e-01, 6.771799380733646567e-02, -6.930720070163372097e-03, 2.315349561102824083e-01, 7.839515430451174383e-02, 4.121673267556608122e-01
1.012168539325842609e+00, 1.325663825598918655e-01, 1.332805594470925781e-01, 1.319544645683149442e-01, 6.829149344424430279e-02, -3.912097639690753290e-03, 2.326588809278546111e-01, 7.814145327866831026e-02, 4.117712436938722464e-01
1.019495847581826986e+00, 1.342692267153824670e-01, 1.349893244487476440e-01, 1.336604503457623494e-01, 6.886311229819259971e-02, -8.963564975848516397e-04, 2.337760485172345193e-01, 7.788179890094304447e-02, 4.113808540788898016e-01
1.026823155837811363e+00, 1.359801903769121412e-01, 1.367061907756011441e-01, 1.353746050630385833e-01, 6.943280690427654223e-02, 2.116544625107371833e-03, 2.348864856994815065e-01, 7.761623395993419439e-02, 4.109960360270975555e-01
1.034150464093795740e+00, 1.376992255173603019e-01, 1.384311098280988639e-01, 1.370968797733877476e-01, 7.000053410887116523e-02, 5.126646116991345759e-03, 2.359902192423419254e-01, 7.734480063355397839e-02, 4.106166711092269495e-01
1.041477772349780118e+00, 1.394262842958856607e-01, 1.401640331994349897e-01, 1.388272257230906137e-01, 7.056625106520442170e-02, 8.133987511187868585e-03, 2.370872758602487473e-01, 7.706754050200975703e-02, 4.102426442288422126e-01
1.048805080605764495e+00, 1.411613190575672916e-01, 1.419049126751685819e-01, 1.405655943510845107e-01, 7.112991522902412100e-02, 1.113860750932390772e-02, 2.381776822143220063e-01, 7.678449456041985810e-02, 4.098738435059186003e-01
1.056132388861748872e+00, 1.429042823330452516e-01, 1.436537002328404089e-01, 1.423119372885824352e-01, 7.169148435435600264e-02, 1.414054400468886703e-02, 2.392614649123682713e-01, 7.649570323107690584e-02, 4.095101601652669787e-01
1.063459697117733249e+00, 1.446551268381613964e-01, 1.454103480415900318e-01, 1.440662063586925501e-01, 7.225091648935015598e-02, 1.713983410458992315e-02, 2.403386505088812852e-01, 7.620120637537086683e-02, 4.091514884295719412e-01
1.070787005373717626e+00, 1.464138054736000005e-01, 1.471748084617718055e-01, 1.458283535760377669e-01, 7.280816997221402354e-02, 2.013651415193981262e-02, 2.414092655050412428e-01, 7.590104330538322008e-02, 4.087977254168198016e-01
1.078114313629702004e+00, 1.481802713245286840e-01, 1.489470340445722962e-01, 1.475983311463753000e-01, 7.336320342722869869e-02, 2.313061974610909274e-02, 2.424733363487155957e-01, 7.559525279516410290e-02, 4.084487710419110185e-01
1.085441621885686381e+00, 1.499544776602390328e-01, 1.507269775316266713e-01, 1.493760914662159989e-01, 7.391597576084725507e-02, 2.612218576307122689e-02, 2.435308894344580810e-01, 7.528387309170243846e-02, 4.081045279222566546e-01
1.092768930141670758e+00, 1.517363779337874419e-01, 1.525145918546353674e-01, 1.511615871224437080e-01, 7.446644615787184618e-02, 2.911124637487083264e-02, 2.445819511035098592e-01, 7.496694192560053593e-02, 4.077649012871730205e-01
1.100096238397655135e+00, 1.535259257816357081e-01, 1.543098301349811463e-01, 1.529547708919351545e-01, 7.501457407770835417e-02, 3.209783506844090389e-02, 2.456265476437984596e-01, 7.464449652146140646e-02, 4.074297988908975321e-01
1.107423546653639512e+00, 1.553230750232920121e-01, 1.561126456833453191e-01, 1.547555957411790584e-01, 7.556031925069599253e-02, 3.508198466379593844e-02, 2.466647052899385018e-01, 7.431657360800029977e-02, 4.070991309290572513e-01
1.114750854909623667e+00, 1.571277796609515109e-01, 1.579229919993249964e-01, 1.565640148258956865e-01, 7.610364167450985040e-02, 3.806372733162424055e-02, 2.476964502232313348e-01, 7.398320942788791377e-02, 4.067728099584323465e-01
1.122078163165608045e+00, 1.589399938791372646e-01, 1.597408227710496731e-01, 1.583799814906564074e-01, 7.664450161063503242e-02, 4.104309461030509337e-02, 2.487218085716651761e-01, 7.364443974733508869e-02, 4.064507508198626495e-01
1.129405471421592422e+00, 1.607596720443406069e-01, 1.615660918747975627e-01, 1.602034492685032174e-01, 7.718285958090956300e-02, 4.402011742237126740e-02, 2.497408064099151115e-01, 7.330029986542728471e-02, 4.061328705641559789e-01
1.136732779677576799e+00, 1.625867687046624044e-01, 1.633987533746129317e-01, 1.620343718805679900e-01, 7.771867636413522240e-02, 4.699482609043930531e-02, 2.507534697593427619e-01, 7.295082462321621219e-02, 4.058190883808612259e-01
1.144060087933561176e+00, 1.644212385894534001e-01, 1.652387615219222117e-01, 1.638727032356921687e-01, 7.825191299275398304e-02, 4.996725035262838954e-02, 2.517598245879972274e-01, 7.259604841257809305e-02, 4.055093255297790300e-01
1.151387396189545553e+00, 1.662630366089551948e-01, 1.670860707551514446e-01, 1.657183974300462381e-01, 7.878253074958842250e-02, 5.293741937748697862e-02, 2.527598968106136157e-01, 7.223600518484361854e-02, 4.052035052750873056e-01
1.158714704445529931e+00, 1.681121178539408401e-01, 1.689406356993421177e-01, 1.675714087467488900e-01, 7.931049116464482240e-02, 5.590536177844544069e-02, 2.537537122886145968e-01, 7.187072845920945696e-02, 4.049015528219663818e-01
1.166042012701514308e+00, 1.699684375953557924e-01, 1.708024111657689692e-01, 1.694316916554870212e-01, 7.983575601197678839e-02, 5.887110562781365519e-02, 2.547412968301090985e-01, 7.150025133093622365e-02, 4.046033952556138957e-01
1.173369320957498685e+00, 1.718319512839584784e-01, 1.726713521515555738e-01, 1.712992008121347609e-01, 8.035828730660837804e-02, 6.183467847034037485e-02, 2.557226761898932499e-01, 7.112460647934082392e-02, 4.043089614825437494e-01
1.180696629213483062e+00, 1.737026145499611929e-01, 1.745474138392919539e-01, 1.731738910583732194e-01, 8.087804730151516852e-02, 6.479610733634971753e-02, 2.566978760694498818e-01, 7.074382617558865050e-02, 4.040181821740715939e-01
1.188023937469467439e+00, 1.755803832026707201e-01, 1.764305515966509696e-01, 1.750557174213098477e-01, 8.139499848466130727e-02, 6.775541875447195495e-02, 2.576669221169485269e-01, 7.035794229029292135e-02, 4.037309897118918078e-01
1.195351245725451816e+00, 1.774652132301290375e-01, 1.783207209760048761e-01, 1.769356261964388499e-01, 8.190910357609203218e-02, 7.071263876398309334e-02, 2.586298399272459747e-01, 6.996698630092618165e-02, 4.034473181356552640e-01
1.202678553981436194e+00, 1.793570607987544918e-01, 1.802178777140422961e-01, 1.788200159192466498e-01, 8.242032552507952414e-02, 7.366779292676645108e-02, 2.595866550418852170e-01, 6.957098929905004836e-02, 4.031671030924643406e-01
1.210005862237420571e+00, 1.812558822529819202e-01, 1.821219777313851651e-01, 1.807113883660551312e-01, 8.292862750732113430e-02, 7.662090633891184555e-02, 2.605373929490967244e-01, 6.916998199736901221e-02, 4.028902817882022980e-01
1.217333170493404948e+00, 1.831616341149038818e-01, 1.840329771322047336e-01, 1.826097008816349176e-01, 8.343397292218873718e-02, 7.957200364196460873e-02, 2.614820790837972808e-01, 6.876399473661318207e-02, 4.026167929406206381e-01
1.224660478749389325e+00, 1.850742730839111672e-01, 1.859508322038390116e-01, 1.845149109800533205e-01, 8.393632539002787718e-02, 8.252110903383623464e-02, 2.624207388275907604e-01, 6.835305749225527305e-02, 4.023465767341107280e-01
1.231987787005373702e+00, 1.869937560363336693e-01, 1.878754994164091863e-01, 1.864269763443407446e-01, 8.443564874950545973e-02, 8.546824627939045294e-02, 2.633533975087677392e-01, 6.793719988106694530e-02, 4.020795747760887995e-01
1.239315095261358080e+00, 1.889200400250811984e-01, 1.898069354224363459e-01, 1.883458548261572885e-01, 8.493190705500515414e-02, 8.841343872071537324e-02, 2.642800804023058281e-01, 6.751645116751932296e-02, 4.018157300549292654e-01
1.246642403517342457e+00, 1.908530822792838810e-01, 1.917450970564582857e-01, 1.902715044454593440e-01, 8.542506457406869036e-02, 9.135670928709210825e-02, 2.652008127298692841e-01, 6.709084027003159312e-02, 4.015549868993801841e-01
1.253969711773326834e+00, 1.927928402039334743e-01, 1.936899413346462040e-01, 1.922038833901660027e-01, 8.591508578488299408e-02, 9.429808050467196334e-02, 2.661156196598091772e-01, 6.666039576707337433e-02, 4.012972909394026955e-01
1.261297020029311211e+00, 1.947392713795235153e-01, 1.956414254544213416e-01, 1.941429500158257659e-01, 8.640193537381085642e-02, 9.723757450587199036e-02, 2.670245263071635011e-01, 6.622514590312396365e-02, 4.010425890683750882e-01
1.268624328285295588e+00, 1.966923335616906632e-01, 1.975995067940719829e-01, 1.960886628452828961e-01, 8.688557823296541582e-02, 1.001752130384972045e-01, 2.679275577336571734e-01, 6.578511859449324983e-02, 4.007908294066064303e-01
1.275951636541279965e+00, 1.986519846808548484e-01, 1.995641429123697352e-01, 1.980409805683440994e-01, 8.736597945782621777e-02, 1.031110174746013991e-01, 2.688247389477015914e-01, 6.534034143500830338e-02, 4.005419612661076378e-01
1.283278944797264121e+00, 2.006181828418605040e-01, 2.015352915481867235e-01, 1.999998620414450701e-01, 8.784310434489685238e-02, 1.060450088190934281e-01, 2.697160949043953537e-01, 6.489084170156898812e-02, 4.002959351165694679e-01
1.290606253053248498e+00, 2.025908863236172974e-01, 2.035129106201120364e-01, 2.019652662873170357e-01, 8.831691838940274042e-02, 1.089772077180994891e-01, 2.706016505055238164e-01, 6.443664635957710440e-02, 4.000527025524993063e-01
1.297933561309232875e+00, 2.045700535787403629e-01, 2.054969582260684768e-01, 2.039371524946531344e-01, 8.878738728302795757e-02, 1.119076344670869583e-01, 2.714814305995589816e-01, 6.397778206824168701e-02, 3.998122162614710096e-01
1.305260869565217252e+00, 2.065556432331918379e-01, 2.074873926429295357e-01, 2.059154800177751821e-01, 8.925447691169106912e-02, 1.148363090187611707e-01, 2.723554599816597754e-01, 6.351427518576523157e-02, 3.995744299934447796e-01
1.312588177821201629e+00, 2.085476140859208738e-01, 2.094841723261357258e-01, 2.079002083763000774e-01, 8.971815335335796282e-02, 1.177632509907408642e-01, 2.732237633936721588e-01, 6.304615177441282026e-02, 3.993392985311135512e-01
1.319915486077186006e+00, 2.105459251085047556e-01, 2.114872559093115278e-01, 2.098912972548063471e-01, 9.017838287589176327e-02, 1.206884796730190584e-01, 2.740863655241284613e-01, 6.257343760546826839e-02, 3.991067776612381990e-01
1.327242794333170384e+00, 2.125505354447898843e-01, 2.134966022038821687e-01, 2.118887065025007177e-01, 9.063513193493846765e-02, 1.236120140352184454e-01, 2.749432910082482140e-01, 6.209615816408035893e-02, 3.988768241469315412e-01
1.334570102589154761e+00, 2.145614044105320084e-01, 2.155121701986902893e-01, 2.138923961328848267e-01, 9.108836717184785881e-02, 1.265338727336468849e-01, 2.757945644279377606e-01, 6.161433865400183646e-02, 3.986493957008556688e-01
1.341897410845139138e+00, 2.165784914930372340e-01, 2.175339190596126404e-01, 2.159023263234213785e-01, 9.153805541162857162e-02, 1.294540741181590127e-01, 2.766402103117902023e-01, 6.112800400222451885e-02, 3.984244509592971273e-01
1.349224719101123515e+00, 2.186017563508029504e-01, 2.195618081291767776e-01, 2.179184574152011333e-01, 9.198416366093700725e-02, 1.323726362388318312e-01, 2.774802531350853974e-01, 6.063717886351297631e-02, 3.982019494570873119e-01
1.356552027357107892e+00, 2.206311588131582291e-01, 2.215957969261780347e-01, 2.199407499126090904e-01, 9.242665910609877689e-02, 1.352895768524594311e-01, 2.783147173197900170e-01, 6.014188762483992784e-02, 3.979818516033349907e-01
1.363879335613092270e+00, 2.226666588799048052e-01, 2.236358451452957197e-01, 2.219691644829911437e-01, 9.286550911116249474e-02, 1.382049134288721171e-01, 2.791436272345579894e-01, 5.964215440972552018e-02, 3.977641186579420896e-01
1.371206643869076647e+00, 2.247082167209577819e-01, 2.256819126567104206e-01, 2.240036619563206821e-01, 9.330068121598519837e-02, 1.411186631570869598e-01, 2.799670071947293337e-01, 5.913800308248369497e-02, 3.975487127088709327e-01
1.378533952125061024e+00, 2.267557926759864728e-01, 2.277339595057207011e-01, 2.260442033248652727e-01, 9.373214313434798106e-02, 1.440308429512943411e-01, 2.807848814623314371e-01, 5.862945725237762168e-02, 3.973355966501381786e-01
1.385861260381045401e+00, 2.288093472540549678e-01, 2.297919459123591301e-01, 2.280907497428527608e-01, 9.415986275210250223e-02, 1.469414694566853752e-01, 2.815972742460783884e-01, 5.811654027768663189e-02, 3.971247341605053105e-01
1.393188568637029778e+00, 2.308688411332628365e-01, 2.318558322710097819e-01, 2.301432625261382037e-01, 9.458380812534619708e-02, 1.498505590551259536e-01, 2.824042097013711450e-01, 5.759927526968738887e-02, 3.969160896828429763e-01
1.400515876893014156e+00, 2.329342351603863326e-01, 2.339255791500249315e-01, 2.322017031518703312e-01, 9.500394747862717093e-02, 1.527581278706825196e-01, 2.832057119302973103e-01, 5.707768509655133243e-02, 3.967096284041417564e-01
1.407843185148998533e+00, 2.350054903505186532e-01, 2.360011472913410013e-01, 2.342660332581580906e-01, 9.542024920317646042e-02, 1.556641917750024307e-01, 2.840018049816315227e-01, 5.655179238716006446e-02, 3.965053162361482642e-01
1.415170493404982910e+00, 2.370825678867108377e-01, 2.380824976100961998e-01, 2.363362146437369138e-01, 9.583268185516882753e-02, 1.585687663925556545e-01, 2.847925128508352333e-01, 5.602161953484210977e-02, 3.963031197966019881e-01
1.422497801660967287e+00, 2.391654291196126103e-01, 2.401695911942467732e-01, 2.384122092676358162e-01, 9.624121415400993529e-02, 1.614718671057412402e-01, 2.855778594800565950e-01, 5.548718870103151041e-02, 3.961030063910528920e-01
1.429825109916951664e+00, 2.412540355671131675e-01, 2.422623893041837839e-01, 2.404939792488432759e-01, 9.664581498065059895e-02, 1.643735090598615334e-01, 2.863578687581306292e-01, 5.494852181885151454e-02, 3.959049439952369021e-01
1.437152418172936041e+00, 2.433483489139817435e-01, 2.443608533723501119e-01, 2.425814868659745827e-01, 9.704645337592654464e-02, 1.672737071679701870e-01, 2.871325645205792254e-01, 5.440564059662459512e-02, 3.957089012379919057e-01
1.444479726428920419e+00, 2.454483310115084249e-01, 2.464649450028566224e-01, 2.446746945569373832e-01, 9.744309853892417495e-02, 1.701724761155970211e-01, 2.879019705496111969e-01, 5.385856652131108813e-02, 3.955148473846927248e-01
1.451807034684904574e+00, 2.475539438771449385e-01, 2.485746259710993888e-01, 2.467735649185991698e-01, 9.783571982537063449e-02, 1.730698303653523118e-01, 2.886661105741219480e-01, 5.330732086187767171e-02, 3.953227523211876870e-01
1.459134342940888951e+00, 2.496651496941456050e-01, 2.506898582233764161e-01, 2.488780607064531858e-01, 9.822428674604881393e-02, 1.759657841614163942e-01, 2.894250082696939175e-01, 5.275192467259817025e-02, 3.951325865382201985e-01
1.466461651196873328e+00, 2.517819108112077098e-01, 2.528106038765041141e-01, 2.509881448342852761e-01, 9.860876896523615431e-02, 1.788603515339158012e-01, 2.901786872585964128e-01, 5.219239879628818218e-02, 3.949443211163162770e-01
1.473788959452857705e+00, 2.539041897421124849e-01, 2.549368252174338823e-01, 2.531037803738404035e-01, 9.898913629916673840e-02, 1.817535463031913212e-01, 2.909271711097853319e-01, 5.162876386747448226e-02, 3.947579277111232243e-01
1.481116267708842082e+00, 2.560319491653658130e-01, 2.570684847028694708e-01, 2.552249305544889157e-01, 9.936535871451668278e-02, 1.846453820839591697e-01, 2.916704833389036078e-01, 5.106104031550211947e-02, 3.945733785391838944e-01
1.488443575964826460e+00, 2.581651519238389869e-01, 2.592055449588830385e-01, 2.573515587628937840e-01, 9.973740632691172059e-02, 1.875358722893702146e-01, 2.924086474082807641e-01, 5.048924836757923140e-02, 3.943906463641304594e-01
1.495770884220810837e+00, 2.603037610244093303e-01, 2.613479687805322915e-01, 2.594836285426759814e-01, 1.001052493994572523e-01, 1.904250301349697527e-01, 2.931416867269335813e-01, 4.991340805176288503e-02, 3.942097044832845176e-01
1.503098192476795214e+00, 2.624477396376013183e-01, 2.634957191314770131e-01, 2.616211035940823604e-01, 1.004688583412896158e-01, 1.933128686425593101e-01, 2.938696246505652088e-01, 4.933353919988529152e-02, 3.940305267146489987e-01
1.510425500732779591e+00, 2.645970510972269762e-01, 2.656487591435959805e-01, 2.637639477736510307e-01, 1.008282037061491304e-01, 1.961994006439659599e-01, 2.945924844815659416e-01, 4.874966145042393395e-02, 3.938530873842784330e-01
1.517752808988763968e+00, 2.667516589000266669e-01, 2.678070521166034390e-01, 2.659121250938789593e-01, 1.011832561909734030e-01, 1.990846387847197418e-01, 2.953102894690127211e-01, 4.816179425131537906e-02, 3.936773613140153727e-01
1.525080117244748346e+00, 2.689115267053099889e-01, 2.699705615176660745e-01, 2.680655997228876264e-01, 1.015339866345114639e-01, 2.019685955276422917e-01, 2.960230628086694682e-01, 4.756995686271505569e-02, 3.935033238095803076e-01
1.532407425500732723e+00, 2.710766183345965086e-01, 2.721392509810194871e-01, 2.702243359840896808e-01, 1.018803660159578045e-01, 2.048512831563500947e-01, 2.967308276429866942e-01, 4.697416835970388144e-02, 3.933309506490028640e-01
1.539734733756717100e+00, 2.732468977712564362e-01, 2.743130843075852754e-01, 2.723882983558565396e-01, 1.022223654536059401e-01, 2.077327137786739164e-01, 2.974336070611021676e-01, 4.637444763494310424e-02, 3.931602180713842931e-01
1.547062042012701477e+00, 2.754223291601513024e-01, 2.764920254645872877e-01, 2.745574514711829339e-01, 1.025599562035213463e-01, 2.106128993299965224e-01, 2.981314240988399145e-01, 4.577081340127872600e-02, 3.929911027659779288e-01
1.554389350268685854e+00, 2.776028768072750230e-01, 2.786760385851688171e-01, 2.767317601173558961e-01, 1.028931096582334087e-01, 2.134918515765125979e-01, 2.988243017387113287e-01, 4.516328419429639640e-02, 3.928235818615796182e-01
1.561716658524670232e+00, 2.797885051793942979e-01, 2.808650879680090195e-01, 2.789111892356190836e-01, 1.032217973454456483e-01, 2.163695821184112855e-01, 2.995122629099143396e-01, 4.455187837482837282e-02, 3.926576329162164147e-01
1.569043966780654609e+00, 2.819791789036893981e-01, 2.830591380769398313e-01, 2.810957039208407116e-01, 1.035459909267643225e-01, 2.192461023929841712e-01, 3.001953304883336338e-01, 4.393661413141308758e-02, 3.924932339071242060e-01
1.576371275036638986e+00, 2.841748627673953975e-01, 2.852581535405625535e-01, 2.832852694211795974e-01, 1.038656621964450244e-01, 2.221214236776612172e-01, 3.008735272965410434e-01, 4.331750948270925161e-02, 3.923303632210047298e-01
1.583698583292623363e+00, 2.863755217174421275e-01, 2.874620991518646029e-01, 2.854798511377515946e-01, 1.041807830801562695e-01, 2.249955570929765836e-01, 3.015468761037949919e-01, 4.269458227986463322e-02, 3.921689996445532622e-01
1.591025891548607740e+00, 2.885811208600957412e-01, 2.896709398678363745e-01, 2.876794146242965811e-01, 1.044913256337610397e-01, 2.278685136054648952e-01, 3.022153996260406594e-01, 4.206785020884109411e-02, 3.920091223552480963e-01
1.598353199804592117e+00, 2.907916254605988349e-01, 2.918846408090878808e-01, 2.898839255868445597e-01, 1.047972620421144946e-01, 2.307403040304920327e-01, 3.028791205259104280e-01, 4.143733079269697195e-02, 3.918507109123928744e-01
1.605680508060576495e+00, 2.930070009428114020e-01, 2.941031672594652258e-01, 2.920933498833822584e-01, 1.050985646178786981e-01, 2.336109390350211146e-01, 3.035380614127229926e-01, 4.080304139382767009e-02, 3.916937452484048343e-01
1.613007816316560872e+00, 2.952272128888520086e-01, 2.963264846656678553e-01, 2.943076535235199520e-01, 1.053952058003533865e-01, 2.364804291403145020e-01, 3.041922448424845826e-01, 4.016499921616470403e-02, 3.915382056603403660e-01
1.620335124572545249e+00, 2.974522270387376932e-01, 2.985545586368650861e-01, 2.965268026681580071e-01, 1.056871581543230715e-01, 2.393487847245759081e-01, 3.048416933178872967e-01, 3.952322130733584155e-02, 3.913840728016499404e-01
1.627662432828529404e+00, 2.996820092900255306e-01, 3.007873549443123018e-01, 2.987507636291526492e-01, 1.059743943689189921e-01, 2.422160160255320827e-01, 3.054864292883108234e-01, 3.887772456078507355e-02, 3.912313276741563595e-01
1.634989741084513781e+00, 3.019165256974531419e-01, 3.030248395209685919e-01, 3.009795028689838947e-01, 1.062568872564977202e-01, 2.450821331429566818e-01, 3.061264751498216086e-01, 3.822852571785526066e-02, 3.910799516202485560e-01
1.642317049340498158e+00, 3.041557424725788716e-01, 3.052669784611128367e-01, 3.032129870004207084e-01, 1.065346097515335322e-01, 2.479471460411376005e-01, 3.067618532451725222e-01, 3.757564136983299746e-02, 3.909299263152841153e-01
1.649644357596482536e+00, 3.063996259834235736e-01, 3.075137380199605697e-01, 3.054511827861884354e-01, 1.068075349095267135e-01, 2.508110645512898196e-01, 3.073925858638035802e-01, 3.691908795995716558e-02, 3.907812337601947461e-01
1.656971665852466913e+00, 3.086481427541104550e-01, 3.097650846132808389e-01, 3.076940571386349021e-01, 1.070756359059258089e-01, 2.536738983739143527e-01, 3.080186952418417223e-01, 3.625888178539159873e-02, 3.906338562742871501e-01
1.664298974108451290e+00, 3.109012594645060856e-01, 3.120209848170127920e-01, 3.099415771193972380e-01, 1.073388860350644597e-01, 2.565356570811052062e-01, 3.086402035621004236e-01, 3.559503899916308806e-02, 3.904877764882352942e-01
1.671626282364435667e+00, 3.131589429498619070e-01, 3.142814053668824825e-01, 3.121937099390680315e-01, 1.075972587091123395e-01, 2.593963501188057963e-01, 3.092571329540800829e-01, 3.492757561206513706e-02, 3.903429773372554812e-01
1.678953590620420044e+00, 3.154211602004536319e-01, 3.165463131580196210e-01, 3.144504229568626519e-01, 1.078507274570396635e-01, 2.622559868090162949e-01, 3.098695054939680227e-01, 3.425650749452836819e-02, 3.901994420544617204e-01
1.686280898876404422e+00, 3.176878783612229751e-01, 3.188156752445742148e-01, 3.167116836802845725e-01, 1.080992659235956166e-01, 2.651145763519520138e-01, 3.104773432046383230e-01, 3.358185037845822646e-02, 3.900571541643927387e-01
1.693608207132388799e+00, 3.199590647314181080e-01, 3.210894588393334304e-01, 3.189774597647933585e-01, 1.083428478682999518e-01, 2.679721278281557706e-01, 3.110806680556520987e-01, 3.290361985904082659e-02, 3.899160974767084675e-01
1.700935515388373176e+00, 3.222346867642346124e-01, 3.233676313133380109e-01, 3.212477190134699345e-01, 1.085814471644476614e-01, 2.708286502005649576e-01, 3.116795019632566666e-01, 3.222183139651751960e-02, 3.897762560800481779e-01
1.708262823644357553e+00, 3.245147120664556573e-01, 3.256501601954993608e-01, 3.235224293766837955e-01, 1.088150377981266376e-01, 2.736841523165330359e-01, 3.122738667903871002e-01, 3.153650031792881725e-02, 3.896376143360480993e-01
1.715590131900341930e+00, 3.267991083980935074e-01, 3.279370131722162962e-01, 3.258015589517595512e-01, 1.090435938672479066e-01, 2.765386429098085630e-01, 3.128637843466645085e-01, 3.084764181882829540e-02, 3.895001568735107500e-01
1.722917440156326307e+00, 3.290878436720297007e-01, 3.302281580869913524e-01, 3.280850759826431928e-01, 1.092670895805885611e-01, 2.793921306024724216e-01, 3.134492763883972577e-01, 3.015527096496781884e-02, 3.893638685827243151e-01
1.730244748412310685e+00, 3.313808859536562235e-01, 3.325235629400479787e-01, 3.303729488595686936e-01, 1.094854992568464747e-01, 2.822446239068325813e-01, 3.140303646185803599e-01, 2.945940269395303651e-02, 3.892287346099258527e-01
1.737572056668295062e+00, 3.336782034605159097e-01, 3.348231958879468451e-01, 3.326651461187247194e-01, 1.096987973237075198e-01, 2.850961312272802251e-01, 3.146070706868957512e-01, 2.876005181687193990e-02, 3.890947403519042225e-01
1.744899364924279439e+00, 3.359797645619432283e-01, 3.371270252432029824e-01, 3.349616364419212844e-01, 1.099069583169244441e-01, 2.879466608621064072e-01, 3.151794161897122359e-01, 2.805723301989521482e-02, 3.889618714507403485e-01
1.752226673180263816e+00, 3.382855377787053475e-01, 3.394350194739021442e-01, 3.372623886562558515e-01, 1.101099568794070421e-01, 2.907962210052799645e-01, 3.157474226700852094e-01, 2.735096086584989233e-02, 3.888301137886773229e-01
1.759553981436248193e+00, 3.405954917826427564e-01, 3.417471472033179469e-01, 3.395673717337800435e-01, 1.103077677603244572e-01, 2.936448197481890121e-01, 3.163111116177573789e-01, 2.664124979576691643e-02, 3.886994534831207382e-01
1.766881289692232571e+00, 3.429095953963096077e-01, 3.440633772095281206e-01, 3.418765547911665204e-01, 1.105003658142181544e-01, 2.964924650813467455e-01, 3.168705044691576544e-01, 2.592811413040272198e-02, 3.885698768817623661e-01
1.774208597948216948e+00, 3.452278175926151160e-01, 3.463836784250316492e-01, 3.441899070893751356e-01, 1.106877260001259550e-01, 2.993391648960604390e-01, 3.174256226074022025e-01, 2.521156807173528802e-02, 3.884413705578246279e-01
1.781535906204201325e+00, 3.475501274944637342e-01, 3.487080199363649657e-01, 3.465073980333193693e-01, 1.108698233807175054e-01, 3.021849269860672482e-01, 3.179764873622938914e-01, 2.449162570443629006e-02, 3.883139213054227490e-01
1.788863214460185702e+00, 3.498764943743966072e-01, 3.510363709837196478e-01, 3.488289971715338722e-01, 1.110466331214396418e-01, 3.050297590491364841e-01, 3.185231200103224580e-01, 2.376830099731804327e-02, 3.881875161350410441e-01
1.796190522716169857e+00, 3.522068876542313598e-01, 3.533687009605577245e-01, 3.511546741958389561e-01, 1.112181304896730366e-01, 3.078736686886382468e-01, 3.190655417746645628e-01, 2.304160780475765155e-02, 3.880621422691192257e-01
1.803517830972154234e+00, 3.545412769047038837e-01, 3.557049794132303711e-01, 3.534843989410099141e-01, 1.113842908538986154e-01, 3.107166634150809736e-01, 3.196037738251834015e-01, 2.231155986809713054e-02, 3.879377871377474030e-01
1.810845139228138612e+00, 3.568796318451082916e-01, 3.580451760405919948e-01, 3.558181413844407892e-01, 1.115450896828744098e-01, 3.135587506476171793e-01, 3.201378372784292603e-01, 2.157817081702128811e-02, 3.878144383744641099e-01
1.818172447484122989e+00, 3.592219223429380381e-01, 3.603892606936198173e-01, 3.581558716458129732e-01, 1.117005025448224859e-01, 3.163999377155196635e-01, 3.206677531976392936e-01, 2.084145417091325808e-02, 3.876920838121576396e-01
1.825499755740107366e+00, 3.615681184135264847e-01, 3.627372033750284053e-01, 3.604975599867606961e-01, 1.118505051066255584e-01, 3.192402318596269106e-01, 3.211935425927369692e-01, 2.010142334018789195e-02, 3.875707114790644114e-01
1.832827063996091743e+00, 3.639181902196880758e-01, 3.650889742388875314e-01, 3.628431768105379041e-01, 1.119950731330334043e-01, 3.220796402337603448e-01, 3.217152264203334000e-01, 1.935809162760403906e-02, 3.874503095948650389e-01
1.840154372252076120e+00, 3.662721080713585153e-01, 3.674445435902383150e-01, 3.651926926616847480e-01, 1.121341824858786002e-01, 3.249181699061132189e-01, 3.222328255837260680e-01, 1.861147222955559025e-02, 3.873308665668717676e-01
1.847481680508060498e+00, 3.686298424252356654e-01, 3.698038818847107501e-01, 3.675460782256939063e-01, 1.122678091233021563e-01, 3.277558278606115816e-01, 3.227463609328990457e-01, 1.786157823734231889e-02, 3.872123709863086738e-01
1.854808988764044875e+00, 3.709913638844211103e-01, 3.721669597281392905e-01, 3.699033043286780176e-01, 1.123959290989878235e-01, 3.305926209982482655e-01, 3.232558532645237181e-01, 1.710842263842022107e-02, 3.870948116246780701e-01
1.862136297020029252e+00, 3.733566431980591682e-01, 3.745337478761807670e-01, 3.722643419370345597e-01, 1.125185185614056005e-01, 3.334285561383915075e-01, 3.237613233219581166e-01, 1.635201831763198263e-02, 3.869781774302142319e-01
1.869463605276013629e+00, 3.757256512609797316e-01, 3.769042172339300834e-01, 3.746291621571143371e-01, 1.126355537530648043e-01, 3.362636400200665343e-01, 3.242627917952470851e-01, 1.559237805841894899e-02, 3.868624575244197228e-01
1.876790913531998006e+00, 3.780983591133371680e-01, 3.792783388555380220e-01, 3.769977362348864158e-01, 1.127470110097747030e-01, 3.390978793032126126e-01, 3.247602793211221694e-01, 1.482951454401252450e-02, 3.867476411986831009e-01
1.884118221787982383e+00, 3.804747379402524388e-01, 3.816560839438263852e-01, 3.793700355556055004e-01, 1.128528667599151825e-01, 3.419312805699166735e-01, 3.252538064830020614e-01, 1.406344035860875377e-02, 3.866337179109753386e-01
1.891445530043966761e+00, 3.828547590714531101e-01, 3.840374238499065784e-01, 3.817460316434786449e-01, 1.129530975237152263e-01, 3.447638503256207354e-01, 3.257433938109920435e-01, 1.329416798852338898e-02, 3.865206772826234594e-01
1.898772838299951138e+00, 3.852383939809141955e-01, 3.864223300727951949e-01, 3.841256961613309096e-01, 1.130476799125395421e-01, 3.475955950003082329e-01, 3.262290617818840999e-01, 1.252170982332938623e-02, 3.864085090951583368e-01
1.906100146555935515e+00, 3.876256142864993315e-01, 3.888107742590308225e-01, 3.865090009102726820e-01, 1.131365906281842221e-01, 3.504265209496662536e-01, 3.267108308191573607e-01, 1.174607815697708765e-02, 3.862972032872355466e-01
1.913427454811919892e+00, 3.900163917496005661e-01, 3.912027282022909613e-01, 3.888959178293661112e-01, 1.132198064621798422e-01, 3.532566344562256266e-01, 3.271887212929777133e-01, 1.096728518889680468e-02, 3.861867499516270508e-01
1.920754763067904269e+00, 3.924106982747805894e-01, 3.935981638430091079e-01, 3.912864189952914296e-01, 1.132973042951031101e-01, 3.560859417304794161e-01, 3.276627535201977470e-01, 1.018534302508487116e-02, 3.860771393322814382e-01
1.928082071323888647e+00, 3.948085059094120219e-01, 3.959970532679909505e-01, 3.936804766220132756e-01, 1.133690610958960343e-01, 3.589144489119805437e-01, 3.281329477643569192e-01, 9.400263679172885314e-03, 3.859683618214512779e-01
1.935409379579873024e+00, 3.972097868433192569e-01, 3.983993687100308434e-01, 3.960780630604483488e-01, 1.134350539211928938e-01, 3.617421620704173724e-01, 3.285993242356815558e-01, 8.612059073480598376e-03, 3.858604079568859757e-01
1.942736687835857401e+00, 3.996145134084181927e-01, 4.008050825475297230e-01, 3.984791507981300107e-01, 1.134952599146552971e-01, 3.645690872066701949e-01, 3.290619030910847953e-01, 7.820741040053319146e-03, 3.857532684190876915e-01
1.950063996091841778e+00, 4.020226580783580750e-01, 4.032141673041101382e-01, 4.008837124588769396e-01, 1.135496563063142506e-01, 3.673952302538473491e-01, 3.295207044341667002e-01, 7.026321321683336521e-03, 3.856469340286295400e-01
1.957391304347826155e+00, 4.044341934681613959e-01, 4.056265956482348889e-01, 4.032917208024585087e-01, 1.135982204119197897e-01, 3.702205970783017941e-01, 3.299757483152139237e-01, 6.228811572915624560e-03, 3.855413957435341321e-01
1.964718612603810310e+00, 4.068490923338652365e-01, 4.080423403928220560e-01, 4.057031487242609424e-01, 1.136409296322982848e-01, 3.730451934806287007e-01, 3.304270547312002648e-01, 5.428223361039366188e-03, 3.854366446567100146e-01
1.972045920859794688e+00, 4.092673275721614434e-01, 4.104613744948629184e-01, 4.081179692549550264e-01, 1.136777614527163249e-01, 3.758690251966449458e-01, 3.308746436257859469e-01, 4.624568167064010971e-03, 3.853326719934460631e-01
1.979373229115779065e+00, 4.116888722200380268e-01, 4.128836710550378708e-01, 4.105361555601622636e-01, 1.137086934422524148e-01, 3.786920978983498998e-01, 3.313185348893185056e-01, 3.817857386681085610e-03, 3.852294691089612755e-01
1.986700537371763442e+00, 4.141136994544192818e-01, 4.153092033173335640e-01, 4.129576809401203641e-01, 1.137337032531749864e-01, 3.815144171948685603e-01, 3.317587483588319008e-01, 3.008102331211467452e-03, 3.851270274860087439e-01
1.994027845627747819e+00, 4.165417825918069639e-01, 4.177379446686596554e-01, 4.153825188293513992e-01, 1.137527686203278626e-01, 3.843359886333773678e-01, 3.321953038180472939e-01, 2.195314228539316671e-03, 3.850253387325320853e-01
2.001355153883732196e+00, 4.189730950879210214e-01, 4.201698686384653936e-01, 4.178106427963272362e-01, 1.137658673605220355e-01, 3.871568177000135336e-01, 3.326282209973722148e-01, 1.379504224031493156e-03, 3.849243945793743849e-01
2.008682462139716574e+00, 4.214076105373401049e-01, 4.226049488983564251e-01, 4.202420265431365820e-01, 1.137729773719346749e-01, 3.899769098207667151e-01, 3.330575195739013949e-01, 5.606833814441415436e-04, 3.848241868780359898e-01
2.016009770395700951e+00, 4.238453026731422435e-01, 4.250431592617113785e-01, 4.226766439051510837e-01, 1.137740766335140485e-01, 3.927962703623554819e-01, 3.334832191714162675e-01, -2.611373161840750061e-04, 3.847247075984820963e-01
2.023337078651685328e+00, 4.262861453665462985e-01, 4.274844736832991154e-01, 4.251144688506925395e-01, 1.137691432043916318e-01, 3.956149046330874053e-01, 3.339053393603851894e-01, -1.085946965652496510e-03, 3.846259488269979099e-01
2.030664386907669705e+00, 4.287301126265520290e-01, 4.299288662588943155e-01, 4.275554754806988877e-01, 1.137581552233000864e-01, 3.984328178837033274e-01, 3.343238996579631084e-01, -1.913734742730252786e-03, 3.845279027640896574e-01
2.037991695163654082e+00, 4.311771785995808792e-01, 4.323763112248954488e-01, 4.299996380283910846e-01, 1.137410909079979160e-01, 4.012500153082070864e-01, 3.347389195279919516e-01, -2.744489901301980662e-03, 3.844305617224313409e-01
2.045319003419638459e+00, 4.336273175691169879e-01, 4.348267829579410271e-01, 4.324469308589390937e-01, 1.137179285547001012e-01, 4.040665020446800315e-01, 3.351504183810006809e-01, -3.578201772524886980e-03, 3.843339181248557335e-01
2.052646311675622837e+00, 4.360805039553479201e-01, 4.372802559745258555e-01, 4.348973284691291519e-01, 1.136886465375148841e-01, 4.068822831760807168e-01, 3.355584155742046826e-01, -4.414859763998573751e-03, 3.842379645023883961e-01
2.059973619931607214e+00, 4.385367123148053992e-01, 4.397367049306187825e-01, 4.373508054870300366e-01, 1.136532233078868248e-01, 4.096973637310306615e-01, 3.359629304115064330e-01, -5.254453358946367496e-03, 3.841426934923227177e-01
2.067300928187591591e+00, 4.409959173400057608e-01, 4.421961046212783963e-01, 4.398073366716593879e-01, 1.136116373940454782e-01, 4.125117486845863435e-01, 3.363639821434952770e-01, -6.096972115408035540e-03, 3.840480978363373654e-01
2.074628236443575968e+00, 4.434580938590910737e-01, 4.446584299802708307e-01, 4.422668969126503646e-01, 1.135638674004603027e-01, 4.153254429589968155e-01, 3.367615899674472613e-01, -6.942405665444489025e-03, 3.839541703786527593e-01
2.081955544699560345e+00, 4.459232168354699821e-01, 4.471236560796846837e-01, 4.447294612299183547e-01, 1.135098920073008971e-01, 4.181384514244485540e-01, 3.371557730273250786e-01, -7.790743714353582511e-03, 3.838609040642264048e-01
2.089282852955544723e+00, 4.483912613674578829e-01, 4.495917581295501564e-01, 4.471950047733274647e-01, 1.134496899699035943e-01, 4.209507788997980393e-01, 3.375465504137787898e-01, -8.641976039896557410e-03, 3.837682919369865830e-01
2.096610161211529100e+00, 4.508622026879184896e-01, 4.520627114774537492e-01, 4.496635028223568975e-01, 1.133832401182427035e-01, 4.237624301532887938e-01, 3.379339411641448243e-01, -9.496092491535683064e-03, 3.836763271381027907e-01
2.103937469467513477e+00, 4.533360161639036212e-01, 4.545364916081561790e-01, 4.521349307857675526e-01, 1.133105213564087749e-01, 4.265734099032592042e-01, 3.383179642624464800e-01, -1.035308298968278667e-02, 3.835850029042927600e-01
2.111264777723497854e+00, 4.558126772962948214e-01, 4.570130741432087973e-01, 4.546092642012689589e-01, 1.132315126620903889e-01, 4.293837228188358557e-01, 3.386986386393942006e-01, -1.121293752495776223e-02, 3.834943125661640084e-01
2.118592085979482231e+00, 4.582921617194435915e-01, 4.594924348405697856e-01, 4.570864787351847647e-01, 1.131461930860633569e-01, 4.321933735206155980e-01, 3.390759831723848539e-01, -1.207564615745756152e-02, 3.834042495465906364e-01
2.125919394235466608e+00, 4.607744452008125657e-01, 4.619745495942217950e-01, 4.595665501821208920e-01, 1.130545417516837653e-01, 4.350023665813358975e-01, 3.394500166855025647e-01, -1.294119901603506262e-02, 3.833148073591227667e-01
2.133246702491450986e+00, 4.632595036406156330e-01, 4.644593944337880864e-01, 4.620494544646304158e-01, 1.129565378543867932e-01, 4.378107065265332554e-01, 3.398207579495177155e-01, -1.380958629758880993e-02, 3.832259796064297341e-01
2.140574010747435363e+00, 4.657473130714594456e-01, 4.669469455241491151e-01, 4.645351676328812740e-01, 1.128521606611910671e-01, 4.406183978351910779e-01, 3.401882256818880568e-01, -1.468079826636105312e-02, 3.831377599787745281e-01
2.147901319003419740e+00, 4.682378496579835958e-01, 4.694371791650597814e-01, 4.670236658643223682e-01, 1.127413895102072627e-01, 4.434254449403756682e-01, 3.405524385467579296e-01, -1.555482525324705309e-02, 3.830501422525198763e-01
2.155228627259404117e+00, 4.707310896965015146e-01, 4.719300717907660148e-01, 4.695149254633499969e-01, 1.126242038101525622e-01, 4.462318522298616696e-01, 3.409134151549587100e-01, -1.643165765511194268e-02, 3.829631202886645824e-01
2.162555935515388494e+00, 4.732270096146412586e-01, 4.744255999696213588e-01, 4.720089228609747889e-01, 1.125005830398696921e-01, 4.490376240467470748e-01, 3.412711740640081426e-01, -1.731128593411863925e-02, 3.828766880314093957e-01
2.169883243771372872e+00, 4.757255859709866308e-01, 4.769237404037035000e-01, 4.745056346144875259e-01, 1.123705067478507208e-01, 4.518427646900577965e-01, 3.416257337781112846e-01, -1.819370061706367461e-02, 3.827908395067526337e-01
2.177210552027357249e+00, 4.782267954547172462e-01, 4.794244699284314626e-01, 4.770050374071267973e-01, 1.122339545517660880e-01, 4.546472784153415825e-01, 3.419771127481597839e-01, -1.907889229472279138e-02, 3.827055688211137285e-01
2.184537860283341626e+00, 4.807306148852494854e-01, 4.819277655121818049e-01, 4.795071080477444903e-01, 1.120909061379982141e-01, 4.574511694352528801e-01, 3.423253293717321011e-01, -1.996685162120456075e-02, 3.826208701599843054e-01
2.191865168539326003e+00, 4.832370212118779484e-01, 4.844336042559060918e-01, 4.820118234704728888e-01, 1.119413412611792863e-01, 4.602544419201272663e-01, 3.426704019930937317e-01, -2.085756931331338160e-02, 3.825367377866062957e-01
2.199192476795310380e+00, 4.857459915134150763e-01, 4.869419633927468127e-01, 4.845191607343908302e-01, 1.117852397437350265e-01, 4.630570999985458291e-01, 3.430123489031968731e-01, -2.175103614992073345e-02, 3.824531660406773059e-01
2.206519785051294757e+00, 4.882575029978327708e-01, 4.894528202876547440e-01, 4.870290970231911376e-01, 1.116225814754314427e-01, 4.658591477578911677e-01, 3.433511883396803688e-01, -2.264724297134451322e-02, 3.823701493370806337e-01
2.213847093307279135e+00, 4.907715330019026267e-01, 4.919661524370051997e-01, 4.895416096448459431e-01, 1.114533464129270623e-01, 4.686605892448937882e-01, 3.436869384868703192e-01, -2.354618067873701440e-02, 3.822876821646413181e-01
2.221174401563263068e+00, 4.932880589908370528e-01, 4.944819374682148938e-01, 4.920566760312731769e-01, 1.112775145793296894e-01, 4.714614284661691190e-01, 3.440196174757791381e-01, -2.444784023348106280e-02, 3.822057590849062825e-01
2.228501709819247445e+00, 4.958070585579300582e-01, 4.970001531393590799e-01, 4.945742737380057763e-01, 1.110950660637567144e-01, 4.742616693887464763e-01, 3.443492433841064404e-01, -2.535221265659378873e-02, 3.821243747309490124e-01
2.235829018075231822e+00, 4.983285094241974855e-01, 4.995207773387877470e-01, 4.970943804438543445e-01, 1.109059810209009345e-01, 4.770613159405879822e-01, 3.446758342362387095e-01, -2.625928902813836827e-02, 3.820435238061976047e-01
2.243156326331216199e+00, 5.008523894380183528e-01, 5.020437880847424816e-01, 4.996169739505761376e-01, 1.107102396705994668e-01, 4.798603720111010440e-01, 3.449994080032488530e-01, -2.716906048664334550e-02, 3.819632010832852420e-01
2.250483634587200577e+00, 5.033786765747750858e-01, 5.045691635249732743e-01, 5.021420321825410538e-01, 1.105078222974079233e-01, 4.826588414516401193e-01, 3.453199826028969799e-01, -2.808151822852996901e-02, 3.818834014029239277e-01
2.257810942843184954e+00, 5.059073489364946941e-01, 5.070968819363556035e-01, 5.046695331863980671e-01, 1.102987092501778038e-01, 4.854567280760021530e-01, 3.456375758996300118e-01, -2.899665350754689411e-02, 3.818041196727999242e-01
2.265138251099169331e+00, 5.084383847514895027e-01, 5.096269217245058547e-01, 5.071994551307421606e-01, 1.100828809416390941e-01, 4.882540356609132437e-01, 3.459522057045814059e-01, -2.991445763421126877e-02, 3.817253508664900652e-01
2.272465559355153708e+00, 5.109717623739975512e-01, 5.121592614234000695e-01, 5.097317763057798157e-01, 1.098603178479858888e-01, 4.910507679465074271e-01, 3.462638897755717093e-01, -3.083492197525865633e-02, 3.816470900223998264e-01
2.279792867611138085e+00, 5.135074602838236579e-01, 5.146938796949890316e-01, 5.122664751229966118e-01, 1.096310005084663447e-01, 4.938469286367977995e-01, 3.465726458171084490e-01, -3.175803795309883187e-02, 3.815693322427213818e-01
2.287120175867122462e+00, 5.160454570859799306e-01, 5.172307553288156834e-01, 5.148035301148242704e-01, 1.093949095249772546e-01, 4.966425214001407018e-01, 3.468784914803855757e-01, -3.268379704527879515e-02, 3.814920726924119210e-01
2.294447484123106840e+00, 5.185857315103270526e-01, 5.197698672416313226e-01, 5.173429199343050344e-01, 1.091520255616614948e-01, 4.994375498696912441e-01, 3.471814443632840752e-01, -3.361219078395349252e-02, 3.814153065981913948e-01
2.301774792379091217e+00, 5.211282624112141271e-01, 5.223130960758401997e-01, 5.198846233547604889e-01, 1.089023293445100515e-01, 5.022320176438525019e-01, 3.474815220103717461e-01, -3.454321075536175012e-02, 3.813390292475594134e-01
2.309102100635075594e+00, 5.236730287671202966e-01, 5.248597040326551388e-01, 5.224286192694562736e-01, 1.086458016609675031e-01, 5.050259282867169963e-01, 3.477787419129033664e-01, -3.547684859931046764e-02, 3.812632359878308508e-01
2.316429408891059971e+00, 5.262200096802952531e-01, 5.274084602326521987e-01, 5.249748866912710143e-01, 1.083824233595415409e-01, 5.078192853285026231e-01, 3.480731215088202490e-01, -3.641309600866416557e-02, 3.811879222251899901e-01
2.323756717147044348e+00, 5.287691843763997479e-01, 5.299593440192608140e-01, 5.275234047523595926e-01, 1.081121753494158622e-01, 5.106120922659790340e-01, 3.483646781827507422e-01, -3.735194472884222072e-02, 3.811130834237623222e-01
2.331084025403028726e+00, 5.313205322041459899e-01, 5.325123348641674914e-01, 5.300741527038228540e-01, 1.078350386000670597e-01, 5.134043525628902982e-01, 3.486534292660100065e-01, -3.829338655732068830e-02, 3.810387151047038845e-01
2.338411333659013103e+00, 5.338740326349398213e-01, 5.350674123669146853e-01, 5.326271099153719879e-01, 1.075509941408848008e-01, 5.161960696503683499e-01, 3.489393920365999602e-01, -3.923741334314236051e-02, 3.809648128453076987e-01
2.345738641914997480e+00, 5.364296652625198947e-01, 5.376245562545000078e-01, 5.351822558749959047e-01, 1.072600230607961003e-01, 5.189872469273415501e-01, 3.492225837192092786e-01, -4.018401698643132153e-02, 3.808913722781272493e-01
2.353065950170981857e+00, 5.389874098025994043e-01, 5.401837463809746609e-01, 5.377395701886281687e-01, 1.069621065078924793e-01, 5.217778877609368093e-01, 3.495030214852137829e-01, -4.113318943791464954e-02, 3.808183890901155055e-01
2.360393258426966234e+00, 5.415472460925062625e-01, 5.427449627270432009e-01, 5.402990325798125992e-01, 1.066572256890608722e-01, 5.245679954868744943e-01, 3.497807224526758851e-01, -4.208492269844974626e-02, 3.807458590217813188e-01
2.367720566682950611e+00, 5.441091540908240543e-01, 5.453081853996624151e-01, 5.428606228893706476e-01, 1.063453618696185432e-01, 5.273575734098578938e-01, 3.500557036863446991e-01, -4.303920881855700237e-02, 3.806737778663602523e-01
2.375047874938934989e+00, 5.466731138770331011e-01, 5.478733946316401981e-01, 5.454243210750672199e-01, 1.060264963729499049e-01, 5.301466248039572449e-01, 3.503279821976563735e-01, -4.399603989795933950e-02, 3.806021414690013427e-01
2.382375183194919366e+00, 5.492391056511507497e-01, 5.504405707812349835e-01, 5.479901072112779437e-01, 1.057006105801490403e-01, 5.329351529129862097e-01, 3.505975749447340917e-01, -4.495540808512620001e-02, 3.805309457259689054e-01
2.389702491450903743e+00, 5.518071097333725472e-01, 5.530096943317546199e-01, 5.505579614886551010e-01, 1.053676859296625717e-01, 5.357231609508740222e-01, 3.508644988323872393e-01, -4.591730557682459357e-02, 3.804601865838586061e-01
2.397029799706888120e+00, 5.543771065637125295e-01, 5.555807458911553587e-01, 5.531278642137948953e-01, 1.050277039169390109e-01, 5.385106521020315284e-01, 3.511287707121125701e-01, -4.688172461767370347e-02, 3.803898600388283535e-01
2.404357107962872497e+00, 5.569490767016443966e-01, 5.581537061916411746e-01, 5.556997958089027190e-01, 1.046806460940783168e-01, 5.412976295217114542e-01, 3.513904073820936502e-01, -4.784865749970707710e-02, 3.803199621358433480e-01
2.411684416218856875e+00, 5.595230008257415788e-01, 5.607285560892624199e-01, 5.582737368114613075e-01, 1.043264940694870885e-01, 5.440840963363631211e-01, 3.516494255872005814e-01, -4.881809656193866753e-02, 3.802504889679340083e-01
2.419011724474841252e+00, 5.620988597333193004e-01, 5.633052765635155890e-01, 5.608496678738961183e-01, 1.039652295075353949e-01, 5.468700556439826110e-01, 3.519058420189905556e-01, -4.979003418993462049e-02, 3.801814366754687202e-01
2.426339032730825629e+00, 5.646766343400740906e-01, 5.658838487169420839e-01, 5.634275697632422641e-01, 1.035968341282173105e-01, 5.496555105144561582e-01, 3.521596733157073000e-01, -5.076446281539029326e-02, 3.801128014454385751e-01
2.433666340986810006e+00, 5.672563056797248482e-01, 5.684642537747264246e-01, 5.660074233608107797e-01, 1.032212897068148089e-01, 5.524404639898994329e-01, 3.524109360622817988e-01, -5.174137491571221409e-02, 3.800445795107554869e-01
2.440993649242794383e+00, 5.698378549036536844e-01, 5.710464730842972347e-01, 5.685892096618558877e-01, 1.028385780735635441e-01, 5.552249190849921634e-01, 3.526596467903312937e-01, -5.272076301360566208e-02, 3.799767671495634658e-01
2.448320957498778760e+00, 5.724212632805473211e-01, 5.736304881149247858e-01, 5.711729097752411555e-01, 1.024486811133229619e-01, 5.580088787873058731e-01, 3.529058219781605610e-01, -5.370261967666616759e-02, 3.799093606845612703e-01
2.455648265754763138e+00, 5.750065121960364900e-01, 5.762162804573197628e-01, 5.737585049231052059e-01, 1.020515807652492418e-01, 5.607923460576292873e-01, 3.531494780507606346e-01, -5.468693751697664696e-02, 3.798423564823378284e-01
2.462975574010747515e+00, 5.775935831523377750e-01, 5.788038318232343604e-01, 5.763459764405294283e-01, 1.016472590224700157e-01, 5.635753238302859680e-01, 3.533906313798096388e-01, -5.567370919070924185e-02, 3.797757509527194819e-01
2.470302882266731892e+00, 5.801824577678936778e-01, 5.813931240450591620e-01, 5.789353057752043563e-01, 1.012356979317629163e-01, 5.663578150134503941e-01, 3.536292982836723442e-01, -5.666292739773223092e-02, 3.797095405481284991e-01
2.477630190522716269e+00, 5.827731177770144599e-01, 5.839841390754232364e-01, 5.815264744870954905e-01, 1.008168795932372908e-01, 5.691398224894566038e-01, 3.538654950274007782e-01, -5.765458488122000846e-02, 3.796437217629535787e-01
2.484957498778700646e+00, 5.853655450295175422e-01, 5.865768589867939031e-01, 5.841194642481108978e-01, 1.003907861600179391e-01, 5.719213491151039497e-01, 3.540992378227330595e-01, -5.864867442727020319e-02, 3.795782911329308451e-01
2.492284807034685024e+00, 5.879597214903687918e-01, 5.891712659710742761e-01, 5.867142568417661463e-01, 9.995739983793197614e-02, 5.747023977219573032e-01, 3.543305428280947855e-01, -5.964518886452316315e-02, 3.795132452345360008e-01
2.499612115290669401e+00, 5.905556292393235873e-01, 5.917673423392031395e-01, 5.893108341628532365e-01, 9.951670288519867680e-02, 5.774829711166443724e-01, 3.545594261485983112e-01, -6.064412106378703343e-02, 3.794485806843874709e-01
2.506939423546653778e+00, 5.931532504705671061e-01, 5.943650705207541574e-01, 5.919091782171044258e-01, 9.906867761212155565e-02, 5.802630720811462472e-01, 3.547859038360424155e-01, -6.164546393766678900e-02, 3.793842941386596501e-01
2.514266731802638155e+00, 5.957525674923557224e-01, 5.969644330635351936e-01, 5.945092711208610492e-01, 9.861330638078373567e-02, 5.830427033730869457e-01, 3.550099918889131900e-01, -6.264921044019794438e-02, 3.793203822925062529e-01
2.521594040058622532e+00, 5.983535627266571844e-01, 5.995654126331860789e-01, 5.971110951007387868e-01, 9.815057160474571774e-02, 5.858218677260150775e-01, 3.552317062523832059e-01, -6.365535356648398257e-02, 3.792568418794944329e-01
2.528921348314606909e+00, 6.009562187087907903e-01, 6.021679920127793739e-01, 5.997146324932942640e-01, 9.768045574874566206e-02, 5.886005678496843974e-01, 3.554510628183121246e-01, -6.466388635233863424e-02, 3.791936696710478394e-01
2.536248656570591287e+00, 6.035605180870698971e-01, 6.047721541024184688e-01, 6.023198657446923177e-01, 9.720294132840219536e-02, 5.913788064303291403e-01, 3.556680774252461985e-01, -6.567480187393213986e-02, 3.791308624759001100e-01
2.543575964826575664e+00, 6.061664436224412089e-01, 6.073778819188370148e-01, 6.049267774103720408e-01, 9.671801090992040995e-02, 5.941565861309348051e-01, 3.558827658584186593e-01, -6.668809324744096045e-02, 3.790684171395574675e-01
2.550903273082560041e+00, 6.087739781881256196e-01, 6.099851585949973565e-01, 6.075353501547130497e-01, 9.622564710979975011e-02, 5.969339095915061622e-01, 3.560951438497493848e-01, -6.770375362870249825e-02, 3.790063305437702534e-01
2.558230581338544418e+00, 6.113831047692599441e-01, 6.125939673796904072e-01, 6.101455667507031944e-01, 9.572583259454454929e-02, 5.997107794293312644e-01, 3.563052270778455100e-01, -6.872177621287300919e-02, 3.789445996060142319e-01
2.565557889594528351e+00, 6.139938064625365399e-01, 6.152042916371345260e-01, 6.127574100796028267e-01, 9.521855008037755086e-02, 6.024871982392401293e-01, 3.565130311680004271e-01, -6.974215423409019232e-02, 3.788832212789801090e-01
2.572885197850512728e+00, 6.166060664758450383e-01, 6.178161148465748376e-01, 6.153708631306140653e-01, 9.470378233295485837e-02, 6.052631685938623107e-01, 3.567185716921948968e-01, -7.076488096513865178e-02, 3.788221925500725451e-01
2.580212506106497106e+00, 6.192198681279119654e-01, 6.204294206018813318e-01, 6.179859090005458411e-01, 9.418151216708491036e-02, 6.080386930438784754e-01, 3.569218641690960481e-01, -7.178994971712011897e-02, 3.787615104409166600e-01
2.587539814362481483e+00, 6.218351948479425850e-01, 6.230441926111488504e-01, 6.206025308934796092e-01, 9.365172244644795474e-02, 6.108137741182697589e-01, 3.571229240640581559e-01, -7.281735383912660287e-02, 3.787011720068741427e-01
2.594867122618465860e+00, 6.244520301752612967e-01, 6.256604146962960744e-01, 6.232207121204387246e-01, 9.311439608331967266e-02, 6.135884143245633471e-01, 3.573217667891221416e-01, -7.384708671791827272e-02, 3.786411743365662996e-01
2.602194430874450237e+00, 6.270703577589520350e-01, 6.282780707926640673e-01, 6.258404360990517112e-01, 9.256951603829544073e-02, 6.163626161490738387e-01, 3.575184077030160723e-01, -7.487914177760361667e-02, 3.785815145514062618e-01
2.609521739130434614e+00, 6.296901613574992229e-01, 6.308971449486161509e-01, 6.284616863532207498e-01, 9.201706532001879824e-02, 6.191363820571429422e-01, 3.577128621111542728e-01, -7.591351247932470736e-02, 3.785221898051385758e-01
2.616849047386418992e+00, 6.323114248384289482e-01, 6.335176213251363375e-01, 6.310844465127882774e-01, 9.145702698491069149e-02, 6.219097144933734000e-01, 3.579051452656385468e-01, -7.695019232094454931e-02, 3.784631972833860103e-01
2.624176355642403369e+00, 6.349341321779486957e-01, 6.361394841954287616e-01, 6.337087003132021445e-01, 9.088938413690156315e-02, 6.246826158818620245e-01, 3.580952723652569558e-01, -7.798917483673874218e-02, 3.784045342032053005e-01
2.631503663898387746e+00, 6.375582674605897449e-01, 6.387627179445164449e-01, 6.363344315951834362e-01, 9.031411992716578685e-02, 6.274550886264276262e-01, 3.582832585554847626e-01, -7.903045359709114093e-02, 3.783461978126489433e-01
2.638830972154372123e+00, 6.401838148788460137e-01, 6.413873070688411726e-01, 6.389616243043927390e-01, 8.973121755385805864e-02, 6.302271351108371666e-01, 3.584691189284839874e-01, -8.007402220819126448e-02, 3.782881853903351521e-01
2.646158280410356500e+00, 6.428107587328164563e-01, 6.440132361758607038e-01, 6.415902624910966301e-01, 8.914066026185238356e-02, 6.329987576990274700e-01, 3.586528685231034075e-01, -8.111987431173674212e-02, 3.782304942450243623e-01
2.653485588666340877e+00, 6.454390834298443513e-01, 6.466404899836503128e-01, 6.442203303098333889e-01, 8.854243134248264424e-02, 6.357699587353258242e-01, 3.588345223248785576e-01, -8.216800358463800802e-02, 3.781731217152033975e-01
2.660812896922325255e+00, 6.480687734841594771e-01, 6.492690533205004444e-01, 6.468518120190813736e-01, 8.793651413328609778e-02, 6.385407405446645868e-01, 3.590140952660322293e-01, -8.321840373872650687e-02, 3.781160651686760188e-01
2.668140205178309632e+00, 6.506998135165179553e-01, 6.518989111245155899e-01, 6.494846919809236230e-01, 8.732289201774799670e-02, 6.413111054327957916e-01, 3.591916022254733054e-01, -8.427106852046659102e-02, 3.780593220021604695e-01
2.675467513434294009e+00, 6.533321882538428715e-01, 6.545300484432141630e-01, 6.521189546607160104e-01, 8.670154842504922132e-02, 6.440810556865009806e-01, 3.593670580287982586e-01, -8.532599171066988786e-02, 3.780028896408932360e-01
2.682794821690278386e+00, 6.559658825288660067e-01, 6.571624504331270433e-01, 6.547545846267518455e-01, 8.607246682981589680e-02, 6.468505935737988155e-01, 3.595404774482897081e-01, -8.638316712421294230e-02, 3.779467655382400260e-01
2.690122129946262763e+00, 6.586008812797675693e-01, 6.597961023593968966e-01, 6.573915665499312500e-01, 8.543563075187000921e-02, 6.496197213441501361e-01, 3.597118752029176969e-01, -8.744258860975868963e-02, 3.778909471753121307e-01
2.697449438202247141e+00, 6.612371695498172608e-01, 6.624309895953774951e-01, 6.600298852034245378e-01, 8.479102375598382424e-02, 6.523884412286596879e-01, 3.598812659583388029e-01, -8.850425004947957974e-02, 3.778354320605903927e-01
2.704776746458231518e+00, 6.638747324870156730e-01, 6.650670976222317066e-01, 6.626695254623412579e-01, 8.413862945163447238e-02, 6.551567554402749627e-01, 3.600486643268964171e-01, -8.956814535878548922e-02, 3.777802177295536135e-01
2.712104054714215895e+00, 6.665135553437339100e-01, 6.677044120285322570e-01, 6.653104723033953505e-01, 8.347843149276223951e-02, 6.579246661739828195e-01, 3.602140848676208540e-01, -9.063426848605228570e-02, 3.777253017443144012e-01
2.719431362970200272e+00, 6.691536234763550972e-01, 6.703429185098591647e-01, 6.679527108045719697e-01, 8.281041357752907950e-02, 6.606921756070038843e-01, 3.603775420862291856e-01, -9.170261341235602659e-02, 3.776706816932601796e-01
2.726758671226184649e+00, 6.717949223449147800e-01, 6.729826028684003925e-01, 6.705962261447949713e-01, 8.213455944808092934e-02, 6.634592858989828423e-01, 3.605390504351254632e-01, -9.277317415120747701e-02, 3.776163551907002480e-01
2.734085979482169027e+00, 6.744374375127426546e-01, 6.756234510125490589e-01, 6.732410036035912926e-01, 8.145085289031023246e-02, 6.662259991921777313e-01, 3.606986243134003289e-01, -9.384594474829174859e-02, 3.775623198765181154e-01
2.741413287738153404e+00, 6.770811546461014130e-01, 6.782654489565043132e-01, 6.758870285607597728e-01, 8.075927773362141793e-02, 6.689923176116465697e-01, 3.608562780668314596e-01, -9.492091928120856281e-02, 3.775085734158303286e-01
2.748740595994137781e+00, 6.797260595138291395e-01, 6.809085828198701007e-01, 6.785342864960367537e-01, 8.005981785069840595e-02, 6.717582432654294333e-01, 3.610120259878831783e-01, -9.599809185921678867e-02, 3.774551134986495748e-01
2.756067904250122158e+00, 6.823721379869797099e-01, 6.835528388272523737e-01, 6.811827629887623470e-01, 7.935245715727283489e-02, 6.745237782447311981e-01, 3.611658823157069542e-01, -9.707745662298140898e-02, 3.774019378395540025e-01
2.763395212506106535e+00, 6.850193760384627462e-01, 6.861982033078605214e-01, 6.838324437175473669e-01, 7.863717961189524430e-02, 6.772889246240995087e-01, 3.613178612361405140e-01, -9.815900774432262388e-02, 3.773490441773613702e-01
2.770722520762090912e+00, 6.876677597426859023e-01, 6.888446626951056917e-01, 6.864833144599395975e-01, 7.791396921570770129e-02, 6.800536844616015264e-01, 3.614679768817092298e-01, -9.924273942596902043e-02, 3.772964302748089693e-01
2.778049829018075290e+00, 6.903172752751934871e-01, 6.914922035261993338e-01, 6.891353610920905037e-01, 7.718281001221820314e-02, 6.828180597989980116e-01, 3.616162433316244540e-01, -1.003286459013106313e-01, 3.772440939182375996e-01
2.785377137274059667e+00, 6.929679089123097491e-01, 6.941408124417530745e-01, 6.917885695884223862e-01, 7.644368608707705071e-02, 6.855820526619149646e-01, 3.617626746117850178e-01, -1.014167214341578777e-01, 3.771920329172813724e-01
2.792704445530044044e+00, 6.956196470307770552e-01, 6.967904761853767059e-01, 6.944429260212936494e-01, 7.569658156785426251e-02, 6.883456650600134896e-01, 3.619072846947761213e-01, -1.025069603185009698e-01, 3.771402451045623438e-01
2.800031753786028421e+00, 6.982724761073989539e-01, 6.994411816032783946e-01, 6.970984165606665117e-01, 7.494148062381986164e-02, 6.911088989871569943e-01, 3.620500874998702212e-01, -1.035993568782718754e-01, 3.770887283353892006e-01
2.807359062042012798e+00, 7.009263827186791307e-01, 7.020929156438635577e-01, 6.997550274737719400e-01, 7.417836746572543938e-02, 6.938717564215758360e-01, 3.621910968930262542e-01, -1.046939054671101321e-01, 3.770374804874617736e-01
2.814686370297997176e+00, 7.035813535404629171e-01, 7.047456653573328511e-01, 7.024127451247788034e-01, 7.340722634558682902e-02, 6.966342393260313015e-01, 3.623303266868900252e-01, -1.057906004681294365e-01, 3.769864994605793274e-01
2.822013678553981553e+00, 7.062373753475789107e-01, 7.073994178952832668e-01, 7.050715559744580307e-01, 7.262804155646938875e-02, 6.993963496479754793e-01, 3.624677906407944850e-01, -1.068894362936881892e-01, 3.769357831763535671e-01
2.829340986809965930e+00, 7.088944350134777084e-01, 7.100541605103047882e-01, 7.077314465798503207e-01, 7.184079743227422821e-02, 7.021580893197106876e-01, 3.626035024607591195e-01, -1.079904073851609969e-01, 3.768853295779261425e-01
2.836668295065950307e+00, 7.115525195098741928e-01, 7.127098805555815986e-01, 7.103924035939320758e-01, 7.104547834752662772e-02, 7.049194602585465708e-01, 3.627374757994901167e-01, -1.090935082127137273e-01, 3.768351366296910920e-01
2.843995603321934684e+00, 7.142116159063885972e-01, 7.153665654844901800e-01, 7.130544137652826686e-01, 7.024206871716606737e-02, 7.076804643669534212e-01, 3.628697242563809211e-01, -1.101987332750798132e-01, 3.767852023170204512e-01
2.851322911577919061e+00, 7.168717113701847943e-01, 7.180242028501979679e-01, 7.157174639377505976e-01, 6.943055299633746347e-02, 7.104411035327162782e-01, 3.630002613775115128e-01, -1.113060770993405668e-01, 3.767355246459949680e-01
2.858650219833903439e+00, 7.195327931656149145e-01, 7.206827803052638926e-01, 7.183815410501194210e-01, 6.861091568018394538e-02, 7.132013796290850305e-01, 3.631291006556488510e-01, -1.124155342407052588e-01, 3.766861016431387044e-01
2.865977528089887816e+00, 7.221948486538564138e-01, 7.233422856012352575e-01, 7.210466321357751340e-01, 6.778314130364249124e-02, 7.159612945149232965e-01, 3.632562555302464302e-01, -1.135270992822961511e-01, 3.766369313551578557e-01
2.873304836345872193e+00, 7.248578652925553589e-01, 7.260027065882492803e-01, 7.237127243223731021e-01, 6.694721444123909182e-02, 7.187208500348556406e-01, 3.633817393874450574e-01, -1.146407668349329750e-01, 3.765880118486830130e-01
2.880632144601856570e+00, 7.275218306354652720e-01, 7.286640312146305254e-01, 7.263798048315034395e-01, 6.610311970688753647e-02, 7.214800480194124566e-01, 3.635055655600717972e-01, -1.157565315369223080e-01, 3.765393412100161430e-01
2.887959452857840947e+00, 7.301867323320898606e-01, 7.313262475264900031e-01, 7.290478609783577202e-01, 6.525084175368779660e-02, 7.242388902851732979e-01, 3.636277473276410821e-01, -1.168743880538472835e-01, 3.764909175448807876e-01
2.895286761113825325e+00, 7.328525581273218625e-01, 7.339893436673252669e-01, 7.317168801713970216e-01, 6.439036527372810070e-02, 7.269973786349077649e-01, 3.637482979163537133e-01, -1.179943310783599653e-01, 3.764427389781764832e-01
2.902614069369809258e+00, 7.355192958610851095e-01, 7.366533078776189569e-01, 7.343868499120157489e-01, 6.352167499788623217e-02, 7.297555148577157258e-01, 3.638672304990978046e-01, -1.191163553299754568e-01, 3.763948036537367314e-01
2.909941377625793635e+00, 7.381869334679750372e-01, 7.393181284944373433e-01, 7.370577577942114544e-01, 6.264475569563403290e-02, 7.325133007291652065e-01, 3.639845581954478382e-01, -1.202404555548696741e-01, 3.763471097340903571e-01
2.917268685881778012e+00, 7.408554589768987508e-01, 7.419837939510307567e-01, 7.397295915042484404e-01, 6.175959217484283670e-02, 7.352707380114279490e-01, 3.641002940716655534e-01, -1.213666265256764937e-01, 3.762996554002269733e-01
2.924595994137762389e+00, 7.435248605107164233e-01, 7.446502927764304669e-01, 7.424023388203261353e-01, 6.086616928158994355e-02, 7.380278284534146360e-01, 3.642144511406990581e-01, -1.224948630412893424e-01, 3.762524388513656670e-01
2.931923302393746766e+00, 7.461951262858822487e-01, 7.473176135950502230e-01, 7.450759876122449166e-01, 5.996447189996719634e-02, 7.407845737909065642e-01, 3.643270423621834952e-01, -1.236251599266635776e-01, 3.762054583047272360e-01
2.939250610649731144e+00, 7.488662446120841754e-01, 7.499857451262843533e-01, 7.477505258410721556e-01, 5.905448495189092456e-02, 7.435409757466878711e-01, 3.644380806424410979e-01, -1.247575120326206433e-01, 3.761587119953096470e-01
2.946577918905715521e+00, 7.515382038918859697e-01, 7.526546761841053090e-01, 7.504259415588109272e-01, 5.813619339691279697e-02, 7.462970360306740991e-01, 3.645475788344806345e-01, -1.258919142356553778e-01, 3.761121981756672672e-01
2.953905227161699898e+00, 7.542109926203669490e-01, 7.553243956766657607e-01, 7.531022229080636121e-01, 5.720958223203242987e-02, 7.490527563400403155e-01, 3.646555497379976862e-01, -1.270283614377439030e-01, 3.760659151156928171e-01
2.961232535417684275e+00, 7.568845993847632680e-01, 7.579948926058946990e-01, 7.557793581217001622e-01, 5.627463649151123043e-02, 7.518081383593477884e-01, 3.647620060993748692e-01, -1.281668485661546231e-01, 3.760198611024030968e-01
2.968559843673668652e+00, 7.595590128641086514e-01, 7.606661560670994193e-01, 7.584573355225251445e-01, 5.533134124668872417e-02, 7.545631837606676662e-01, 3.648669606116813346e-01, -1.293073705732594447e-01, 3.759740344397274892e-01
2.975887151929653029e+00, 7.622342218288742366e-01, 7.633381752485617344e-01, 7.611361435229417882e-01, 5.437968160579766119e-02, 7.573178942037056549e-01, 3.649704259146733798e-01, -1.304499224363492027e-01, 3.759284334483000145e-01
2.983214460185637407e+00, 7.649102151406110828e-01, 7.660109394311387376e-01, 7.638157706246220258e-01, 5.341964271378368823e-02, 7.600722713359225891e-01, 3.650724145947939481e-01, -1.315944991574481415e-01, 3.758830564652536066e-01
2.990541768441621784e+00, 7.675869817515895699e-01, 7.686844379878619016e-01, 7.664962054181700957e-01, 5.245120975212361203e-02, 7.628263167926540023e-01, 3.651729391851728512e-01, -1.327410957631331989e-01, 3.758379018440187180e-01
2.997869076697606161e+00, 7.702645107044400197e-01, 7.713586603835355104e-01, 7.691774365827903637e-01, 5.147436793864714616e-02, 7.655800321972305866e-01, 3.652720121656266583e-01, -1.338897073043522623e-01, 3.757929679541236467e-01
3.005196384953590538e+00, 7.729427911317949818e-01, 7.740335961743357585e-01, 7.718594528859542558e-01, 5.048910252735787363e-02, 7.683334191610937669e-01, 3.653696459626588622e-01, -1.350403288562460336e-01, 3.757482531809985815e-01
3.012523693209574915e+00, 7.756218122559279671e-01, 7.767092350074102924e-01, 7.745422431830654153e-01, 4.949539880825805371e-02, 7.710864792839124959e-01, 3.654658529494598795e-01, -1.361929555179711704e-01, 3.757037559257817572e-01
3.019851001465559293e+00, 7.783015633883957340e-01, 7.793855666204776433e-01, 7.772257964171279676e-01, 4.849324210717158301e-02, 7.738392141536972746e-01, 3.655606454459067733e-01, -1.373475824125246492e-01, 3.756594746051294953e-01
3.027178309721543670e+00, 7.809820339296780212e-01, 7.820625808414245483e-01, 7.799101016184112334e-01, 4.748261778557148760e-02, 7.765916253469136166e-01, 3.656540357185635304e-01, -1.385042046865707088e-01, 3.756154076510279660e-01
3.034505617977528047e+00, 7.836632133688197221e-01, 7.847402675879080469e-01, 7.825951479041179937e-01, 4.646351124040630498e-02, 7.793437144285926266e-01, 3.657460359806808392e-01, -1.396628175102685443e-01, 3.755715535106083913e-01
3.041832926233512424e+00, 7.863450912830693973e-01, 7.874186168669501384e-01, 7.852809244780500908e-01, 4.543590790392864481e-02, 7.820954829524424667e-01, 3.658366583921964788e-01, -1.408234160771020815e-01, 3.755279106459643024e-01
3.049160234489496801e+00, 7.890276573375224478e-01, 7.900976187745420987e-01, 7.879674206302749173e-01, 4.439979324352522072e-02, 7.848469324609563813e-01, 3.659259150597347632e-01, -1.419859956037122228e-01, 3.754844775339719054e-01
3.056487542745481178e+00, 7.917109012847598493e-01, 7.927772634952392483e-01, 7.906546257367920161e-01, 4.335515276154722208e-02, 7.875980644855213875e-01, 3.660138180366072080e-01, -1.431505513297288423e-01, 3.754412526661130567e-01
3.063814851001465556e+00, 7.943948129644903267e-01, 7.954575413017624941e-01, 7.933425292592001243e-01, 4.230197199514326017e-02, 7.903488805465239686e-01, 3.661003793228114755e-01, -1.443170785176058901e-01, 3.753982345483005689e-01
3.071142159257449933e+00, 7.970793823031905312e-01, 7.981384425545965389e-01, 7.960311207443634407e-01, 4.124023651609207142e-02, 7.930993821534552124e-01, 3.661856108650329844e-01, -1.454855724524581340e-01, 3.753554217007057936e-01
3.078469467513434310e+00, 7.997645993137455500e-01, 8.008199577015880921e-01, 7.987203898240780031e-01, 4.016993193063726070e-02, 7.958495708050143946e-01, 3.662695245566431335e-01, -1.466560284418978455e-01, 3.753128126575891454e-01
3.085796775769418687e+00, 8.024504540950903042e-01, 8.035020772775475217e-01, 8.014103262147380669e-01, 3.909104387932289121e-02, 7.985994479892128961e-01, 3.663521322377009115e-01, -1.478284418158754832e-01, 3.752704059671327919e-01
3.093124084025403064e+00, 8.051369368318495034e-01, 8.061847919038452881e-01, 8.041009197170031486e-01, 3.800355803683087841e-02, 8.013490151834736785e-01, 3.664334456949512875e-01, -1.490028079265192928e-01, 3.752282001912757847e-01
3.100451392281387442e+00, 8.078240377939797101e-01, 8.088680922880122637e-01, 8.067921602154641825e-01, 3.690746011181876562e-02, 8.040982738547329811e-01, 3.665134766618269868e-01, -1.501791221479785998e-01, 3.751861939055515793e-01
3.107778700537371819e+00, 8.105117473364075176e-01, 8.115519692233384985e-01, 8.094840376783106750e-01, 3.580273584675877641e-02, 8.068472254595390192e-01, 3.665922368184468816e-01, -1.513573798762673506e-01, 3.751443856989274406e-01
3.115106008793356196e+00, 8.132000558986738348e-01, 8.142364135884730958e-01, 8.121765421569961951e-01, 3.468937101777821302e-02, 8.095958714441494619e-01, 3.666697377916167122e-01, -1.525375765291095698e-01, 3.751027741736469023e-01
3.122433317049340573e+00, 8.158889540045695110e-01, 8.169214163470212009e-01, 8.148696637859058622e-01, 3.356735143450126357e-02, 8.123442132446281327e-01, 3.667459911548295870e-01, -1.537197075457857609e-01, 3.750613579450736146e-01
3.129760625305324950e+00, 8.185784322617727371e-01, 8.196069685471460975e-01, 8.175633927820222802e-01, 3.243666293989139887e-02, 8.150922522869412656e-01, 3.668210084282647054e-01, -1.549037683869816384e-01, 3.750201356415379661e-01
3.137087933561309328e+00, 8.212684813614862245e-01, 8.222930613211651973e-01, 8.202577194445923592e-01, 3.129729141009500448e-02, 8.178399899870509859e-01, 3.668948010787888014e-01, -1.560897545346378312e-01, 3.749791059041856500e-01
3.144415241817293705e+00, 8.239590920780714978e-01, 8.249796858851521364e-01, 8.229526341547944712e-01, 3.014922275428621665e-02, 8.205874277510096793e-01, 3.669673805199549776e-01, -1.572776614918002247e-01, 3.749382673868282279e-01
3.151742550073278082e+00, 8.266502552686851857e-01, 8.276668335385329867e-01, 8.256481273754033845e-01, 2.899244291451308353e-02, 8.233345669750511409e-01, 3.670387581120034270e-01, -1.584674847824735222e-01, 3.748976187557960249e-01
3.159069858329262459e+00, 8.293419618729160891e-01, 8.303544956636870200e-01, 8.283441896504583069e-01, 2.782693786554388260e-02, 8.260814090456829462e-01, 3.671089451618608779e-01, -1.596592199514740018e-01, 3.748571586897928021e-01
3.166397166585246836e+00, 8.320342029124198069e-01, 8.330426637255460287e-01, 8.310408116049288196e-01, 2.665269361471610948e-02, 8.288279553397760457e-01, 3.671779529231410377e-01, -1.608528625642851040e-01, 3.748168858797527592e-01
3.173724474841231213e+00, 8.347269694905541382e-01, 8.357313292711920916e-01, 8.337379839443815888e-01, 2.546969620178490823e-02, 8.315742072246531391e-01, 3.672457925961446490e-01, -1.620484082069142961e-01, 3.747767990286993700e-01
3.181051783097215591e+00, 8.374202527920097117e-01, 8.384204839294578937e-01, 8.364356974546467427e-01, 2.427793169877295182e-02, 8.343201660581782697e-01, 3.673124753278589893e-01, -1.632458524857506310e-01, 3.747368968516057719e-01
3.188379091353199968e+00, 8.401140440824430566e-01, 8.411101194105250478e-01, 8.391339430014843614e-01, 2.307738620982246330e-02, 8.370658331888423120e-01, 3.673780122119582048e-01, -1.644451910274238038e-01, 3.746971780752579861e-01
3.195706399609184345e+00, 8.428083347081063437e-01, 8.438002275055231927e-01, 8.418327115302509656e-01, 2.186804587104686920e-02, 8.398112099558503463e-01, 3.674424142888035871e-01, -1.656464194786647914e-01, 3.746576414381192488e-01
3.203033707865168722e+00, 8.455031160954785685e-01, 8.464908000861296467e-01, 8.445319940655667823e-01, 2.064989685038414596e-02, 8.425562976892059242e-01, 3.675056925454426859e-01, -1.668495335061671303e-01, 3.746182856901962288e-01
3.210361016121153099e+00, 8.481983797508974021e-01, 8.491818291041679512e-01, 8.472317817109821236e-01, 1.942292534745070076e-02, 8.453010977097955569e-01, 3.675678579156105852e-01, -1.680545287964506640e-01, 3.745791095929076331e-01
3.217688324377137477e+00, 8.508941172601900416e-01, 8.518733065912074132e-01, 8.499320656486417658e-01, 1.818711759339735126e-02, 8.480456113294715381e-01, 3.676289212797285710e-01, -1.692614010557254578e-01, 3.745401119189541439e-01
3.225015632633121854e+00, 8.535903202883042828e-01, 8.545652246581616485e-01, 8.526328371389553240e-01, 1.694245985076476418e-02, 8.507898398511342108e-01, 3.676888934649050200e-01, -1.704701460097569898e-01, 3.745012914521902436e-01
3.232342940889106231e+00, 8.562869805789398159e-01, 8.572575754948879023e-01, 8.553340875202605220e-01, 1.568893841334131206e-02, 8.535337845688133473e-01, 3.677477852449351770e-01, -1.716807594037334794e-01, 3.744626469874978159e-01
3.239670249145090608e+00, 8.589840899541791863e-01, 8.599503513697861479e-01, 8.580358082084916793e-01, 1.442653960602092653e-02, 8.562774467677487511e-01, 3.678056073403010995e-01, -1.728932370021326603e-01, 3.744241773306614118e-01
3.246997557401074541e+00, 8.616816403141188685e-01, 8.626435446293979625e-01, 8.607379906968446459e-01, 1.315524978466176692e-02, 8.590208277244689716e-01, 3.678623704181714360e-01, -1.741075745885924952e-01, 3.743858812982451822e-01
3.254324865657058918e+00, 8.643796236365016705e-01, 8.653371476980067367e-01, 8.634406265554448456e-01, 1.187505533594743722e-02, 8.617639287068711296e-01, 3.679180850924023138e-01, -1.753237679657801140e-01, 3.743477577174716409e-01
3.261652173913043296e+00, 8.670780319763451427e-01, 8.680311530772348849e-01, 8.661437074310132100e-01, 1.058594267724662606e-02, 8.645067509742965228e-01, 3.679727619235359515e-01, -1.765418129552641657e-01, 3.743098054261019270e-01
3.268979482169027673e+00, 8.697768574655759810e-01, 8.707255533456442764e-01, 8.688472250465330005e-01, 9.287898256476872019e-03, 8.672492957776095635e-01, 3.680264114188017133e-01, -1.777617053973863659e-01, 3.742720232723175666e-01
3.276306790425012050e+00, 8.724760923126588796e-01, 8.734203411583344456e-01, 8.715511712009147427e-01, 7.980908551965221892e-03, 8.699915643592723846e-01, 3.680790440321157209e-01, -1.789834411511371792e-01, 3.742344101146041768e-01
3.283634098680996427e+00, 8.751757288022286030e-01, 8.761155092465430227e-01, 8.742555377686661577e-01, 6.664960072313889407e-03, 8.727335579534201138e-01, 3.681306701640811863e-01, -1.802070160940280885e-01, 3.741969648216361688e-01
3.290961406936980804e+00, 8.778757592947215027e-01, 8.788110504172428339e-01, 8.769603166995549870e-01, 5.340039356264394271e-03, 8.754752777859354795e-01, 3.681813001619876347e-01, -1.814324261219701084e-01, 3.741596862721637828e-01
3.298288715192965181e+00, 8.805761762260049252e-01, 8.815069575527429979e-01, 8.796655000182778128e-01, 4.006132972563153198e-03, 8.782167250745224196e-01, 3.682309443198121812e-01, -1.826596671491487467e-01, 3.741225733549005672e-01
3.305616023448949559e+00, 8.832769721070107272e-01, 8.842032236102869147e-01, 8.823710798241259923e-01, 2.663227519827754408e-03, 8.809579010287776901e-01, 3.682796128782178657e-01, -1.838887351079038779e-01, 3.740856249684135215e-01
3.312943331704933936e+00, 8.859781395233652379e-01, 8.868998416216508085e-01, 8.850770482906520353e-01, 1.311309626414713155e-03, 8.836988068502634741e-01, 3.683273160245552624e-01, -1.851196259486086459e-01, 3.740488400210139064e-01
3.320270639960918313e+00, 8.886796711350202216e-01, 8.895968046927440476e-01, 8.877833976653365378e-01, -4.963404971233256399e-05, 8.864394437325783249e-01, 3.683740638928615363e-01, -1.863523356395486719e-01, 3.740122174306496072e-01
3.327597948216902690e+00, 8.913815596758840609e-01, 8.922941060032082428e-01, 8.904901202692542261e-01, -1.419616821112936172e-03, 8.891798128614271102e-01, 3.684198665638605541e-01, -1.875868601668049529e-01, 3.739757561247992190e-01
3.334925256472887067e+00, 8.940837979534539404e-01, 8.949917388060144585e-01, 8.931972084967408909e-01, -2.798651971000643696e-03, 8.919199154146904007e-01, 3.684647340649631619e-01, -1.888231955341355406e-01, 3.739394550403671302e-01
3.342252564728871445e+00, 8.967863788484455867e-01, 8.976896964270649759e-01, 8.959046548150602085e-01, -4.186752753372114874e-03, 8.946597525624941927e-01, 3.685086763702671298e-01, -1.900613377628591061e-01, 3.739033131235805496e-01
3.349579872984855822e+00, 8.994892953144250081e-01, 9.003879722647901707e-01, 8.986124517640686760e-01, -5.583932393134195989e-03, 8.973993254672759656e-01, 3.685517034005567627e-01, -1.913012828917394215e-01, 3.738673293298871991e-01
3.356907181240840199e+00, 9.021925403774406771e-01, 9.030865597897483887e-01, 9.013205919558846535e-01, -6.990204086232562619e-03, 9.001386352838535165e-01, 3.685938250233036229e-01, -1.925430269768711178e-01, 3.738315026238548389e-01
3.364234489496824576e+00, 9.048961071356524943e-01, 9.057854525442254889e-01, 9.040290680745530771e-01, -8.405580999777412937e-03, 9.028776831594905738e-01, 3.686350510526655300e-01, -1.937865660915658594e-01, 3.737958319790719020e-01
3.371561797752808953e+00, 9.075999887589648596e-01, 9.084846441418336083e-01, 9.067378728757122808e-01, -9.830076272170312421e-03, 9.056164702339628558e-01, 3.686753912494876162e-01, -1.950318963262403782e-01, 3.737603163780494619e-01
3.378889106008793330e+00, 9.103041784886574117e-01, 9.111841282671095943e-01, 9.094469991862618174e-01, -1.126370301322787183e-02, 9.083549976396230186e-01, 3.687148553213016045e-01, -1.962790137883038966e-01, 3.737249548121246989e-01
3.386216414264777708e+00, 9.130086696370154353e-01, 9.138838986751148807e-01, 9.121564399040261728e-01, -1.270647430430660828e-02, 9.110932665014651599e-01, 3.687534529223261415e-01, -1.975279146020491039e-01, 3.736897462813649207e-01
3.393543722520762085e+00, 9.157134555869614889e-01, 9.165839491910344750e-01, 9.148661879974245847e-01, -1.415840319842585036e-02, 9.138312779371881023e-01, 3.687911936534668533e-01, -1.987785949085409953e-01, 3.736546897944739154e-01
3.400871030776746462e+00, 9.184185297916868107e-01, 9.192842737097752792e-01, 9.175762365051360891e-01, -1.561950272039044733e-02, 9.165690330572584532e-01, 3.688280870623157348e-01, -2.000310508655095965e-01, 3.736197843686983600e-01
3.408198339032730839e+00, 9.211238857742825026e-01, 9.219848661955666325e-01, 9.202865785357651207e-01, -1.708978586691327003e-02, 9.193065329649726669e-01, 3.688641426431522041e-01, -2.012852786472413003e-01, 3.735850290297365039e-01
3.415525647288715216e+00, 9.238295171273701589e-01, 9.246857206815581876e-01, 9.229972072675101114e-01, -1.856926560673416784e-02, 9.220437787565195498e-01, 3.688993698369418817e-01, -2.025412744444721469e-01, 3.735504228116470204e-01
3.422852955544699594e+00, 9.265354175127329395e-01, 9.273868312694187876e-01, 9.257081159478279808e-01, -2.005795488074212096e-02, 9.247807715210395463e-01, 3.689337780313378112e-01, -2.037990344642827412e-01, 3.735159647567598551e-01
3.430180263800683971e+00, 9.292415806609477524e-01, 9.300881921289368970e-01, 9.284192978931020690e-01, -2.155586660209298649e-02, 9.275175123406872446e-01, 3.689673765606793499e-01, -2.050585549299921151e-01, 3.734816539155877968e-01
3.437507572056668348e+00, 9.319480003710155502e-01, 9.327897974976183670e-01, 9.311307464883087359e-01, -2.306301365632998368e-02, 9.302540022906885531e-01, 3.690001747059932780e-01, -2.063198320810548658e-01, 3.734474893467392143e-01
3.444834880312652725e+00, 9.346546705099927355e-01, 9.354916416802863122e-01, 9.338424551866822965e-01, -2.457940890149932361e-02, 9.329902424394016514e-01, 3.690321816949926337e-01, -2.075828621729572665e-01, 3.734134701168321246e-01
3.452162188568637102e+00, 9.373615850126221227e-01, 9.381937190486797640e-01, 9.365544175093842849e-01, -2.610506516826944720e-02, 9.357262338483743891e-01, 3.690634067020775455e-01, -2.088476414771149037e-01, 3.733795953004087065e-01
3.459489496824621479e+00, 9.400687378809642336e-01, 9.408960240410525477e-01, 9.392666270451665023e-01, -2.763999526004536078e-02, 9.384619775724021284e-01, 3.690938588483348992e-01, -2.101141662807714250e-01, 3.733458639798521994e-01
3.466816805080605857e+00, 9.427761231840284806e-01, 9.435985511617732691e-01, 9.419790774500405028e-01, -2.918421195308598670e-02, 9.411974746595851427e-01, 3.691235472015385044e-01, -2.113824328868981473e-01, 3.733122752453032489e-01
3.474144113336590234e+00, 9.454837350574047949e-01, 9.463012949809236352e-01, 9.446917624469437502e-01, -3.073772799661818322e-02, 9.439327261513854594e-01, 3.691524807761487614e-01, -2.126524376140941919e-01, 3.732788281945785269e-01
3.481471421592574611e+00, 9.481915677028937006e-01, 9.490042501338975534e-01, 9.474046758254038858e-01, -3.230055611295056667e-02, 9.466677330826819281e-01, 3.691806685333134386e-01, -2.139241767964876473e-01, 3.732455219330898522e-01
3.488798729848558988e+00, 9.508996153881382751e-01, 9.517074113210004516e-01, 9.501178114412084375e-01, -3.387270899758808296e-02, 9.494024964818261747e-01, 3.692081193808664508e-01, -2.151976467836370921e-01, 3.732123555737644760e-01
3.496126038104543365e+00, 9.536078724462552225e-01, 9.544107733070484878e-01, 9.528311632160683109e-01, -3.545419931934320340e-02, 9.521370173706971141e-01, 3.692348421733291364e-01, -2.164728439404352556e-01, 3.731793282369662013e-01
3.503453346360527743e+00, 9.563163332754659463e-01, 9.571143309209673156e-01, 9.555447251372873874e-01, -3.704503972044927845e-02, 9.548712967647554617e-01, 3.692608457119091470e-01, -2.177497646470114567e-01, 3.731464390504178330e-01
3.510780654616512120e+00, 9.590249923387276221e-01, 9.598180790553911823e-01, 9.582584912574266811e-01, -3.864524281667125472e-02, 9.576053356730976907e-01, 3.692861387445013910e-01, -2.190284052986371521e-01, 3.731136871491241291e-01
3.518107962872496497e+00, 9.617338441633646040e-01, 9.625220126662619169e-01, 9.609724556939713835e-01, -4.025482119741589232e-02, 9.603391350985073238e-01, 3.693107299656873677e-01, -2.203087623056302624e-01, 3.730810716752961387e-01
3.525435271128480874e+00, 9.644428833406988311e-01, 9.652261267724291383e-01, 9.636866126289989065e-01, -4.187378742584278030e-02, 9.630726960375104451e-01, 3.693346280167353890e-01, -2.215908320932619413e-01, 3.730485917782763172e-01
3.532762579384465251e+00, 9.671521045256817883e-01, 9.679304164552471335e-01, 9.664009563088424848e-01, -4.350215403897208372e-02, 9.658060194804246601e-01, 3.693578414856009129e-01, -2.228746111016622899e-01, 3.730162466144643640e-01
3.540089887640449628e+00, 9.698615024365262460e-01, 9.706348768581759545e-01, 9.691154810437607736e-01, -4.513993354779449740e-02, 9.685391064114127202e-01, 3.693803789069257659e-01, -2.241600957857290133e-01, 3.729840353472445025e-01
3.547417195896434006e+00, 9.725710718543355560e-01, 9.733395031863794067e-01, 9.718301812076036716e-01, -4.678713843737800082e-02, 9.712719578085320382e-01, 3.694022487620389761e-01, -2.254472826150348552e-01, 3.729519571469132044e-01
3.554744504152418383e+00, 9.752808076227362788e-01, 9.760442907063249240e-01, 9.745450512374764784e-01, -4.844378116697566072e-02, 9.740045746437859808e-01, 3.694234594789562176e-01, -2.267361680737370599e-01, 3.729200111906077475e-01
3.562071812408402760e+00, 9.779907046475089238e-01, 9.787492347453821129e-01, 9.772600856334094921e-01, -5.010987417013240686e-02, 9.767369578831731625e-01, 3.694440194323798665e-01, -2.280267486604877769e-01, 3.728881966622362154e-01
3.569399120664387137e+00, 9.807007578962193550e-01, 9.814543306914212950e-01, 9.799752789580236101e-01, -5.178542985479035049e-02, 9.794691084867375164e-01, 3.694639369436995557e-01, -2.293190208883430226e-01, 3.728565127524077760e-01
3.576726428920371514e+00, 9.834109623978488646e-01, 9.841595739924133834e-01, 9.826906258361953750e-01, -5.347046060339372825e-02, 9.822010274086159232e-01, 3.694832202809912869e-01, -2.306129812846758609e-01, 3.728249586583640141e-01
3.584053737176355448e+00, 9.861213132424269112e-01, 9.868649601560299800e-01, 9.854061209547250177e-01, -5.516497877299452596e-02, 9.849327155970878378e-01, 3.695018776590183185e-01, -2.319086263910863643e-01, 3.727935335839113740e-01
3.591381045432339825e+00, 9.888318055806614160e-01, 9.895704847492392542e-01, 9.881217590620042790e-01, -5.686899669535558366e-02, 9.876641739946226961e-01, 3.695199172392301112e-01, -2.332059527633162099e-01, 3.727622367393539360e-01
3.598708353688324202e+00, 9.915424346235705011e-01, 9.922761433979088164e-01, 9.908375349676795674e-01, -5.858252667705421413e-02, 9.903954035379265441e-01, 3.695373471297637713e-01, -2.345049569711616655e-01, 3.727310673414273023e-01
3.606035661944308579e+00, 9.942531956421117867e-01, 9.949819317864019297e-01, 9.935534435423208910e-01, -6.030558099958484297e-02, 9.931264051579902219e-01, 3.695541753854427180e-01, -2.358056355983869368e-01, 3.727000246132333716e-01
3.613362970200292956e+00, 9.969640839668165722e-01, 9.976878456571782738e-01, 9.962694797170879024e-01, -6.203817191946093407e-02, 9.958571797801348824e-01, 3.695704100077770726e-01, -2.371079852426397350e-01, 3.726691077841758348e-01
3.620690278456277333e+00, 9.996750949874176895e-01, 1.000393880810391822e+00, 9.989856384833958325e-01, -6.378031166831624188e-02, 9.985877283240580660e-01, 3.695860589449643241e-01, -2.384120025153662337e-01, 3.726383160898960600e-01
3.628017586712261711e+00, 1.002386224152484351e+00, 1.003100033103490718e+00, 1.001701914892583867e+00, -6.553201245300613320e-02, 1.001318051703879330e+00, 3.696011300918882747e-01, -2.397176840417284682e-01, 3.726076487722105868e-01
3.635344894968246088e+00, 1.005097466969049558e+00, 1.005806298450817149e+00, 1.004418304055578748e+00, -6.729328645570754885e-02, 1.004048150828185770e+00, 3.696156312901198726e-01, -2.410250264605200143e-01, 3.725771050790485095e-01
3.642672203224230465e+00, 1.007808819002244061e+00, 1.008512672823204115e+00, 1.007134801142564484e+00, -6.906414583401812579e-02, 1.006778026600074760e+00, 3.696295703279167677e-01, -2.423340264240836095e-01, 3.725466842643903043e-01
3.649999511480214842e+00, 1.010520275874925655e+00, 1.011219152247575748e+00, 1.009851401382646063e+00, -7.084460272105638778e-02, 1.009507679917200917e+00, 3.696429549402234782e-01, -2.436446805982305508e-01, 3.725163855882067110e-01
3.657326819736199219e+00, 1.013231833267311810e+00, 1.013925732806548075e+00, 1.012568100063517829e+00, -7.263466922555823768e-02, 1.012237111671816736e+00, 3.696557928086712241e-01, -2.449569856621580666e-01, 3.724862083163991144e-01
3.664654127992183597e+00, 1.015943486916609517e+00, 1.016632410638024675e+00, 1.015284892531129524e+00, -7.443435743197644727e-02, 1.014966322750818106e+00, 3.696680915615782603e-01, -2.462709383083705739e-01, 3.724561517207399253e-01
3.671981436248167974e+00, 1.018655232616648254e+00, 1.019339181934798999e+00, 1.018001774189353670e+00, -7.624367940057737159e-02, 1.017695314035786502e+00, 3.696798587739495434e-01, -2.475865352425974664e-01, 3.724262150788144043e-01
3.679308744504152351e+00, 1.021367066217508945e+00, 1.022046042944150246e+00, 1.020718740499649169e+00, -7.806264716753724686e-02, 1.020424086403030728e+00, 3.696911019674768983e-01, -2.489037731837168421e-01, 3.723963976739623760e-01
3.686636052760136728e+00, 1.024078983625155814e+00, 1.024752989967446570e+00, 1.023435786980731343e+00, -7.989127274503825260e-02, 1.023152640723629325e+00, 3.697018286105390183e-01, -2.502226488636744572e-01, 3.723666987952212182e-01
3.693963361016121105e+00, 1.026790980801068898e+00, 1.027460019359740517e+00, 1.026152909208237318e+00, -8.172956812136451810e-02, 1.025880977863471655e+00, 3.697120461182014095e-01, -2.515431590274073703e-01, 3.723371177372692409e-01
3.701290669272105482e+00, 1.029503053761873899e+00, 1.030167127529369342e+00, 1.028870102814391174e+00, -8.357754526099629711e-02, 1.028609098683300749e+00, 3.697217618522162241e-01, -2.528653004327656717e-01, 3.723076538003702862e-01
3.708617977528089860e+00, 1.032215198578973814e+00, 1.032874310937553775e+00, 1.031587363487673104e+00, -8.543521610470523886e-02, 1.031337004038751504e+00, 3.697309831210228714e-01, -2.541890698504365442e-01, 3.722783062903178286e-01
3.715945285784074237e+00, 1.034927411378178785e+00, 1.035581566097998785e+00, 1.034304686972482568e+00, -8.730259256964731374e-02, 1.034064694780393090e+00, 3.697397171797469073e-01, -2.555144640638679077e-01, 3.722490745183811289e-01
3.723272594040058614e+00, 1.037639688339339727e+00, 1.038288889576490570e+00, 1.037022069068808339e+00, -8.917968654945590545e-02, 1.036792171753767366e+00, 3.697479712302015886e-01, -2.568414798691922574e-01, 3.722199578012507781e-01
3.730599902296042991e+00, 1.040352025695977289e+00, 1.040996277990495988e+00, 1.039739505631892547e+00, -9.106650991433579145e-02, 1.039519435799429514e+00, 3.697557524208861524e-01, -2.581701140751531121e-01, 3.721909554609860726e-01
3.737927210552027368e+00, 1.043064419734914816e+00, 1.043703728008762877e+00, 1.042456992571898278e+00, -9.296307451115377873e-02, 1.042246487752986228e+00, 3.697630678469873700e-01, -2.595003635030296296e-01, 3.721620668249618902e-01
3.745254518808011746e+00, 1.045776866795907756e+00, 1.046411236350917928e+00, 1.045174525853576730e+00, -9.486939216353129645e-02, 1.044973328445135685e+00, 3.697699245503783261e-01, -2.608322249865631659e-01, 3.721332912258168979e-01
3.752581827063996123e+00, 1.048489363271275066e+00, 1.049118799787066347e+00, 1.047892101495931927e+00, -9.678547467193428233e-02, 1.047699958701705070e+00, 3.697763295196191957e-01, -2.621656953718839445e-01, 3.721046280014020935e-01
3.759909135319980500e+00, 1.051201905605532838e+00, 1.051826415137390391e+00, 1.050609715571888314e+00, -9.871133381376535898e-02, 1.050426379343688321e+00, 3.697822896899569667e-01, -2.635007715174395582e-01, 3.720760764947300681e-01
3.767236443575964877e+00, 1.053914490295021711e+00, 1.054534079271749247e+00, 1.053327364207958361e+00, -1.006469813434530125e-01, 1.053152591187284326e+00, 3.697878119433254396e-01, -2.648374502939214725e-01, 3.720476360539248795e-01
3.774563751831949254e+00, 1.056627113887540936e+00, 1.057241789109277796e+00, 1.056045043583906828e+00, -1.025924289925398136e-01, 1.055878595043933998e+00, 3.697929031083451168e-01, -2.661757285841943044e-01, 3.720193060321722589e-01
3.781891060087933631e+00, 1.059339772981977568e+00, 1.059949541617985158e+00, 1.058762749932419922e+00, -1.045476884697734143e-01, 1.058604391720358029e+00, 3.697975699603234800e-01, -2.675156032832249342e-01, 3.719910857876708166e-01
3.789218368343918009e+00, 1.062052464227939419e+00, 1.062657333814353677e+00, 1.061480479538768007e+00, -1.065127714611943666e-01, 1.061329982018591300e+00, 3.698018192212548794e-01, -2.688570712980123956e-01, 3.719629746835831918e-01
3.796545676599902386e+00, 1.064765184325384695e+00, 1.065365162762940354e+00, 1.064198228740478092e+00, -1.084876896302224836e-01, 1.064055366736021524e+00, 3.698056575598202556e-01, -2.702001295475172093e-01, 3.719349720879886467e-01
3.803872984855886763e+00, 1.067477930024254285e+00, 1.068073025575971613e+00, 1.066915993926993877e+00, -1.104724546177467959e-01, 1.066780546665423879e+00, 3.698090915913876398e-01, -2.715447749625931606e-01, 3.719070773738353264e-01
3.811200293111871140e+00, 1.070190698124101614e+00, 1.070780919412946952e+00, 1.069633771539346245e+00, -1.124670780422102057e-01, 1.069505522594995650e+00, 3.698121278780118759e-01, -2.728910044859178541e-01, 3.718792899188935186e-01
3.818527601367855517e+00, 1.072903485473725826e+00, 1.073488841480235045e+00, 1.072351558069819077e+00, -1.144715714996974720e-01, 1.072230295308393755e+00, 3.698147729284343432e-01, -2.742388150719249906e-01, 3.718516091057096906e-01
3.825854909623839895e+00, 1.075616288970800527e+00, 1.076196789030673173e+00, 1.075069350061615525e+00, -1.164859465640199210e-01, 1.074954865584767161e+00, 3.698170331980835668e-01, -2.755882036867361995e-01, 3.718240343215602484e-01
3.833182217879824272e+00, 1.078329105561506518e+00, 1.078904759363167987e+00, 1.077787144108524497e+00, -1.185102147868010158e-01, 1.077679234198792857e+00, 3.698189150890747734e-01, -2.769391673080941474e-01, 3.717965649584067944e-01
3.840509526135808649e+00, 1.081041932240163206e+00, 1.081612749822292940e+00, 1.080504936854587150e+00, -1.205443876975622053e-01, 1.080403401920709827e+00, 3.698204249502101137e-01, -2.782917029252959806e-01, 3.717692004128511085e-01
3.847836834391793026e+00, 1.083754766048858231e+00, 1.084320757797887502e+00, 1.083222724993763819e+00, -1.225884768038069395e-01, 1.083127369516351912e+00, 3.698215690769783848e-01, -2.796458075391275444e-01, 3.717419400860911827e-01
3.855164142647777403e+00, 1.086467604077079541e+00, 1.087028780724657251e+00, 1.085940505269600065e+00, -1.246424935911037563e-01, 1.085851137747182671e+00, 3.698223537115554738e-01, -2.810014781617961588e-01, 3.717147833838774229e-01
3.862491450903761780e+00, 1.089180443461347458e+00, 1.089736816081771753e+00, 1.088658274474893606e+00, -1.267064495231703114e-01, 1.088574707370327799e+00, 3.698227850428037478e-01, -2.823587118168681687e-01, 3.716877297164695171e-01
3.869818759159746158e+00, 1.091893281384843650e+00, 1.092444861392463773e+00, 1.091376029451360807e+00, -1.287803560419569504e-01, 1.091298079138607768e+00, 3.698228692062727752e-01, -2.837175055392017198e-01, 3.716607784985936913e-01
3.877146067415730535e+00, 1.094606115077044972e+00, 1.095152914223630036e+00, 1.094093767089303171e+00, -1.308642245677284210e-01, 1.094021253800571802e+00, 3.698226122841987706e-01, -2.850778563748835315e-01, 3.716339291494005215e-01
3.884473375671714912e+00, 1.097318941813351545e+00, 1.097860972185428441e+00, 1.096811484327273156e+00, -1.329580664991463212e-01, 1.096744232100527849e+00, 3.698220203055045396e-01, -2.864397613811665577e-01, 3.716071810924233554e-01
3.891800683927699289e+00, 1.100031758914721269e+00, 1.100569032930877711e+00, 1.099529178151742670e+00, -1.350618932133505756e-01, 1.099467014778577001e+00, 3.698210992458003110e-01, -2.878032176264042619e-01, 3.715805337555366794e-01
3.899127992183683666e+00, 1.102744563747297457e+00, 1.103277094155456162e+00, 1.102246845596767333e+00, -1.371757160660397878e-01, 1.102189602570643023e+00, 3.698198550273826823e-01, -2.891682221899899985e-01, 3.715539865709159284e-01
3.906455300439668044e+00, 1.105457353722043568e+00, 1.105985153596701576e+00, 1.104964483743654080e+00, -1.392995463915534526e-01, 1.104911996208505665e+00, 3.698182935192350640e-01, -2.905347721622940083e-01, 3.715275389749964630e-01
3.913782608695652421e+00, 1.108170126294371727e+00, 1.108693209033809746e+00, 1.107682089720628538e+00, -1.414333955029516421e-01, 1.107634196419829742e+00, 3.698164205370280122e-01, -2.919028646446015784e-01, 3.715011904084341565e-01
3.921109916951636798e+00, 1.110882878963774356e+00, 1.111401258287233462e+00, 1.110399660702499514e+00, -1.435772746920933041e-01, 1.110356203928197782e+00, 3.698142418431185630e-01, -2.932724967490521473e-01, 3.714749403160658159e-01
3.928437225207620731e+00, 1.113595609273456688e+00, 1.114109299218282390e+00, 1.113117193910327707e+00, -1.457311952297173085e-01, 1.113078019453138667e+00, 3.698117631465508981e-01, -2.946436655985774089e-01, 3.714487881468702679e-01
3.935764533463605108e+00, 1.116308314809966840e+00, 1.116817329728720720e+00, 1.115834686611091087e+00, -1.478951683655211902e-01, 1.115799643710160272e+00, 3.698089901030557902e-01, -2.960163683268424717e-01, 3.714227333539296128e-01
3.943091841719589485e+00, 1.119020993202826331e+00, 1.119525347760367273e+00, 1.118552136117350493e+00, -1.500692053282376981e-01, 1.118521077410776776e+00, 3.698059283150509913e-01, -2.973906020781844073e-01, 3.713967753943913652e-01
3.950419149975573863e+00, 1.121733642124162600e+00, 1.122233351294694703e+00, 1.121269539786919012e+00, -1.522533173257163142e-01, 1.121242321262539976e+00, 3.698025833316410660e-01, -2.987663640075544080e-01, 3.713709137294304297e-01
3.957746458231558240e+00, 1.124446259288339744e+00, 1.124941338352428044e+00, 1.123986895022525800e+00, -1.544475155449972492e-01, 1.123963375969067924e+00, 3.697989606486172254e-01, -3.001436512804570023e-01, 3.713451478242121850e-01
3.965073766487542617e+00, 1.127158842451589038e+00, 1.127649306993144140e+00, 1.126704199271483686e+00, -1.566518111523896306e-01, 1.126684242230074240e+00, 3.697950657084578263e-01, -3.015224610728921562e-01, 3.713194771478552925e-01
3.972401074743526994e+00, 1.129871389411640559e+00, 1.130357255314870191e+00, 1.129421450025356100e+00, -1.588662152935493010e-01, 1.129404920741397422e+00, 3.697909039003277609e-01, -3.029027905712978197e-01, 3.712939011733955019e-01
3.979728382999511371e+00, 1.132583898007355039e+00, 1.133065181453683401e+00, 1.132138644819622009e+00, -1.610907390935542860e-01, 1.132125412195028602e+00, 3.697864805600789007e-01, -3.042846369724908628e-01, 3.712684193777492925e-01
3.987055691255495748e+00, 1.135296366118354161e+00, 1.135773083583309973e+00, 1.134855781233345962e+00, -1.633253936569806775e-01, 1.134845717279140409e+00, 3.697818009702498743e-01, -3.056679974836106761e-01, 3.712430312416784561e-01
3.994382999511480126e+00, 1.138008791664651076e+00, 1.138480959914724533e+00, 1.137572856888839468e+00, -1.655701900679775185e-01, 1.137565836678114506e+00, 3.697768703600663454e-01, -3.070528693220618277e-01, 3.712177362497548483e-01
4.001710307767464947e+00, 1.140721172606283140e+00, 1.141188808695747126e+00, 1.140289869451331928e+00, -1.678251393903432420e-01, 1.140285771072570675e+00, 3.697716939054404017e-01, -3.084392497154579416e-01, 3.711925338903253602e-01
4.009037616023449324e+00, 1.143433506942942435e+00, 1.143896628210645972e+00, 1.143006816628636013e+00, -1.700902526675988902e-01, 1.143005521139391689e+00, 3.697662767289714991e-01, -3.098271359015650206e-01, 3.711674236554773354e-01
4.016364924279433701e+00, 1.146145792713606060e+00, 1.146604416779733793e+00, 1.145723696170812600e+00, -1.723655409230622493e-01, 1.145725087551753507e+00, 3.697606238999453510e-01, -3.112165251282466016e-01, 3.711424050410047082e-01
4.023692232535418078e+00, 1.148858027996168651e+00, 1.149312172758967021e+00, 1.148440505869839701e+00, -1.746510151599232064e-01, 1.148444470979151255e+00, 3.697547404343349275e-01, -3.126074146534075227e-01, 3.711174775463741971e-01
4.031019540791402456e+00, 1.151570210907072900e+00, 1.152019894539545675e+00, 1.151157243559277399e+00, -1.769466863613152752e-01, 1.151163672087425427e+00, 3.697486312947999565e-01, -3.139998017449400214e-01, 3.710926406746917205e-01
4.038346849047386833e+00, 1.154282339600940732e+00, 1.154727580547512567e+00, 1.153873907113933450e+00, -1.792525654903901200e-01, 1.153882691538788530e+00, 3.697423013906867006e-01, -3.153936836806681687e-01, 3.710678939326695902e-01
4.045674157303371210e+00, 1.156994412270204053e+00, 1.157435229243352293e+00, 1.156590494449533990e+00, -1.815686634903888319e-01, 1.156601529991852173e+00, 3.697357555780287353e-01, -3.167890577482952996e-01, 3.710432368305937589e-01
4.053001465559355587e+00, 1.159706427144736596e+00, 1.160142839121589553e+00, 1.159307003522384472e+00, -1.838949912847146484e-01, 1.159320188101652604e+00, 3.697289986595460043e-01, -3.181859212453492791e-01, 3.710186688822915690e-01
4.060328773815339964e+00, 1.162418382491485325e+00, 1.162850408710388361e+00, 1.162023432329041261e+00, -1.862315597770054509e-01, 1.162038666519676466e+00, 3.697220353846455421e-01, -3.195842714791289341e-01, 3.709941896050997778e-01
4.067656082071324342e+00, 1.165130276614100291e+00, 1.165557936571152808e+00, 1.164739778905974354e+00, -1.885783798512037923e-01, 1.164756965893886553e+00, 3.697148704494210847e-01, -3.209841057666520947e-01, 3.709697985198328607e-01
4.074983390327308719e+00, 1.167842107852566480e+00, 1.168265421298123607e+00, 1.167456041329236083e+00, -1.909354623716290056e-01, 1.167475086868747791e+00, 3.697075084966534586e-01, -3.223854214346026370e-01, 3.709454951507519249e-01
4.082310698583293096e+00, 1.170553874582836329e+00, 1.170972861517979080e+00, 1.170172217714127605e+00, -1.933028181830475090e-01, 1.170193030085250552e+00, 3.696999541158098590e-01, -3.237882158192780802e-01, 3.709212790255336234e-01
4.089638006839277473e+00, 1.173265575216458467e+00, 1.173680255889433255e+00, 1.172888306214864063e+00, -1.956804581107428609e-01, 1.172910796180937965e+00, 3.696922118430448490e-01, -3.251924862665381277e-01, 3.708971496752396790e-01
4.096965315095261850e+00, 1.175977208200209567e+00, 1.176387603102835522e+00, 1.175604305024242180e+00, -1.980683929605855931e-01, 1.175628385789928343e+00, 3.696842861611994713e-01, -3.265982301317535419e-01, 3.708731066342864091e-01
4.104292623351246228e+00, 1.178688772015727970e+00, 1.179094901879769175e+00, 1.178320212373307641e+00, -2.004666335191037096e-01, 1.178345799542941608e+00, 3.696761814998014151e-01, -3.280054447797547401e-01, 3.708491494404149713e-01
4.111619931607230605e+00, 1.181400265179140874e+00, 1.181802150972650844e+00, 1.181036026531018912e+00, -2.028751905535498001e-01, 1.181063038067321935e+00, 3.696679022350657928e-01, -3.294141275847806694e-01, 3.708252776346618318e-01
4.118947239863214982e+00, 1.184111686240698402e+00, 1.184509349164329928e+00, 1.183751745803916622e+00, -2.052940748119719550e-01, 1.183780101987063516e+00, 3.696594526898940303e-01, -3.308242759304296232e-01, 3.708014907613291222e-01
4.126274548119199359e+00, 1.186823033784403236e+00, 1.187216495267686467e+00, 1.186467368535788935e+00, -2.077232970232811005e-01, 1.186496991922832533e+00, 3.696508371338746990e-01, -3.322358872096080606e-01, 3.707777883679559405e-01
4.133601856375183736e+00, 1.189534306427643351e+00, 1.189923588125231468e+00, 1.189182893107336936e+00, -2.101628678973182784e-01, 1.189213708491991150e+00, 3.696420597832831278e-01, -3.336489588244820892e-01, 3.707541700052894296e-01
4.140929164631168113e+00, 1.192245502820821867e+00, 1.192630626608705890e+00, 1.191898317935843998e+00, -2.126127981249247845e-01, 1.191930252308623039e+00, 3.696331248010811255e-01, -3.350634881864281711e-01, 3.707306352272566885e-01
4.148256472887152491e+00, 1.194956621646987127e+00, 1.195337609618678520e+00, 1.194613641474840060e+00, -2.150730983780059780e-01, 1.194646623983553591e+00, 3.696240362969178128e-01, -3.364794727159827192e-01, 3.707071835909364066e-01
4.155583781143136868e+00, 1.197667661621467206e+00, 1.198044536084146294e+00, 1.197328862213768330e+00, -2.175437793096018091e-01, 1.197362824124374114e+00, 3.696147983271289572e-01, -3.378969098427959672e-01, 3.706838146565311076e-01
4.162911089399121245e+00, 1.200378621491497766e+00, 1.200751404962133062e+00, 1.200043978677652889e+00, -2.200248515539510175e-01, 1.200078853335465601e+00, 3.696054148947370832e-01, -3.393157970055810657e-01, 3.706605279873398939e-01
4.170238397655105622e+00, 1.203089500035855686e+00, 1.203458215237288353e+00, 1.202758989426763847e+00, -2.225163257265576067e-01, 1.202794712218020479e+00, 3.695958899494517502e-01, -3.407361316520692296e-01, 3.706373231497310794e-01
4.177565705911089999e+00, 1.205800296064487576e+00, 1.206164965921487253e+00, 1.205473893056286050e+00, -2.250182124242577353e-01, 1.205510401370064377e+00, 3.695862273876691639e-01, -3.421579112389590560e-01, 3.706141997131151555e-01
4.184893014167074377e+00, 1.208511008418144517e+00, 1.208871656053428056e+00, 1.208188688195982685e+00, -2.275305222252846371e-01, 1.208225921386478774e+00, 3.695764310524721763e-01, -3.435811332318722822e-01, 3.705911572499183126e-01
4.192220322423058754e+00, 1.211221635968008803e+00, 1.211578284698232588e+00, 1.210903373509864434e+00, -2.300532656893338190e-01, 1.210941272859023643e+00, 3.695665047336310072e-01, -3.450057951053041028e-01, 3.705681953355562386e-01
4.199547630679043131e+00, 1.213932177615329566e+00, 1.214284850947044969e+00, 1.213617947695854626e+00, -2.325864533576284254e-01, 1.213656456376358772e+00, 3.695564521676021341e-01, -3.464318943425790942e-01, 3.705453135484075289e-01
4.206874938935027508e+00, 1.216642632291050186e+00, 1.216991353916630825e+00, 1.216332409485455734e+00, -2.351300957529824098e-01, 1.216371472524065522e+00, 3.695462770375294026e-01, -3.478594284358039190e-01, 3.705225114697884292e-01
4.214202247191011885e+00, 1.219352998955441691e+00, 1.219697792748975385e+00, 1.219046757643417411e+00, -2.376842033798668985e-01, 1.219086321884667479e+00, 3.695359829732428603e-01, -3.492883948858208076e-01, 3.704997886839271337e-01
4.221529555446996262e+00, 1.222063276597734838e+00, 1.222404166610884690e+00, 1.221760990967400540e+00, -2.402487867244717246e-01, 1.221801005037652654e+00, 3.695255735512601447e-01, -3.507187912021632603e-01, 3.704771447779382498e-01
4.228856863702980640e+00, 1.224773464235746845e+00, 1.225110474693581697e+00, 1.224475108287646385e+00, -2.428238562547703761e-01, 1.224515522559494807e+00, 3.695150522947849847e-01, -3.521506149030098620e-01, 3.704545793417982069e-01
4.236184171958965017e+00, 1.227483560915517469e+00, 1.227816716212308146e+00, 1.227189108466641088e+00, -2.454094224205831121e-01, 1.227229875023672312e+00, 3.695044226737085324e-01, -3.535838635151399290e-01, 3.704320919683200541e-01
4.243511480214949394e+00, 1.230193565710937520e+00, 1.230522890405921776e+00, 1.229902990398783036e+00, -2.480054956536393296e-01, 1.229944063000691923e+00, 3.694936881046083088e-01, -3.550185345738884890e-01, 3.704096822531294797e-01
4.250838788470933771e+00, 1.232903477723381158e+00, 1.233228996536497535e+00, 1.232616753010050470e+00, -2.506120863676400967e-01, 1.232658087058106533e+00, 3.694828519507488696e-01, -3.564546256231024279e-01, 3.703873497946401083e-01
4.258166096726918148e+00, 1.235613296081335077e+00, 1.235935033888922563e+00, 1.235330395257665526e+00, -2.532292049583201310e-01, 1.235371947760537159e+00, 3.694719175220817498e-01, -3.578921342150953033e-01, 3.703650941940298535e-01
4.265493404982902526e+00, 1.238323019940033465e+00, 1.238641001770501182e+00, 1.238043916129762723e+00, -2.558568618035113040e-01, 1.238085645669692259e+00, 3.694608880752449087e-01, -3.593310579106052671e-01, 3.703429150552168814e-01
4.272820713238886903e+00, 1.241032648481084300e+00, 1.241346899510547219e+00, 1.240757314645055898e+00, -2.584950672632021496e-01, 1.240799181344387714e+00, 3.694497668135636737e-01, -3.607713942787509342e-01, 3.703208119848363511e-01
4.280148021494871280e+00, 1.243742180912105422e+00, 1.244052726459989877e+00, 1.243470589852502250e+00, -2.611438316796002024e-01, 1.243512555340568371e+00, 3.694385568870497405e-01, -3.622131408969873068e-01, 3.702987845922171561e-01
4.287475329750855657e+00, 1.246451616466351053e+00, 1.246758481990968059e+00, 1.246183740830971720e+00, -2.638031653771915064e-01, 1.246225768211325136e+00, 3.694272613924018400e-01, -3.636562953510644181e-01, 3.702768324893586094e-01
4.294802638006840034e+00, 1.249160954402346313e+00, 1.249464165496430690e+00, 1.248896766688912141e+00, -2.664730786628046744e-01, 1.248938820506915404e+00, 3.694158833730054603e-01, -3.651008552349847558e-01, 3.702549552909080721e-01
4.302129946262824411e+00, 1.251870194003517955e+00, 1.252169776389736144e+00, 1.251609666564014844e+00, -2.691535818256675650e-01, 1.251651712774783709e+00, 3.694044258189329577e-01, -3.665468181509596857e-01, 3.702331526141381390e-01
4.309457254518808789e+00, 1.254579334577823779e+00, 1.254875314104251460e+00, 1.254322439622883811e+00, -2.718446851374686224e-01, 1.254364445559578822e+00, 3.693928916669437790e-01, -3.679941817093687062e-01, 3.702114240789243227e-01
4.316784562774793166e+00, 1.257288375457385365e+00, 1.257580778092951324e+00, 1.257035085060700164e+00, -2.745463988524162735e-01, 1.257077019403173956e+00, 3.693812838004835175e-01, -3.694429435287172048e-01, 3.701897693077230711e-01
4.324111871030777543e+00, 1.259997315998117928e+00, 1.260286167828016834e+00, 1.259747602100888653e+00, -2.772587332073002675e-01, 1.259789434844685418e+00, 3.693696050496853012e-01, -3.708931012355952683e-01, 3.701681879255500074e-01
4.331439179286761920e+00, 1.262706155579363054e+00, 1.262991482800435161e+00, 1.262459989994785259e+00, -2.799816984215471316e-01, 1.262501692420491484e+00, 3.693578581913687930e-01, -3.723446524646369382e-01, 3.701466795599578363e-01
4.338766487542746297e+00, 1.265414893603519442e+00, 1.265696722519597639e+00, 1.265172248021303680e+00, -2.827153046972824546e-01, 1.265213792664249937e+00, 3.693460459490403025e-01, -3.737975948584786878e-01, 3.701252438410154721e-01
4.346093795798730675e+00, 1.268123529495672308e+00, 1.268401886512898979e+00, 1.267884375486600046e+00, -2.854595622193865645e-01, 1.267925736106917611e+00, 3.693341709928933958e-01, -3.752519260677196211e-01, 3.701038804012865002e-01
4.353421104054715052e+00, 1.270832062703227239e+00, 1.271106974325337813e+00, 1.270596371723742513e+00, -2.882144811555554242e-01, 1.270637523276768155e+00, 3.693222359398081744e-01, -3.767076437508798947e-01, 3.700825888758081939e-01
4.360748412310699429e+00, 1.273540492695539150e+00, 1.273811985519114121e+00, 1.273308236092375534e+00, -2.909800716563569201e-01, 1.273349154699409347e+00, 3.693102433533516638e-01, -3.781647455743631925e-01, 3.700613689020708641e-01
4.368075720566683806e+00, 1.276248818963544363e+00, 1.276516919673230221e+00, 1.276019967978386793e+00, -2.937563438552873718e-01, 1.276060630897802861e+00, 3.692981957437774798e-01, -3.796232292124137597e-01, 3.700402201199972096e-01
4.375403028822668183e+00, 1.278957041019393115e+00, 1.279221776383086207e+00, 1.278731566793573915e+00, -2.965433078688315960e-01, 1.278771952392279809e+00, 3.692860955680264956e-01, -3.810830923470797105e-01, 3.700191421719218887e-01
4.382730337078652560e+00, 1.281665158396076976e+00, 1.281926555260083145e+00, 1.281443031975311841e+00, -2.993409737965180284e-01, 1.281483119700559614e+00, 3.692739452297262304e-01, -3.825443326681723377e-01, 3.699981347025715350e-01
4.390057645334636938e+00, 1.284373170647064688e+00, 1.284631255931220739e+00, 1.284154362986217768e+00, -3.021493517209762336e-01, 1.284194133337767330e+00, 3.692617470791909051e-01, -3.840069478732275332e-01, 3.699771973590445517e-01
4.397384953590621315e+00, 1.287081077345929359e+00, 1.287335878038694092e+00, 1.286865559313819629e+00, -3.049684517079927493e-01, 1.286904993816450959e+00, 3.692495034134215537e-01, -3.854709356674675957e-01, 3.699563297907916271e-01
4.404712261846605692e+00, 1.289788878085982304e+00, 1.290040421239497359e+00, 1.289576620470219481e+00, -3.077982838065675408e-01, 1.289615701646597890e+00, 3.692372164761064113e-01, -3.869362937637618738e-01, 3.699355316495959167e-01
4.412039570102590069e+00, 1.292496572479902017e+00, 1.292744885205017402e+00, 1.292287545991764652e+00, -3.106388580489699014e-01, 1.292326257335653317e+00, 3.692248884576200818e-01, -3.884030198825885183e-01, 3.699148025895538372e-01
4.419366878358574446e+00, 1.295204160159368012e+00, 1.295449269620638111e+00, 1.294998335438710013e+00, -3.134901844507950730e-01, 1.295036661388535348e+00, 3.692125214950242595e-01, -3.898711117519989555e-01, 3.698941422670558588e-01
4.426694186614558824e+00, 1.297911640774689124e+00, 1.298153574185336501e+00, 1.297708988394886243e+00, -3.163522730110175374e-01, 1.297746914307653654e+00, 3.692001176720673405e-01, -3.913405671075761982e-01, 3.698735503407674097e-01
4.434021494870543201e+00, 1.300619013994436468e+00, 1.300857798611281479e+00, 1.300419504467367648e+00, -3.192251337120479149e-01, 1.300457016592924786e+00, 3.691876790191848667e-01, -3.928113836924017610e-01, 3.698530264716102800e-01
4.441348803126526690e+00, 1.303326279505073071e+00, 1.303561942623434167e+00, 1.303129883286136215e+00, -3.221087765197857555e-01, 1.303166968741788168e+00, 3.691752075134986377e-01, -3.942835592570141934e-01, 3.698325703227437478e-01
4.448676111382511067e+00, 1.306033437010588827e+00, 1.306266005959147103e+00, 1.305840124503750976e+00, -3.250032113836777703e-01, 1.305876771249224966e+00, 3.691627050788178210e-01, -3.957570915593763838e-01, 3.698121815595464823e-01
4.456003419638495444e+00, 1.308740486232126354e+00, 1.308969988367763015e+00, 1.308550227795010068e+00, -3.279084482367674025e-01, 1.308586424607770748e+00, 3.691501735856381750e-01, -3.972319783648356473e-01, 3.697918598495980036e-01
4.463330727894479821e+00, 1.311447426907615510e+00, 1.311673889610212473e+00, 1.311260192856622764e+00, -3.308244969957518378e-01, 1.311295929307534802e+00, 3.691376148511422706e-01, -3.987082174460887529e-01, 3.697716048626606966e-01
4.470658036150464198e+00, 1.314154258791403684e+00, 1.314377709458616206e+00, 1.313970019406872858e+00, -3.337513675610347952e-01, 1.314005285836213455e+00, 3.691250306391994362e-01, -4.001858065831453426e-01, 3.697514162706620477e-01
4.477985344406448576e+00, 1.316860981653886986e+00, 1.317081447695880314e+00, 1.316679707185285153e+00, -3.366890698167805396e-01, 1.316714494679107839e+00, 3.691124226603662573e-01, -4.016647435632924590e-01, 3.697312937476767702e-01
4.485312652662432953e+00, 1.319567595281142092e+00, 1.319785104115297703e+00, 1.319389255952292617e+00, -3.396376136309665617e-01, 1.319423556319138102e+00, 3.690997925718855210e-01, -4.031450261810582969e-01, 3.697112369699094292e-01
4.492639960918417330e+00, 1.322274099474555653e+00, 1.322488678520147953e+00, 1.322098665488903979e+00, -3.425970088554355364e-01, 1.322132471236860285e+00, 3.690871419776873830e-01, -4.046266522381764541e-01, 3.696912456156767890e-01
4.499967269174401707e+00, 1.324980494050457036e+00, 1.325192170723292762e+00, 1.324807935596367336e+00, -3.455672653259515004e-01, 1.324841239910480084e+00, 3.690744724283885336e-01, -4.061096195435522360e-01, 3.696713193653909935e-01
4.507294577430386084e+00, 1.327686778839748838e+00, 1.327895580546780696e+00, 1.327517066095840859e+00, -3.485483928622462590e-01, 1.327549862815870174e+00, 3.690617854212924764e-01, -4.075939259132247972e-01, 3.696514579015422464e-01
4.514621885686370462e+00, 1.330392953687538515e+00, 1.330598907821439747e+00, 1.330226056828054615e+00, -3.515404012680787837e-01, 1.330258340426583530e+00, 3.690490824003896941e-01, -4.090795691703356107e-01, 3.696316609086821026e-01
4.521949193942354839e+00, 1.333099018452769124e+00, 1.333302152386481421e+00, 1.332934159811972608e+00, -3.545433003312807307e-01, 1.332966673213869635e+00, 3.690363647563575933e-01, -4.105665471450913317e-01, 3.696119280734067036e-01
4.529276502198339216e+00, 1.335804973007850283e+00, 1.336005314089097951e+00, 1.335642133373450724e+00, -3.575570998238127851e-01, 1.335674861646688916e+00, 3.690236338265600602e-01, -4.120548576747311564e-01, 3.695922590843401245e-01
4.536603810454323593e+00, 1.338510817238290240e+00, 1.338708392784061285e+00, 1.338349978294676612e+00, -3.605818095018125113e-01, 1.338382906191727395e+00, 3.690108908950480715e-01, -4.135444986034914061e-01, 3.695726536321182754e-01
4.543931118710307970e+00, 1.341216551042325733e+00, 1.341411388333322074e+00, 1.341057694479939055e+00, -3.636174391056475330e-01, 1.341090807313411570e+00, 3.689981371925594167e-01, -4.150354677825721650e-01, 3.695531114093725811e-01
4.551258426966292348e+00, 1.343922174330553831e+00, 1.344114300605609102e+00, 1.343765281849685245e+00, -3.666639983599661035e-01, 1.343798565473924178e+00, 3.689853738965186425e-01, -4.165277630701039735e-01, 3.695336321107135502e-01
4.558585735222276725e+00, 1.346627687025564013e+00, 1.346817129476028274e+00, 1.346472740340179053e+00, -3.697214969737482870e-01, 1.346506181133215962e+00, 3.689726021310369974e-01, -4.180213823311140775e-01, 3.695142154327155093e-01
4.565913043478261102e+00, 1.349333089061567126e+00, 1.349519874825662269e+00, 1.349180069903157086e+00, -3.727899446403540318e-01, 1.349213654749022107e+00, 3.689598229669128759e-01, -4.195163234374922889e-01, 3.694948610739003381e-01
4.573240351734245479e+00, 1.352038380384028571e+00, 1.352222536541168640e+00, 1.351887270505481853e+00, -3.758693510375765712e-01, 1.351920986776875999e+00, 3.689470374216313187e-01, -4.210125842679597885e-01, 3.694755687347221484e-01
4.580567659990229856e+00, 1.354743560949298598e+00, 1.354925114514379469e+00, 1.354594342128802920e+00, -3.789597258276902747e-01, 1.354628177670123224e+00, 3.689342464593642901e-01, -4.225101627080346534e-01, 3.694563381175515748e-01
4.587894968246214233e+00, 1.357448630724243932e+00, 1.357627608641900352e+00, 1.357301284769210747e+00, -3.820610786575009410e-01, 1.357335227879934880e+00, 3.689214509909704010e-01, -4.240090566499999936e-01, 3.694371689266608416e-01
4.595222276502198611e+00, 1.360153589685877851e+00, 1.360330018824708720e+00, 1.360008098436892743e+00, -3.851734191583952582e-01, 1.360042137855322686e+00, 3.689086518739952969e-01, -4.255092639928715337e-01, 3.694180608682081646e-01
4.602549584758182988e+00, 1.362858437820992696e+00, 1.363032344967754383e+00, 1.362714783155790199e+00, -3.882967569463889879e-01, 1.362748908043152296e+00, 3.688958499126712698e-01, -4.270107826423645281e-01, 3.693990136502230959e-01
4.609876893014167365e+00, 1.365563175125789952e+00, 1.365734586979558518e+00, 1.365421338963255682e+00, -3.914311016221775352e-01, 1.365455538888156628e+00, 3.688830458579175908e-01, -4.285136105108632298e-01, 3.693800269825914806e-01
4.617204201270151742e+00, 1.368267801605511647e+00, 1.368436744771809543e+00, 1.368127765909709304e+00, -3.945764627711855210e-01, 1.368162030832948961e+00, 3.688702404073401775e-01, -4.300177455173886387e-01, 3.693611005770407463e-01
4.624531509526136119e+00, 1.370972317274072871e+00, 1.371138818258968772e+00, 1.370834064058292334e+00, -3.977328499636107462e-01, 1.370868384318038258e+00, 3.688574342052320376e-01, -4.315231855875653055e-01, 3.693422341471253589e-01
4.631858817782120497e+00, 1.373676722153690521e+00, 1.373840807357860516e+00, 1.373540233484527917e+00, -4.009002727544776490e-01, 1.373574599781840266e+00, 3.688446278425728253e-01, -4.330299286535925218e-01, 3.693234274082121682e-01
4.639186126038104874e+00, 1.376381016274517144e+00, 1.376542711987285283e+00, 1.376246274275973569e+00, -4.040787406836832130e-01, 1.376280677660691731e+00, 3.688318218570292850e-01, -4.345379726542114018e-01, 3.693046800774666405e-01
4.646513434294089251e+00, 1.379085199674275231e+00, 1.379244532067705364e+00, 1.378952186531880564e+00, -4.072682632760437071e-01, 1.378986618388864827e+00, 3.688190167329543634e-01, -4.360473155346741847e-01, 3.692859918738378711e-01
4.653840742550073628e+00, 1.381789272397911272e+00, 1.381946267521163563e+00, 1.381657970362848431e+00, -4.104688500413449237e-01, 1.381692422398576925e+00, 3.688062129013885415e-01, -4.375579552467138145e-01, 3.692673625180452612e-01
4.661168050806058005e+00, 1.384493234497249370e+00, 1.384647918271271649e+00, 1.384363625890483229e+00, -4.136805104743863093e-01, 1.384398090120007030e+00, 3.687934107400586692e-01, -4.390698897485129093e-01, 3.692487917325641966e-01
4.668495359062042382e+00, 1.387197086030652393e+00, 1.387349484243205255e+00, 1.387069153247051156e+00, -4.169032540550316468e-01, 1.387103621981305990e+00, 3.687806105733788531e-01, -4.405831170046737855e-01, 3.692302792416125024e-01
4.675822667318026760e+00, 1.389900827062695798e+00, 1.390050965363697655e+00, 1.389774552575138156e+00, -4.201370902482512437e-01, 1.389809018408611152e+00, 3.687678126724495686e-01, -4.420976349861871491e-01, 3.692118247711364543e-01
4.683149975574011137e+00, 1.392604457663841444e+00, 1.392752361561035324e+00, 1.392479824027302859e+00, -4.233820285041751674e-01, 1.392514279826057244e+00, 3.687550172550584371e-01, -4.436134416704041739e-01, 3.691934280487977338e-01
4.690477283829995514e+00, 1.395307977910117847e+00, 1.395453672765051945e+00, 1.395184967765736861e+00, -4.266380782581346010e-01, 1.395219406655790362e+00, 3.687422244868563403e-01, -4.451305350410047490e-01, 3.691750888039596612e-01
4.697804592085979891e+00, 1.398011387882803103e+00, 1.398154898907119525e+00, 1.397889983961919214e+00, -4.299052489307083613e-01, 1.397924399317979516e+00, 3.687294345015308950e-01, -4.466489130879680025e-01, 3.691568067676739839e-01
4.705131900341964268e+00, 1.400714687668135117e+00, 1.400856039920146845e+00, 1.400594872796270929e+00, -4.331835499277720269e-01, 1.400629258230829066e+00, 3.687166474284679918e-01, -4.481685738075439351e-01, 3.691385816726678315e-01
4.712459208597948646e+00, 1.403417877357039822e+00, 1.403557095738572347e+00, 1.403299634457815470e+00, -4.364729906405405147e-01, 1.403333983810591157e+00, 3.687038633965240564e-01, -4.496895152022227782e-01, 3.691204132533306703e-01
4.719786516853933023e+00, 1.406120957044879161e+00, 1.406258066298355702e+00, 1.406004269143830809e+00, -4.397735804456162634e-01, 1.406038576471577928e+00, 3.686910825340272702e-01, -4.512117352807070714e-01, 3.691023012457013142e-01
4.727113825109917400e+00, 1.408823926831238360e+00, 1.408958951536977366e+00, 1.408708777059509920e+00, -4.430853287050340317e-01, 1.408743036626172840e+00, 3.686783049687770153e-01, -4.527352320578825196e-01, 3.690842453874553231e-01
4.734441133365901777e+00, 1.411526786819717882e+00, 1.411659751393427920e+00, 1.411413158417613722e+00, -4.464082447663027531e-01, 1.411447364684844663e+00, 3.686655308280444299e-01, -4.542600035547874615e-01, 3.690662454178920138e-01
4.741768441621886154e+00, 1.414229537117726254e+00, 1.414360465808203182e+00, 1.414117413438130466e+00, -4.497423379624568285e-01, 1.414151561056155915e+00, 3.686527602385717972e-01, -4.557860477985875569e-01, 3.690483010779223028e-01
4.749095749877870531e+00, 1.416932177836282447e+00, 1.417061094723301995e+00, 1.416821542347930230e+00, -4.530876176120957055e-01, 1.416855626146777958e+00, 3.686399933265735451e-01, -4.573133628225445890e-01, 3.690304121100559387e-01
4.756423058133854909e+00, 1.419634709089853786e+00, 1.419761638082214672e+00, 1.419525545380421194e+00, -4.564440930194300083e-01, 1.419559560361500328e+00, 3.686272302177350246e-01, -4.588419466659894308e-01, 3.690125782583894565e-01
4.763750366389839286e+00, 1.422337130996212951e+00, 1.422462095829922335e+00, 1.422229422775207475e+00, -4.598117734743272234e-01, 1.422263364103243832e+00, 3.686144710372132871e-01, -4.603717973742939007e-01, 3.689947992685937428e-01
4.771077674645823663e+00, 1.425039443676305861e+00, 1.425162467912890252e+00, 1.424933174777744060e+00, -4.631906682523527774e-01, 1.424967037773071654e+00, 3.686017159096369178e-01, -4.619029129988423965e-01, 3.689770748879021567e-01
4.778404982901808040e+00, 1.427741647254112456e+00, 1.427862754279057844e+00, 1.427636801638995312e+00, -4.665807866148182215e-01, 1.427670581770199787e+00, 3.685889649591061468e-01, -4.634352915970054720e-01, 3.689594048650983171e-01
4.785732291157792417e+00, 1.430443741856511464e+00, 1.430562954877838022e+00, 1.430340303615087683e+00, -4.699821378088215318e-01, 1.430373996492009470e+00, 3.685762183091924604e-01, -4.649689312321106383e-01, 3.689417889505045567e-01
4.793059599413776795e+00, 1.433145727613144293e+00, 1.433263069660109856e+00, 1.433043680966970879e+00, -4.733947310672908526e-01, 1.433077282334058733e+00, 3.685634760829388235e-01, -4.665038299734156624e-01, 3.689242268959698201e-01
4.800386907669761172e+00, 1.435847604656280030e+00, 1.435963098578210806e+00, 1.435746933960070360e+00, -4.768185756090308480e-01, 1.435780439690091947e+00, 3.685507384028600675e-01, -4.680399858960824222e-01, 3.689067184548581180e-01
4.807714215925745549e+00, 1.438549373120675323e+00, 1.438663041585932945e+00, 1.438450062863945611e+00, -4.802536806387626700e-01, 1.438483468952052036e+00, 3.685380053909421694e-01, -4.695773970811480957e-01, 3.688892633820373135e-01
4.815041524181729926e+00, 1.441251033143442495e+00, 1.441362898638518075e+00, 1.441153067951945532e+00, -4.837000553471687003e-01, 1.441186370510091797e+00, 3.685252771686428619e-01, -4.711160616154997927e-01, 3.688718614338669655e-01
4.822368832437714303e+00, 1.443952584863910094e+00, 1.444062669692648848e+00, 1.443855949500867153e+00, -4.871577089109337400e-01, 1.443889144752583231e+00, 3.685125538568913561e-01, -4.726559775918465212e-01, 3.688545123681877813e-01
4.829696140693698680e+00, 1.446654028423488114e+00, 1.446762354706446541e+00, 1.446558707790608356e+00, -4.906266504927888628e-01, 1.446591792066130644e+00, 3.684998355760882305e-01, -4.741971431086936528e-01, 3.688372159443097931e-01
4.837023448949683058e+00, 1.449355363965530774e+00, 1.449461953639461509e+00, 1.449261343103828592e+00, -4.941068892415544367e-01, 1.449294312835579079e+00, 3.684871224461055972e-01, -4.757395562703164993e-01, 3.688199719230016993e-01
4.844350757205667435e+00, 1.452056591635201510e+00, 1.452161466452671412e+00, 1.451963855725599828e+00, -4.975984342921810910e-01, 1.451996707444026313e+00, 3.684744145862871023e-01, -4.772832151867337225e-01, 3.688027800664793743e-01
4.851678065461651812e+00, 1.454757711579337309e+00, 1.454860893108472775e+00, 1.454666245943069258e+00, -5.011012947657896843e-01, 1.454698976272833288e+00, 3.684617121154480923e-01, -4.788281179736805782e-01, 3.687856401383951543e-01
4.859005373717636189e+00, 1.457458723946317702e+00, 1.457560233570673658e+00, 1.457368514045111585e+00, -5.046154797697184335e-01, 1.457401119701633441e+00, 3.684490151518751144e-01, -4.803742627525848796e-01, 3.687685519038271797e-01
4.866332681973620566e+00, 1.460159628885953076e+00, 1.460259487804494549e+00, 1.460070660321984848e+00, -5.081409983975598843e-01, 1.460103138108345577e+00, 3.684363238133263607e-01, -4.819216476505396307e-01, 3.687515151292684035e-01
4.873659990229604944e+00, 1.462860426549366988e+00, 1.462958655776554373e+00, 1.462772685064991141e+00, -5.116778597292035435e-01, 1.462805031869181205e+00, 3.684236382170317237e-01, -4.834702708002777127e-01, 3.687345295826159886e-01
4.880987298485589321e+00, 1.465561117088882481e+00, 1.465657737454869824e+00, 1.465474588566128444e+00, -5.152260728308788451e-01, 1.465506801358657407e+00, 3.684109584796920744e-01, -4.850201303401475150e-01, 3.687175950331609275e-01
4.888314606741573698e+00, 1.468261700657908397e+00, 1.468356732808848930e+00, 1.468176371117749790e+00, -5.187856467551934525e-01, 1.468208446949604840e+00, 3.683982847174805397e-01, -4.865712244140859566e-01, 3.687007112515773843e-01
4.895641914997558075e+00, 1.470962177410824356e+00, 1.471055641809283943e+00, 1.470878033012218422e+00, -5.223565905411768906e-01, 1.470909969013179719e+00, 3.683856170460411694e-01, -4.881235511715950603e-01, 3.686838780099125912e-01
4.902969223253542452e+00, 1.473662547502868403e+00, 1.473754464428345345e+00, 1.473579574541569182e+00, -5.259389132143177381e-01, 1.473611367918872483e+00, 3.683729555804897138e-01, -4.896771087677151413e-01, 3.686670950815763015e-01
4.910296531509526829e+00, 1.476362811090047966e+00, 1.476453200639579189e+00, 1.476280995997264922e+00, -5.295326237866085917e-01, 1.476312644034518229e+00, 3.683603004354134014e-01, -4.912318953630018803e-01, 3.686503622413307979e-01
4.917623839765511207e+00, 1.479062968329094119e+00, 1.479151850417897096e+00, 1.478982297670135226e+00, -5.331377312565824811e-01, 1.479013797726307367e+00, 3.683476517248710502e-01, -4.927879091235003450e-01, 3.686336792652809558e-01
4.924951148021495584e+00, 1.481763019377436263e+00, 1.481850413739573380e+00, 1.481683479850377738e+00, -5.367542446093543917e-01, 1.481714829358793617e+00, 3.683350095623929010e-01, -4.943451482207206205e-01, 3.686170459308638625e-01
4.932278456277479961e+00, 1.484462964393172157e+00, 1.484548890582238378e+00, 1.484384542827557052e+00, -5.403821728166634530e-01, 1.484415739294905112e+00, 3.683223740609808394e-01, -4.959036108316144942e-01, 3.686004620168392143e-01
4.939605764533464338e+00, 1.487162803535041267e+00, 1.487247280924872239e+00, 1.487085486890606489e+00, -5.440215248369062451e-01, 1.487116527895953721e+00, 3.683097453331080628e-01, -4.974632951385485335e-01, 3.685839273032796015e-01
4.946933072789448715e+00, 1.489862536962395678e+00, 1.489945584747799812e+00, 1.489786312327828322e+00, -5.476723096151862036e-01, 1.489817195521645043e+00, 3.682971234907193581e-01, -4.990241993292840461e-01, 3.685674415715603502e-01
4.954260381045433093e+00, 1.492562164835171901e+00, 1.492643802032685096e+00, 1.492487019426892658e+00, -5.513345360833438180e-01, 1.492517742530086622e+00, 3.682845086452311012e-01, -5.005863215969493796e-01, 3.685510046043503629e-01
4.961587689301417470e+00, 1.495261687313863330e+00, 1.495341932762525028e+00, 1.495187608474842111e+00, -5.550082131600012625e-01, 1.495218169277798825e+00, 3.682719009075310912e-01, -5.021496601400181614e-01, 3.685346161856023484e-01
4.968914997557401847e+00, 1.497961104559492496e+00, 1.498039976921642591e+00, 1.497888079758087576e+00, -5.586933497505988111e-01, 1.497918476119724174e+00, 3.682593003879786608e-01, -5.037142131622844854e-01, 3.685182761005432739e-01
4.976242305813386224e+00, 1.500660416733582192e+00, 1.500737934495683268e+00, 1.500588433562411117e+00, -5.623899547474356941e-01, 1.500618663409234665e+00, 3.682467071964047323e-01, -5.052799788728404851e-01, 3.685019841356651504e-01
4.983569614069370601e+00, 1.503359623998143269e+00, 1.503435805471608155e+00, 1.503288670172968189e+00, -5.660980370297080677e-01, 1.503318731498143990e+00, 3.682341214421114839e-01, -5.068469554860522974e-01, 3.684857400787157622e-01
4.990896922325354979e+00, 1.506058726515661972e+00, 1.506133589837687747e+00, 1.505988789874285638e+00, -5.698176054635465393e-01, 1.506018680736713966e+00, 3.682215432338730721e-01, -5.084151412215367483e-01, 3.684695437186891187e-01
4.998224230581339356e+00, 1.508757724449093729e+00, 1.508831287583496161e+00, 1.508688792950261703e+00, -5.735486689020556916e-01, 1.508718511473665647e+00, 3.682089726799345208e-01, -5.099845343041379264e-01, 3.684533948458166841e-01
5.005551538837323733e+00, 1.511456617961858706e+00, 1.511528898699907364e+00, 1.511388679684170677e+00, -5.772912361853529406e-01, 1.511418224056186865e+00, 3.681964098880128322e-01, -5.115551329639055345e-01, 3.684372932515583288e-01
5.012878847093308110e+00, 1.514155407217832483e+00, 1.514226423179085401e+00, 1.514088450358658688e+00, -5.810453161406053946e-01, 1.514117818829943118e+00, 3.681838549652964865e-01, -5.131269354360706858e-01, 3.684212387285929480e-01
5.020206155349292487e+00, 1.516854092381339836e+00, 1.516923861014483954e+00, 1.516788105255746588e+00, -5.848109175820668248e-01, 1.516817296139084226e+00, 3.681713080184453868e-01, -5.146999399610231452e-01, 3.684052310708100797e-01
5.027533463605276864e+00, 1.519552673617148297e+00, 1.519621212200836124e+00, 1.519487644656831726e+00, -5.885880493111187439e-01, 1.519516656326253878e+00, 3.681587691535907481e-01, -5.162741447842900122e-01, 3.683892700733005787e-01
5.034860771861261242e+00, 1.522251151090459276e+00, 1.522318476734149995e+00, 1.522187068842685509e+00, -5.923767201163043783e-01, 1.522215899732599409e+00, 3.681462384763357076e-01, -5.178495481565120739e-01, 3.683733555323482900e-01
5.042188080117245619e+00, 1.524949524966903391e+00, 1.525015654611703075e+00, 1.524886378093456063e+00, -5.961769387733676373e-01, 1.524915026697780007e+00, 3.681337160917545481e-01, -5.194261483334216001e-01, 3.683574872454212223e-01
5.049515388373229996e+00, 1.527647795412532927e+00, 1.527712745832037200e+00, 1.527585572688669568e+00, -5.999887140452903056e-01, 1.527614037559974491e+00, 3.681212021043933635e-01, -5.210039435758206938e-01, 3.683416650111629442e-01
5.056842696629214373e+00, 1.530345962593813391e+00, 1.530409750394951862e+00, 1.530284652907227372e+00, -6.038120546823299017e-01, 1.530312932655890190e+00, 3.681086966182694487e-01, -5.225829321495591984e-01, 3.683258886293840906e-01
5.064170004885198750e+00, 1.533044026677617966e+00, 1.533106668301499331e+00, 1.532983613754186125e+00, -6.076469694220538731e-01, 1.533011712320773601e+00, 3.680961997368718541e-01, -5.241631123255117153e-01, 3.683101579010537030e-01
5.071497313141183128e+00, 1.535741987831219957e+00, 1.535803499553975771e+00, 1.535682459247522003e+00, -6.114934669893806740e-01, 1.535710376888415274e+00, 3.680837115631610534e-01, -5.257444823795576205e-01, 3.682944726282914583e-01
5.078824621397167505e+00, 1.538439846222286800e+00, 1.538500244155920793e+00, 1.538381191365084444e+00, -6.153515560966120734e-01, 1.538408926691160694e+00, 3.680712321995688319e-01, -5.273270405925574167e-01, 3.682788326143585644e-01
5.086151929653151882e+00, 1.541137602018872066e+00, 1.541196902112107914e+00, 1.541079810380984183e+00, -6.192212454434715685e-01, 1.541107362059918273e+00, 3.680587617479990081e-01, -5.289107852503325269e-01, 3.682632376636502669e-01
5.093479237909136259e+00, 1.543835255389408134e+00, 1.543893473428538110e+00, 1.543778316568728881e+00, -6.231025437171407999e-01, 1.543805683324166234e+00, 3.680463003098262131e-01, -5.304957146436432014e-01, 3.682476875816870776e-01
5.100806546165120636e+00, 1.546532806502699753e+00, 1.546589958112438046e+00, 1.546476710201227123e+00, -6.269954595922947460e-01, 1.546503890811963489e+00, 3.680338479858972223e-01, -5.320818270681674234e-01, 3.682321821751073920e-01
5.108133854421105013e+00, 1.549230255527918043e+00, 1.549286356172250523e+00, 1.549174991550786862e+00, -6.309000017311389152e-01, 1.549201984849954972e+00, 3.680214048765299006e-01, -5.336691208244797036e-01, 3.682167212516585519e-01
5.115461162677089391e+00, 1.551927602634592285e+00, 1.551982667617628930e+00, 1.551873160889117420e+00, -6.348161787834446512e-01, 1.551899965763381406e+00, 3.680089710815139803e-01, -5.352575942180303192e-01, 3.682013046201899065e-01
5.122788470933072880e+00, 1.554624847992602588e+00, 1.554678892459435913e+00, 1.554571218487327933e+00, -6.387439993865842158e-01, 1.554597833876086188e+00, 3.679965467001102275e-01, -5.368472455591237757e-01, 3.681859320906440969e-01
5.130115779189057257e+00, 1.557321991772173897e+00, 1.557375030709729824e+00, 1.557269164615929569e+00, -6.426834721655656502e-01, 1.557295589510525824e+00, 3.679841318310512754e-01, -5.384380731628978234e-01, 3.681706034740497846e-01
5.137443087445041634e+00, 1.560019034143870220e+00, 1.560071082381767393e+00, 1.559966999544835753e+00, -6.466346057330721875e-01, 1.559993232987774148e+00, 3.679717265725412356e-01, -5.400300753493044725e-01, 3.681553185825136576e-01
5.144770395701026011e+00, 1.562715975278583080e+00, 1.562767047489992178e+00, 1.562664723543360168e+00, -6.505974086894902308e-01, 1.562690764627533424e+00, 3.679593310222555314e-01, -5.416232504430864569e-01, 3.681400772292127144e-01
5.152097703957010388e+00, 1.565412815347531295e+00, 1.565462926050030124e+00, 1.565362336880222749e+00, -6.545718896229528738e-01, 1.565388184748140565e+00, 3.679469452773413973e-01, -5.432175967737598032e-01, 3.681248792283870475e-01
5.159425012212994766e+00, 1.568109554522246762e+00, 1.568158718078685343e+00, 1.568059839823545243e+00, -6.585580571093657687e-01, 1.568085493666574681e+00, 3.679345694344173801e-01, -5.448131126755907383e-01, 3.681097243953316278e-01
5.166752320468979143e+00, 1.570806192974573579e+00, 1.570854423593932125e+00, 1.570757232640852763e+00, -6.625559197124507582e-01, 1.570782691698466627e+00, 3.679222035895734488e-01, -5.464097964875779256e-01, 3.680946125463894769e-01
5.174079628724963520e+00, 1.573502730876657152e+00, 1.573550042614910716e+00, 1.573454515599075565e+00, -6.665654859837744084e-01, 1.573479779158103664e+00, 3.679098478383712734e-01, -5.480076465534307051e-01, 3.680795434989437287e-01
5.181406936980947897e+00, 1.576199168400939543e+00, 1.576245575161922208e+00, 1.576151688964549269e+00, -6.705867644627840907e-01, 1.576176756358440567e+00, 3.678975022758441682e-01, -5.496066612215493308e-01, 3.680645170714108017e-01
5.188734245236932274e+00, 1.578895505720150361e+00, 1.578941021256419219e+00, 1.578848753003014638e+00, -6.746197636768438421e-01, 1.578873623611103394e+00, 3.678851669964963711e-01, -5.512068388450059864e-01, 3.680495330832325163e-01
5.196061553492916651e+00, 1.581591743007303208e+00, 1.581636380921005225e+00, 1.581545707979618021e+00, -6.786644921412651188e-01, 1.581570381226401034e+00, 3.678728420943042643e-01, -5.528081777815234688e-01, 3.680345913548693781e-01
5.203388861748901029e+00, 1.584287880435683027e+00, 1.584331654179424564e+00, 1.584242554158911798e+00, -6.827209583593442099e-01, 1.584267029513328984e+00, 3.678605276627153753e-01, -5.544106763934565363e-01, 3.680196917077930285e-01
5.210716170004885406e+00, 1.586983918178845654e+00, 1.587026841056558002e+00, 1.586939291804857266e+00, -6.867891708223956559e-01, 1.586963568779578670e+00, 3.678482237946488764e-01, -5.560143330477730350e-01, 3.680048339644794719e-01
5.218043478260869783e+00, 1.589679856410606718e+00, 1.589721941578418285e+00, 1.589635921180821088e+00, -6.908691380097844448e-01, 1.589659999331545226e+00, 3.678359305824955294e-01, -5.576191461160326934e-01, 3.679900179484016376e-01
5.225370786516854160e+00, 1.592375695305035199e+00, 1.592416955772143261e+00, 1.592332442549579952e+00, -6.949608683889586525e-01, 1.592356321474332592e+00, 3.678236481181173523e-01, -5.592251139743684707e-01, 3.679752434840227737e-01
5.232698094772838537e+00, 1.595071435036447216e+00, 1.595111883665987440e+00, 1.595028856173316134e+00, -6.990643704154861915e-01, 1.595052535511762848e+00, 3.678113764928480633e-01, -5.608322350034679049e-01, 3.679605103967892865e-01
5.240025403028822915e+00, 1.597767075779399804e+00, 1.597806725289322438e+00, 1.597725162313623715e+00, -7.031796525330865633e-01, 1.597748641746382647e+00, 3.677991157974928593e-01, -5.624405075885537952e-01, 3.679458185131238568e-01
5.247352711284807292e+00, 1.600462617708681812e+00, 1.600501480672626320e+00, 1.600421361231504358e+00, -7.073067231736626104e-01, 1.600444640479470548e+00, 3.677868661223285263e-01, -5.640499301193645509e-01, 3.679311676604187786e-01
5.254680019540791669e+00, 1.603158060999308132e+00, 1.603196149847477381e+00, 1.603117453187371755e+00, -7.114455907573352667e-01, 1.603140532011043229e+00, 3.677746275571029400e-01, -5.656605009901353176e-01, 3.679165576670290205e-01
5.262007327796776046e+00, 1.605853405826512814e+00, 1.605890732846553703e+00, 1.605813438441047847e+00, -7.155962636924770859e-01, 1.605836316639863703e+00, 3.677624001910362317e-01, -5.672722185995806576e-01, 3.679019883622656750e-01
5.269334636052760423e+00, 1.608548652365742626e+00, 1.608585229703620501e+00, 1.608509317251766602e+00, -7.197587503757407745e-01, 1.608531994663447984e+00, 3.677501841128193449e-01, -5.688850813508729010e-01, 3.678874595763892419e-01
5.276661944308744800e+00, 1.611243800792647729e+00, 1.611279640453529893e+00, 1.611205089878173569e+00, -7.239330591921000480e-01, 1.611227566378070408e+00, 3.677379794106152011e-01, -5.704990876516279341e-01, 3.678729711406030223e-01
5.283989252564729178e+00, 1.613938851283078346e+00, 1.613973965132211585e+00, 1.613900756578325657e+00, -7.281191985148709467e-01, 1.613923032078774078e+00, 3.677257861720578114e-01, -5.721142359138811084e-01, 3.678585228870465684e-01
5.291316560820713555e+00, 1.616633804013074771e+00, 1.616668203776668200e+00, 1.616596317609693356e+00, -7.323171767057556902e-01, 1.616618392059373965e+00, 3.677136044842531648e-01, -5.737305245540744725e-01, 3.678441146487892999e-01
5.298643869076697932e+00, 1.619328659158860706e+00, 1.619362356424971283e+00, 1.619291773229159626e+00, -7.365270021148648816e-01, 1.619313646612466018e+00, 3.677014344337783958e-01, -5.753479519930340125e-01, 3.678297462598239531e-01
5.305971177332682309e+00, 1.622023416896838821e+00, 1.622056423116252866e+00, 1.621987123693019894e+00, -7.407486830807570310e-01, 1.622008796029432709e+00, 3.676892761066822835e-01, -5.769665166559543312e-01, 3.678154175550601979e-01
5.313298485588666686e+00, 1.624718077403580097e+00, 1.624750403890701245e+00, 1.624682369256985393e+00, -7.449822279304650907e-01, 1.624703840600450366e+00, 3.676771295884849189e-01, -5.785862169723786641e-01, 3.678011283703185308e-01
5.320625793844651064e+00, 1.627412640855820047e+00, 1.627444298789553212e+00, 1.627377510176180708e+00, -7.492276449795326476e-01, 1.627398780614495388e+00, 3.676649949641785375e-01, -5.802070513761825588e-01, 3.677868785423237807e-01
5.327953102100635441e+00, 1.630107107430449620e+00, 1.630138107855092278e+00, 1.630072546705144898e+00, -7.534849425320440108e-01, 1.630093616359352016e+00, 3.676528723182261316e-01, -5.818290183055550013e-01, 3.677726679086988915e-01
5.335280410356619818e+00, 1.632801477304509419e+00, 1.632831831130638900e+00, 1.632767479097834817e+00, -7.577541288806534103e-01, 1.632788348121616329e+00, 3.676407617345624490e-01, -5.834521162029802088e-01, 3.677584963079589819e-01
5.342607718612604195e+00, 1.635495750655181713e+00, 1.635525468660546711e+00, 1.635462307607620902e+00, -7.620352123066184147e-01, 1.635482976186706461e+00, 3.676286632965939383e-01, -5.850763435152206426e-01, 3.677443635795047960e-01
5.349935026868588572e+00, 1.638189927659786216e+00, 1.638219020490195854e+00, 1.638157032487290721e+00, -7.663282010798332378e-01, 1.638177500838865042e+00, 3.676165770871984151e-01, -5.867016986933000222e-01, 3.677302695636171515e-01
5.357262335124572949e+00, 1.640884008495766988e+00, 1.640912486665988101e+00, 1.640851653989049641e+00, -7.706331034588570494e-01, 1.640871922361168966e+00, 3.676045031887252845e-01, -5.883281801924843402e-01, 3.677162141014506669e-01
5.364589643380557327e+00, 1.643577993340693544e+00, 1.643605867235340634e+00, 1.643546172364520608e+00, -7.749499276909430634e-01, 1.643566241035534059e+00, 3.675924416829951524e-01, -5.899557864722646539e-01, 3.677021970350276558e-01
5.371916951636541704e+00, 1.646271882372247086e+00, 1.646299162246680492e+00, 1.646240587864742588e+00, -7.792786820120763958e-01, 1.646260457142720623e+00, 3.675803926513007136e-01, -5.915845159963415423e-01, 3.676882182072324645e-01
5.379244259892526081e+00, 1.648965675768217620e+00, 1.648992371749436803e+00, 1.648934900740175680e+00, -7.836193746469982679e-01, 1.648954570962343213e+00, 3.675683561744055305e-01, -5.932143672326062322e-01, 3.676742774618055321e-01
5.386571568148510458e+00, 1.651659373706494627e+00, 1.651685495794039227e+00, 1.651629111240696890e+00, -7.879720138092383142e-01, 1.651648582772872631e+00, 3.675563323325450327e-01, -5.948453386531228348e-01, 3.676603746433373954e-01
5.393898876404494835e+00, 1.654352976365061734e+00, 1.654378534431908410e+00, 1.654323219615604801e+00, -7.923366077011479991e-01, 1.654342492851644808e+00, 3.675443212054261832e-01, -5.964774287341138015e-01, 3.676465095972631381e-01
5.401226184660479213e+00, 1.657046483921989166e+00, 1.657071487715451763e+00, 1.657017226113616681e+00, -7.967131645139264862e-01, 1.657036301474865914e+00, 3.675323228722274238e-01, -5.981106359559404950e-01, 3.676326821698567282e-01
5.408553492916463590e+00, 1.659739896555425531e+00, 1.659764355698057248e+00, 1.659711130982869820e+00, -8.011016924276553874e-01, 1.659730008917618349e+00, 3.675203374115985633e-01, -5.997449588030882017e-01, 3.676188922082248012e-01
5.415880801172447967e+00, 1.662433214443593821e+00, 1.662457138434088932e+00, 1.662404934470922635e+00, -8.055021996113242988e-01, 1.662423615453868297e+00, 3.675083649016610554e-01, -6.013803957641474796e-01, 3.676051395603017191e-01
5.423208109428432344e+00, 1.665126437764780531e+00, 1.665149835978877224e+00, 1.665098636824757339e+00, -8.099146942228648838e-01, 1.665117121356470387e+00, 3.674964054200076657e-01, -6.030169453317993922e-01, 3.675914240748436312e-01
5.430535417684416721e+00, 1.667819566697331890e+00, 1.667842448388719534e+00, 1.667792238290775719e+00, -8.143391844091799614e-01, 1.667810526897173240e+00, 3.674844590437030822e-01, -6.046546060027983005e-01, 3.675777456014228672e-01
5.437862725940401099e+00, 1.670512601419646082e+00, 1.670534975720869397e+00, 1.670485739114803136e+00, -8.187756783061683752e-01, 1.670503832346627249e+00, 3.674725258492829716e-01, -6.062933762779535440e-01, 3.675641039904226637e-01
5.445190034196385476e+00, 1.673205542110164812e+00, 1.673227418033530700e+00, 1.673179139542087190e+00, -8.232241840387644061e-01, 1.673197037974388790e+00, 3.674606059127550894e-01, -6.079332546621170064e-01, 3.675504990930313909e-01
5.452517342452369853e+00, 1.675898388947368867e+00, 1.675919775385856125e+00, 1.675872439817300164e+00, -8.276847097209584225e-01, 1.675890144048927333e+00, 3.674486993095981147e-01, -6.095742396641627980e-01, 3.675369307612375569e-01
5.459844650708354230e+00, 1.678591142109768120e+00, 1.678612047837936494e+00, 1.678565640184537466e+00, -8.321572634558284109e-01, 1.678583150837630100e+00, 3.674368061147626485e-01, -6.112163297969729348e-01, 3.675233988478240899e-01
5.467171958964338607e+00, 1.681283801775897313e+00, 1.681304235450799434e+00, 1.681258740887319192e+00, -8.366418533355740594e-01, 1.681276058606809176e+00, 3.674249264026706596e-01, -6.128595235774216832e-01, 3.675099032063631199e-01
5.474499267220322984e+00, 1.683976368124306955e+00, 1.683996338286398720e+00, 1.683951742168591226e+00, -8.411384874415389623e-01, 1.683968867621706389e+00, 3.674130602472156504e-01, -6.145038195263580194e-01, 3.674964436912107613e-01
5.481826575476307362e+00, 1.686668841333558655e+00, 1.686688356407613387e+00, 1.686644644270724580e+00, -8.456471738442457031e-01, 1.686661578146498641e+00, 3.674012077217625460e-01, -6.161492161685910851e-01, 3.674830201575018940e-01
5.489153883732291739e+00, 1.689361221582215578e+00, 1.689380289878237962e+00, 1.689337447435514283e+00, -8.501679206034193914e-01, 1.689354190444305015e+00, 3.673893688991480277e-01, -6.177957120328729790e-01, 3.674696324611447795e-01
5.496481191988276116e+00, 1.692053509048837778e+00, 1.692072138762980682e+00, 1.692030151904186264e+00, -8.547007357680215245e-01, 1.692046704777191213e+00, 3.673775438516798109e-01, -6.194433056518842129e-01, 3.674562804588161757e-01
5.503808500244260493e+00, 1.694745703911972434e+00, 1.694763903127452398e+00, 1.694722757917389133e+00, -8.592456273762754115e-01, 1.694739121406175553e+00, 3.673657326511376442e-01, -6.210919955622172806e-01, 3.674429640079559523e-01
5.511135808500244870e+00, 1.697437806350150735e+00, 1.697455583038167237e+00, 1.697415265715202404e+00, -8.638026034556957056e-01, 1.697431440591234741e+00, 3.673539353687725328e-01, -6.227417803043608924e-01, 3.674296829667621500e-01
5.518463116756229248e+00, 1.700129816541877226e+00, 1.700147178562530836e+00, 1.700107675537131158e+00, -8.683716720231180464e-01, 1.700123662591308982e+00, 3.673421520753069602e-01, -6.243926584226854315e-01, 3.674164371941859297e-01
5.525790425012213625e+00, 1.702821734665624920e+00, 1.702838689768838565e+00, 1.702799987622110267e+00, -8.729528410847241515e-01, 1.702815787664307967e+00, 3.673303828409349991e-01, -6.260446284654257454e-01, 3.674032265499267425e-01
5.533117733268198002e+00, 1.705513560899827974e+00, 1.705530116726267753e+00, 1.705492202208504171e+00, -8.775461186360755672e-01, 1.705507816067115989e+00, 3.673186277353221452e-01, -6.276976889846680452e-01, 3.673900508944269450e-01
5.540445041524182379e+00, 1.708205295422874137e+00, 1.708221459504872586e+00, 1.708184319534104434e+00, -8.821515126621352065e-01, 1.708199748055597489e+00, 3.673068868276057053e-01, -6.293518385363322531e-01, 3.673769100888674144e-01
5.547772349780166756e+00, 1.710896938413098090e+00, 1.710912718175579217e+00, 1.710876339836136850e+00, -8.867690311373013223e-01, 1.710891583884601941e+00, 3.672951601863941318e-01, -6.310070756801587910e-01, 3.673638039951623302e-01
5.555099658036151133e+00, 1.713588490048774560e+00, 1.713603892810178886e+00, 1.713568263351252563e+00, -8.913986820254322652e-01, 1.713583323807970293e+00, 3.672834478797672997e-01, -6.326633989796923707e-01, 3.673507324759544002e-01
5.562426966292135511e+00, 1.716279950508112107e+00, 1.716294983481320369e+00, 1.716260090315538944e+00, -8.960404732798737948e-01, 1.716274968078539853e+00, 3.672717499752770620e-01, -6.343208070022665623e-01, 3.673376953946100865e-01
5.569754274548119888e+00, 1.718971319969244238e+00, 1.718985990262508645e+00, 1.718951820964511379e+00, -9.006944128434896113e-01, 1.718966516948148726e+00, 3.672600665399465281e-01, -6.359792983189904714e-01, 3.673246926152147762e-01
5.577081582804104265e+00, 1.721662598610224082e+00, 1.721676913228096462e+00, 1.721643455533118594e+00, -9.053605086486856690e-01, 1.721657970667642479e+00, 3.672483976402702299e-01, -6.376388715047316413e-01, 3.673117240025683405e-01
5.584408891060088642e+00, 1.724353786609016836e+00, 1.724367752453275893e+00, 1.724334994255741549e+00, -9.100387686174395974e-01, 1.724349329486878357e+00, 3.672367433422142891e-01, -6.392995251381027311e-01, 3.672987894221800831e-01
5.591736199316073019e+00, 1.727044884143492443e+00, 1.727058508014079674e+00, 1.727026437366195211e+00, -9.147292006613296778e-01, 1.727040593654729950e+00, 3.672251037112162497e-01, -6.409612578014473039e-01, 3.672858887402642436e-01
5.599063507572057397e+00, 1.729735891391420921e+00, 1.729749179987367880e+00, 1.729717785097726335e+00, -9.194318126815569370e-01, 1.729731763419094293e+00, 3.672134788121855231e-01, -6.426240680808227301e-01, 3.672730218237353905e-01
5.606390815828041774e+00, 1.732426808530459494e+00, 1.732439768450827033e+00, 1.732409037683017905e+00, -9.241466125689791200e-01, 1.732422839026895200e+00, 3.672018687095026657e-01, -6.442879545659885299e-01, 3.672601885402038691e-01
5.613718124084026151e+00, 1.735117635738154807e+00, 1.735130273482962115e+00, 1.735100195354186026e+00, -9.288736082041308961e-01, 1.735113820724089040e+00, 3.671902734670196566e-01, -6.459529158503896085e-01, 3.672473887579712493e-01
5.621045432340010528e+00, 1.737808373191926048e+00, 1.737820695163091900e+00, 1.737791258342782141e+00, -9.336128074572560553e-01, 1.737804708755669836e+00, 3.671786931480604532e-01, -6.476189505311426009e-01, 3.672346223460257741e-01
5.628372740595994905e+00, 1.740499021069066066e+00, 1.740511033774076788e+00, 1.740482226879794148e+00, -9.383642181883329325e-01, 1.740495503365673935e+00, 3.671671278154200468e-01, -6.492860572090227711e-01, 3.672218891740378632e-01
5.635700048851979282e+00, 1.743189579546728263e+00, 1.743201493683118608e+00, 1.743173101195643504e+00, -9.431278482470983882e-01, 1.743186204797185779e+00, 3.671555775313651293e-01, -6.509542344884470255e-01, 3.672091891123558938e-01
5.643027357107963660e+00, 1.745880048801924378e+00, 1.745891863449364534e+00, 1.745863881520191896e+00, -9.479037054730784506e-01, 1.745876813292341012e+00, 3.671440423576338707e-01, -6.526234809774620338e-01, 3.671965220320014267e-01
5.650354665363948037e+00, 1.748570429011515159e+00, 1.748582143290241087e+00, 1.748554568082735905e+00, -9.526917976956138512e-01, 1.748567329092334699e+00, 3.671325223554362527e-01, -6.542937952877295738e-01, 3.671838878046652654e-01
5.657681973619932414e+00, 1.751260720352203037e+00, 1.751272333422431826e+00, 1.751245161112009230e+00, -9.574921327338832278e-01, 1.751257752437421988e+00, 3.671210175854534574e-01, -6.559651760345115434e-01, 3.671712863027026819e-01
5.665009281875916791e+00, 1.753950923000526130e+00, 1.753962434061884901e+00, 1.753935660836184462e+00, -9.623047183969346552e-01, 1.753948083566926552e+00, 3.671095281078378125e-01, -6.576376218366569715e-01, 3.671587173991295305e-01
5.672336590131901168e+00, 1.756641037132851135e+00, 1.756652445423810827e+00, 1.756626067482873532e+00, -9.671295624837074056e-01, 1.756638322719243472e+00, 3.670980539822139010e-01, -6.593111313165878062e-01, 3.671461809676177523e-01
5.679663898387885546e+00, 1.759331062925366451e+00, 1.759342367722688039e+00, 1.759316381279127262e+00, -9.719666727830607034e-01, 1.759328470131844790e+00, 3.670865952676774513e-01, -6.609857031002845940e-01, 3.671336768824912111e-01
5.686991206643869923e+00, 1.762021000554073735e+00, 1.762032201172262891e+00, 1.762006602451434034e+00, -9.768160570737982606e-01, 1.762018526041283950e+00, 3.670751520227956144e-01, -6.626613358172734891e-01, 3.671212050187213638e-01
5.694318514899854300e+00, 1.764710850194784131e+00, 1.764721945985552765e+00, 1.764696731225724902e+00, -9.816777231246947011e-01, 1.764708490683200681e+00, 3.670637243056072974e-01, -6.643380281006118215e-01, 3.671087652519233191e-01
5.701645823155838677e+00, 1.767400612023107831e+00, 1.767411602374848956e+00, 1.767386767827370253e+00, -9.865516786945223160e-01, 1.767398364292325885e+00, 3.670523121736225525e-01, -6.660157785868753288e-01, 3.670963574583515632e-01
5.708973131411823054e+00, 1.770090286214448749e+00, 1.770101170551718672e+00, 1.770076712481181813e+00, -9.914379315320767105e-01, 1.770088147102485410e+00, 3.670409156838235210e-01, -6.676945859161438346e-01, 3.670839815148957408e-01
5.716300439667807431e+00, 1.772779872943997637e+00, 1.772790650727005923e+00, 1.772766565411413087e+00, -9.963364893762001184e-01, 1.772777839346606044e+00, 3.670295348926631562e-01, -6.693744487319880365e-01, 3.670716372990769916e-01
5.723627747923791809e+00, 1.775469372386724975e+00, 1.775480043110834627e+00, 1.775456326841759580e+00, -1.001247359955807603e+00, 1.775467441256718848e+00, 3.670181698560664452e-01, -6.710553656814554069e-01, 3.670593246890433425e-01
5.730955056179776186e+00, 1.778158784717374097e+00, 1.778169347912612386e+00, 1.778145996995359024e+00, -1.006170550989918588e+00, 1.778156953063965373e+00, 3.670068206294296864e-01, -6.727373354150590901e-01, 3.670470435635662110e-01
5.738282364435760563e+00, 1.780848110110452964e+00, 1.780858565341031596e+00, 1.780835576094792039e+00, -1.011106070187669292e+00, 1.780846374998598991e+00, 3.669954872676206570e-01, -6.744203565867609163e-01, 3.670347938020361855e-01
5.745609672691744940e+00, 1.783537348740229511e+00, 1.783547695604070116e+00, 1.783525064362084578e+00, -1.016053925248352696e+00, 1.783535707289994665e+00, 3.669841698249787232e-01, -6.761044278539622976e-01, 3.670225752844589184e-01
5.752936980947729317e+00, 1.786226500780721427e+00, 1.786236738908995703e+00, 1.786214462018705262e+00, -1.021014123861433642e+00, 1.786224950166647840e+00, 3.669728683553147852e-01, -6.777895478774875748e-01, 3.670103878914516282e-01
5.760264289203713695e+00, 1.788915566405694602e+00, 1.788925695462368903e+00, 1.788903769285567158e+00, -1.025986673706576147e+00, 1.788914103856182436e+00, 3.669615829119110550e-01, -6.794757153215731371e-01, 3.669982315042388255e-01
5.767591597459698072e+00, 1.791604545788648029e+00, 1.791614565470041720e+00, 1.791592986383029107e+00, -1.030971582453670266e+00, 1.791603168585353956e+00, 3.669503135475216116e-01, -6.811629288538531002e-01, 3.669861060046486489e-01
5.774918905715682449e+00, 1.794293439102816023e+00, 1.794303349137163828e+00, 1.794282113530895284e+00, -1.035968857762856077e+00, 1.794292144580055037e+00, 3.669390603143716789e-01, -6.828511871453477600e-01, 3.669740112751090355e-01
5.782246213971666826e+00, 1.796982246521153792e+00, 1.796992046668183018e+00, 1.796971150948416973e+00, -1.040978507284547216e+00, 1.796981032065318118e+00, 3.669278232641581261e-01, -6.845404888704490487e-01, 3.669619471986437786e-01
5.789573522227651203e+00, 1.799670968216334321e+00, 1.799680658266846534e+00, 1.799660098854289902e+00, -1.046000538659457968e+00, 1.799669831265320541e+00, 3.669166024480493560e-01, -6.862308327069093217e-01, 3.669499136588688648e-01
5.796900830483635580e+00, 1.802359604360740830e+00, 1.802369184136206615e+00, 1.802348957466659130e+00, -1.051034959518624801e+00, 1.802358542403389663e+00, 3.669053979166853607e-01, -6.879222173358271464e-01, 3.669379105399888652e-01
5.804228138739619069e+00, 1.805048155126457887e+00, 1.805057624478617839e+00, 1.805037727003115933e+00, -1.056081777483432571e+00, 1.805047165702006406e+00, 3.668942097201774444e-01, -6.896146414416353121e-01, 3.669259377267929390e-01
5.811555446995603447e+00, 1.807736620685268303e+00, 1.807745979495744670e+00, 1.807726407680700698e+00, -1.061141000165640946e+00, 1.807735701382809923e+00, 3.668830379081085558e-01, -6.913081037120891725e-01, 3.669139951046512249e-01
5.818882755251587824e+00, 1.810425001208642470e+00, 1.810434249388560346e+00, 1.810414999715901807e+00, -1.066212635167403056e+00, 1.810424149666600702e+00, 3.668718825295332331e-01, -6.930026028382515468e-01, 3.669020825595113999e-01
5.826210063507572201e+00, 1.813113296867731927e+00, 1.813122434357349544e+00, 1.813103503324657417e+00, -1.071296690081296132e+00, 1.813112510773346120e+00, 3.668607436329773264e-01, -6.946981375144831716e-01, 3.668901999778949041e-01
5.833537371763556578e+00, 1.815801507833365136e+00, 1.815810534601711490e+00, 1.815791918722353904e+00, -1.076393172490340389e+00, 1.815800784922184219e+00, 3.668496212664382750e-01, -6.963947064384279351e-01, 3.668783472468931106e-01
5.840864680019540955e+00, 1.818489634276036826e+00, 1.818498550320561513e+00, 1.818480246123830080e+00, -1.081502089968027658e+00, 1.818488972331427922e+00, 3.668385154773850521e-01, -6.980923083110018856e-01, 3.668665242541641613e-01
5.848191988275525333e+00, 1.821177676365903997e+00, 1.821186481712135041e+00, 1.821168485743372312e+00, -1.086623450078339381e+00, 1.821177073218568587e+00, 3.668274263127581647e-01, -6.997909418363797984e-01, 3.668547308879291369e-01
5.855519296531509710e+00, 1.823865634272777703e+00, 1.823874328973986714e+00, 1.823856637794721181e+00, -1.091757260375777694e+00, 1.823865087800281115e+00, 3.668163538189694872e-01, -7.014906057219845170e-01, 3.668429670369686701e-01
5.862846604787494087e+00, 1.826553508166114392e+00, 1.826562092302995932e+00, 1.826544702491067262e+00, -1.096903528405382744e+00, 1.826553016292427278e+00, 3.668052980419027054e-01, -7.031912986784729647e-01, 3.668312325906193383e-01
5.870173913043478464e+00, 1.829241298215012801e+00, 1.829249771895366417e+00, 1.829232680045054238e+00, -1.102062261702762447e+00, 1.829240858910059497e+00, 3.667942590269124836e-01, -7.048930194197261523e-01, 3.668195274387702209e-01
5.877501221299462841e+00, 1.831929004588204180e+00, 1.831937367946630646e+00, 1.831920570668776893e+00, -1.107233467794107806e+00, 1.831928615867426169e+00, 3.667832368188256864e-01, -7.065957666628337464e-01, 3.668078514718596250e-01
5.884828529555447219e+00, 1.834616627454044302e+00, 1.834624880651650081e+00, 1.834608374573785117e+00, -1.112417154196226221e+00, 1.834616287377974775e+00, 3.667722314619401569e-01, -7.082995391280862973e-01, 3.667962045808714211e-01
5.892155837811431596e+00, 1.837304166980510356e+00, 1.837312310204621379e+00, 1.837296091971081013e+00, -1.117613328416555474e+00, 1.837303873654355879e+00, 3.667612430000253276e-01, -7.100043355389594746e-01, 3.667845866573317126e-01
5.899483146067415973e+00, 1.839991623335190951e+00, 1.839999656799071293e+00, 1.839983723071120902e+00, -1.122821997953195483e+00, 1.839991374908426680e+00, 3.667502714763225535e-01, -7.117101546221050734e-01, 3.667729975933056163e-01
5.906810454323400350e+00, 1.842678996685279902e+00, 1.842686920627867098e+00, 1.842671268083816649e+00, -1.128043170294926067e+00, 1.842678791351256118e+00, 3.667393169335440017e-01, -7.134169951073375815e-01, 3.667614372813937651e-01
5.914137762579384727e+00, 1.845366287197568678e+00, 1.845374101883214601e+00, 1.845358727218534334e+00, -1.133276852921229372e+00, 1.845366123193127983e+00, 3.667283794138739839e-01, -7.151248557276219664e-01, 3.667499056147290326e-01
5.921465070835369104e+00, 1.848053495038441296e+00, 1.848061200756659694e+00, 1.848046100684096693e+00, -1.138523053302318067e+00, 1.848053370643544691e+00, 3.667174589589679012e-01, -7.168337352190639056e-01, 3.667384024869733139e-01
5.928792379091353482e+00, 1.850740620373864775e+00, 1.850748217439093235e+00, 1.850733388688782233e+00, -1.143781778899155110e+00, 1.850740533911232166e+00, 3.667065556099529666e-01, -7.185436323208966858e-01, 3.667269277923141391e-01
5.936119687347337859e+00, 1.853427663369384693e+00, 1.853435152120751939e+00, 1.853420591440325671e+00, -1.149053037163474400e+00, 1.853427613204142288e+00, 3.666956694074275935e-01, -7.202545457754693237e-01, 3.667154814254613981e-01
5.943446995603322236e+00, 1.856114624190115858e+00, 1.856122004991219931e+00, 1.856107709145918827e+00, -1.154336835537809414e+00, 1.856114608729457549e+00, 3.666848003914620624e-01, -7.219664743282366848e-01, 3.667040632816443990e-01
5.950774303859306613e+00, 1.858801503000737432e+00, 1.858808776239433191e+00, 1.858794742012212176e+00, -1.159633181455509421e+00, 1.858801520693593945e+00, 3.666739486015979099e-01, -7.236794167277459389e-01, 3.666926732566082592e-01
5.958101612115290990e+00, 1.861488299965484705e+00, 1.861495466053679326e+00, 1.861481690245313736e+00, -1.164942082340766349e+00, 1.861488349302206746e+00, 3.666631140768482622e-01, -7.253933717256263458e-01, 3.666813112466111857e-01
5.965428920371275368e+00, 1.864175015248141998e+00, 1.864182074621601570e+00, 1.864168554050790405e+00, -1.170263545608636990e+00, 1.864175094760191831e+00, 3.666522968556976680e-01, -7.271083380765782644e-01, 3.666699771484208115e-01
5.972756228627259745e+00, 1.866861649012037105e+00, 1.866868602130200561e+00, 1.866855333633667735e+00, -1.175597578665064757e+00, 1.866861757271691236e+00, 3.666414969761022102e-01, -7.288243145383608290e-01, 3.666586708593116417e-01
5.980083536883244122e+00, 1.869548201420031308e+00, 1.869555048765835892e+00, 1.869542029198431266e+00, -1.180944188906899006e+00, 1.869548337040095598e+00, 3.666307144754896163e-01, -7.305412998717806250e-01, 3.666473922770613347e-01
5.987410845139228499e+00, 1.872234672634517594e+00, 1.872241414714229668e+00, 1.872228640949027412e+00, -1.186303383721925231e+00, 1.872234834268048376e+00, 3.666199493907591478e-01, -7.322592928406822521e-01, 3.666361412999482039e-01
5.994738153395212876e+00, 1.874921062817406670e+00, 1.874927700160468280e+00, 1.874915169088861910e+00, -1.191675170488877500e+00, 1.874921249157450731e+00, 3.666092017582812668e-01, -7.339782922119345576e-01, 3.666249178267478315e-01
6.002065461651197253e+00, 1.877607372130127406e+00, 1.877613905289004403e+00, 1.877601613820802706e+00, -1.197059556577469097e+00, 1.877607581909461976e+00, 3.665984716138981914e-01, -7.356982967554218655e-01, 3.666137217567300710e-01
6.009392769907181631e+00, 1.880293600733614179e+00, 1.880300030283658996e+00, 1.880287975347179286e+00, -1.202456549348408732e+00, 1.880293832724506897e+00, 3.665877589929236735e-01, -7.374193052440312091e-01, 3.666025529896559387e-01
6.016720078163166008e+00, 1.882979748788301988e+00, 1.882986075327624187e+00, 1.882974253869783121e+00, -1.207866156153425186e+00, 1.882980001802275982e+00, 3.665770639301428879e-01, -7.391413164536425606e-01, 3.665914114257750045e-01
6.024047386419150385e+00, 1.885665816454120236e+00, 1.885672040603465049e+00, 1.885660449589868781e+00, -1.213288384335287962e+00, 1.885666089341732077e+00, 3.665663864598124877e-01, -7.408643291631170635e-01, 3.665802969658219501e-01
6.031374694675134762e+00, 1.888351803890485625e+00, 1.888357926293123823e+00, 1.888346562708152820e+00, -1.218723241227831489e+00, 1.888352095541112163e+00, 3.665557266156606042e-01, -7.425883421542867069e-01, 3.665692095110139603e-01
6.038702002931119139e+00, 1.891037711256292608e+00, 1.891043732577917691e+00, 1.891032593424817554e+00, -1.224170734155973106e+00, 1.891038020597930025e+00, 3.665450844308869582e-01, -7.443133542119434454e-01, 3.665581489630475587e-01
6.046029311187103517e+00, 1.893723538709910059e+00, 1.893729459638546553e+00, 1.893718541939507283e+00, -1.229630870435739265e+00, 1.893723864708982019e+00, 3.665344599381629709e-01, -7.460393641238283191e-01, 3.665471152240958319e-01
6.053356619443087894e+00, 1.896409286409171280e+00, 1.896415107655091026e+00, 1.896404408451332957e+00, -1.235103657374281960e+00, 1.896409628070349074e+00, 3.665238531696313196e-01, -7.477663706806200183e-01, 3.665361081968056545e-01
6.060683927699072271e+00, 1.899094954511370670e+00, 1.899100676807017107e+00, 1.899090193158869067e+00, -1.240589102269904709e+00, 1.899095310877400467e+00, 3.665132641569059935e-01, -7.494943726759256686e-01, 3.665251277842945798e-01
6.068011235955056648e+00, 1.901780543173251292e+00, 1.901786167273176398e+00, 1.901775896260157195e+00, -1.246087212412082090e+00, 1.901780913324797817e+00, 3.665026929310730708e-01, -7.512233689062695063e-01, 3.665141738901481760e-01
6.075338544211041025e+00, 1.904466052551002875e+00, 1.904471579231811429e+00, 1.904461517952703353e+00, -1.251597995081478842e+00, 1.904466435606496866e+00, 3.664921395226896084e-01, -7.529533581710811108e-01, 3.665032464184170280e-01
6.082665852467025402e+00, 1.907151482800253151e+00, 1.907156912860554776e+00, 1.907147058433483089e+00, -1.257121457549975396e+00, 1.907151877915753024e+00, 3.664816039617845300e-01, -7.546843392726870769e-01, 3.664923452736141285e-01
6.089993160723009780e+00, 1.909836834076059864e+00, 1.909842168336433499e+00, 1.909832517898936155e+00, -1.262657607080688527e+00, 1.909837240445123596e+00, 3.664710862778579603e-01, -7.564163110162999137e-01, 3.664814703607120472e-01
6.097320468978994157e+00, 1.912522106532905664e+00, 1.912527345835870474e+00, 1.912517896544972063e+00, -1.268206450927986673e+00, 1.912522523386470441e+00, 3.664605864998818352e-01, -7.581492722100054982e-01, 3.664706215851401550e-01
6.104647777234978534e+00, 1.915207300324688777e+00, 1.915212445534685726e+00, 1.915203194566967859e+00, -1.273767996337518138e+00, 1.915207726930965082e+00, 3.664501046562992359e-01, -7.598832216647554150e-01, 3.664597988527817929e-01
6.111975085490962911e+00, 1.917892416329894489e+00, 1.917897467608101536e+00, 1.917888412159768352e+00, -1.279342250546228854e+00, 1.917892851269091148e+00, 3.664396407750252216e-01, -7.616181581943561874e-01, 3.664490020699716633e-01
6.119302393746947288e+00, 1.920577453923677291e+00, 1.920582412230741554e+00, 1.920573549517689216e+00, -1.284929220782384585e+00, 1.920577896590646594e+00, 3.664291948834460522e-01, -7.633540806154579528e-01, 3.664382311434931094e-01
6.126629702002931666e+00, 1.923262413415226524e+00, 1.923267279576634792e+00, 1.923258606834515883e+00, -1.290528914265589355e+00, 1.923262863084749030e+00, 3.664187670084194104e-01, -7.650909877475445819e-01, 3.664274859805753959e-01
6.133957010258916043e+00, 1.925947294963414436e+00, 1.925952069819217405e+00, 1.925943584303501765e+00, -1.296141338206806104e+00, 1.925947750939837055e+00, 3.664083571762747349e-01, -7.668288784129233537e-01, 3.664167664888910436e-01
6.141284318514900420e+00, 1.928632098726748900e+00, 1.928636783131336463e+00, 1.928628482117373366e+00, -1.301766499808380440e+00, 1.928632560343675140e+00, 3.663979654128127761e-01, -7.685677514367158514e-01, 3.664060725765532212e-01
6.148611626770884797e+00, 1.931316824863364534e+00, 1.931321419685248841e+00, 1.931313300468326721e+00, -1.307404406264061736e+00, 1.931317291483355625e+00, 3.663875917433062068e-01, -7.703076056468474153e-01, 3.663954041521131910e-01
6.155938935026869174e+00, 1.934001473531026249e+00, 1.934005979652626328e+00, 1.933998039548031622e+00, -1.313055064759017565e+00, 1.934001944545302276e+00, 3.663772361924985121e-01, -7.720484398740361520e-01, 3.663847611245574232e-01
6.163266243282853551e+00, 1.936686045326906802e+00, 1.936690463204558066e+00, 1.936682699547628062e+00, -1.318718482469858788e+00, 1.936686519715274502e+00, 3.663668987846052660e-01, -7.737902529517838301e-01, 3.663741434033053745e-01
6.170593551538837929e+00, 1.939370539997225640e+00, 1.939374870511550775e+00, 1.939367280657729786e+00, -1.324394666564661982e+00, 1.939371017178367573e+00, 3.663565795433133543e-01, -7.755330437163663326e-01, 3.663635508982066580e-01
6.177920859794822306e+00, 1.942054957743534205e+00, 1.942059201743531638e+00, 1.942051783068424076e+00, -1.330083624202983650e+00, 1.942055437119020400e+00, 3.663462784917811965e-01, -7.772768110068233316e-01, 3.663529835195385442e-01
6.185248168050806683e+00, 1.944739298727293786e+00, 1.944743457069852299e+00, 1.944736206969270631e+00, -1.335785362535886645e+00, 1.944739779721013972e+00, 3.663359956526385797e-01, -7.790215536649478523e-01, 3.663424411780036305e-01
6.192575476306791060e+00, 1.947423563109752953e+00, 1.947427636659289085e+00, 1.947420552549305128e+00, -1.341499888705952825e+00, 1.947424045167476914e+00, 3.663257310479868800e-01, -7.807672705352770581e-01, 3.663319237847270093e-01
6.199902784562775437e+00, 1.950107751051945781e+00, 1.950111740680045669e+00, 1.950104819997035888e+00, -1.347227209847312812e+00, 1.950108233640888811e+00, 3.663154846993991742e-01, -7.825139604650829250e-01, 3.663214312512539372e-01
6.207230092818759815e+00, 1.952791862714689852e+00, 1.952795769299757511e+00, 1.952789009500448758e+00, -1.352967333085657309e+00, 1.952792345323082879e+00, 3.663052566279198508e-01, -7.842616223043618051e-01, 3.663109634895472810e-01
6.214557401074744192e+00, 1.955475898258585588e+00, 1.955479722685489419e+00, 1.955473121247003565e+00, -1.358720265538262195e+00, 1.955476380395247515e+00, 3.662950468540648319e-01, -7.860102549058257670e-01, 3.663005204119852420e-01
6.221884709330728569e+00, 1.958159857844014695e+00, 1.958163601003744869e+00, 1.958157155423636997e+00, -1.364486014314006290e+00, 1.958160339037931630e+00, 3.662848553978215183e-01, -7.877598571248910497e-01, 3.662901019313587470e-01
6.229212017586712946e+00, 1.960843741631137949e+00, 1.960847404420459350e+00, 1.960841112216763715e+00, -1.370264586513390004e+00, 1.960844221431045975e+00, 3.662746822786488998e-01, -7.895104278196704017e-01, 3.662797079608688944e-01
6.236539325842697323e+00, 1.963527549779896741e+00, 1.963531133101011017e+00, 1.963524991812272802e+00, -1.376055989228561094e+00, 1.963528027753867367e+00, 3.662645275154776114e-01, -7.912619658509640885e-01, 3.662693384141249564e-01
6.243866634098681700e+00, 1.966211282450008202e+00, 1.966214787210217363e+00, 1.966208794395534420e+00, -1.381860229543324436e+00, 1.966211758185040903e+00, 3.662543911267092112e-01, -7.930144700822469028e-01, 3.662589932051415476e-01
6.251193942354666078e+00, 1.968894939800966526e+00, 1.968898366912340769e+00, 1.968892520151393599e+00, -1.387677314533169781e+00, 1.968895412902583075e+00, 3.662442731302176790e-01, -7.947679393796630576e-01, 3.662486722483365154e-01
6.258521250610650455e+00, 1.971578521992041644e+00, 1.971581872371088728e+00, 1.971576169264177336e+00, -1.393507251265290625e+00, 1.971578992083884430e+00, 3.662341735433478629e-01, -7.965223726120145287e-01, 3.662383754585283868e-01
6.265848558866634832e+00, 1.974262029182274336e+00, 1.974265303749618061e+00, 1.974259741917689270e+00, -1.399350046798595537e+00, 1.974262495905713566e+00, 3.662240923829160888e-01, -7.982777686507508408e-01, 3.662281027509342590e-01
6.273175867122619209e+00, 1.976945461530480452e+00, 1.976948661210534253e+00, 1.976943238295215233e+00, -1.405205708183740354e+00, 1.976945924544218247e+00, 3.662140296652106053e-01, -8.000341263699626282e-01, 3.662178540411673566e-01
6.280503175378603586e+00, 1.979628819195244471e+00, 1.979631944915895891e+00, 1.979626658579518805e+00, -1.411074242463135509e+00, 1.979629278174930951e+00, 3.662039854059905841e-01, -8.017914446463696443e-01, 3.662076292452345894e-01
6.287830483634587964e+00, 1.982312102334923054e+00, 1.982315155027218223e+00, 1.982310002952846650e+00, -1.416955656670972230e+00, 1.982312556972768203e+00, 3.661939596204875080e-01, -8.035497223593126570e-01, 3.661974282795344982e-01
6.295157791890572341e+00, 1.984995311107638827e+00, 1.984998291705472262e+00, 1.984993271596924735e+00, -1.422849957833240753e+00, 1.984995761112037016e+00, 3.661839523234036164e-01, -8.053089583907451221e-01, 3.661872510608547571e-01
6.302485100146556718e+00, 1.987678445671283267e+00, 1.987681355111088344e+00, 1.987676464692961664e+00, -1.428757152967748079e+00, 1.987678890766435114e+00, 3.661739635289131267e-01, -8.070691516252226361e-01, 3.661770975063701195e-01
6.309812408402541095e+00, 1.990361506183512930e+00, 1.990364357073868939e+00, 1.990359582421649565e+00, -1.434677249084137074e+00, 1.990361946109055591e+00, 3.661639932506616790e-01, -8.088303009498942764e-01, 3.661669675336399754e-01
6.317139716658525472e+00, 1.993044492801747891e+00, 1.993047293300524769e+00, 1.993042624963161202e+00, -1.440610253183906897e+00, 1.993044927312387804e+00, 3.661540415017660033e-01, -8.105924052544943859e-01, 3.661568610606062979e-01
6.324467024914509850e+00, 1.995727405683171973e+00, 1.995730155880539591e+00, 1.995725592497152645e+00, -1.446556172260428319e+00, 1.995727834548322033e+00, 3.661441082948149739e-01, -8.123554634313320255e-01, 3.661467780055912002e-01
6.331794333170494227e+00, 1.998410244984732076e+00, 1.998412944992995044e+00, 1.998408485202765705e+00, -1.452515013298968594e+00, 1.998410667988151257e+00, 3.661341936418686105e-01, -8.141194743752835361e-01, 3.661367182872949932e-01
6.339121641426478604e+00, 2.001093010863133514e+00, 2.001095660816150534e+00, 2.001091303258625942e+00, -1.458486783276703447e+00, 2.001093427802573821e+00, 3.661242975544585221e-01, -8.158844369837826571e-01, 3.661266818247939092e-01
6.346448949682462981e+00, 2.003775703474842018e+00, 2.003778303527450788e+00, 2.003774046842841550e+00, -1.464471489162742168e+00, 2.003776114161697208e+00, 3.661144200435877960e-01, -8.176503501568126442e-01, 3.661166685375378260e-01
6.353776257938447358e+00, 2.006458322976080400e+00, 2.006460873303527848e+00, 2.006456716133009355e+00, -1.470469137918140712e+00, 2.006458727235039152e+00, 3.661045611197309979e-01, -8.194172127968960551e-01, 3.661066783453481022e-01
6.361103566194431735e+00, 2.009140869522828776e+00, 2.009143370320205957e+00, 2.009139311306208153e+00, -1.476479736495924344e+00, 2.009141267191532521e+00, 3.660947207928343383e-01, -8.211850238090870890e-01, 3.660967111684157449e-01
6.368430874450416113e+00, 2.011823343270822129e+00, 2.011825794752506891e+00, 2.011821832539007815e+00, -1.482503291841104298e+00, 2.011823734199524871e+00, 3.660848990723156171e-01, -8.229537821009627052e-01, 3.660867669272988567e-01
6.375758182706400490e+00, 2.014505744375549856e+00, 2.014508146774651287e+00, 2.014504280007459514e+00, -1.488539810890696646e+00, 2.014506128426784226e+00, 3.660750959670635574e-01, -8.247234865826134076e-01, 3.660768455429209145e-01
6.383085490962384867e+00, 2.017188072992251335e+00, 2.017190426560065752e+00, 2.017186653887106385e+00, -1.494589300573738733e+00, 2.017188450040500847e+00, 3.660653114854393597e-01, -8.264941361666343633e-01, 3.660669469365683271e-01
6.390412799218369244e+00, 2.019870329275920362e+00, 2.019872634281384638e+00, 2.019868954352975976e+00, -1.500651767811310711e+00, 2.019870699207289455e+00, 3.660555456352745929e-01, -8.282657297681179642e-01, 3.660570710298886032e-01
6.397740107474353621e+00, 2.022552513381298933e+00, 2.022554770110454925e+00, 2.022551181579586910e+00, -1.506727219516555083e+00, 2.022552876093190566e+00, 3.660457984238734142e-01, -8.300382663046448339e-01, 3.660472177448881870e-01
6.405067415730337999e+00, 2.025234625462878135e+00, 2.025236834218341997e+00, 2.025233335740945328e+00, -1.512815662594686472e+00, 2.025234980863676260e+00, 3.660360698580109040e-01, -8.318117446962737249e-01, 3.660373870039305144e-01
6.412394723986322376e+00, 2.027916665674895480e+00, 2.027918826775331418e+00, 2.027915417010545340e+00, -1.518917103943018931e+00, 2.027917013683649738e+00, 3.660263599439336213e-01, -8.335861638655351902e-01, 3.660275787297336270e-01
6.419722032242306753e+00, 2.030598634171335792e+00, 2.030600747950933815e+00, 2.030597425561373903e+00, -1.525031550450982154e+00, 2.030598974717450655e+00, 3.660166686873599362e-01, -8.353615227374223684e-01, 3.660177928453686169e-01
6.427049340498291130e+00, 2.033280531105925881e+00, 2.033282597913887546e+00, 2.033279361565904608e+00, -1.531159009000134130e+00, 2.033280864128854670e+00, 3.660069960934794198e-01, -8.371378202393813250e-01, 3.660080292742573516e-01
6.434376648754275507e+00, 2.035962356632137205e+00, 2.035964376832168909e+00, 2.035961225196105673e+00, -1.537299486464185794e+00, 2.035962682081079222e+00, 3.659973421669533433e-01, -8.389150553013050571e-01, 3.659982879401704747e-01
6.441703957010259884e+00, 2.038644110903184536e+00, 2.038646084872987263e+00, 2.038643016623433724e+00, -1.543452989709013901e+00, 2.038644428736782199e+00, 3.659877069119145121e-01, -8.406932268555226129e-01, 3.659885687672254639e-01
6.449031265266244262e+00, 2.041325794072021083e+00, 2.041327722202796568e+00, 2.041324736018838237e+00, -1.549619525592683011e+00, 2.041326104258069485e+00, 3.659780903319669876e-01, -8.424723338367927639e-01, 3.659788716798846875e-01
6.456358573522228639e+00, 2.044007406291339368e+00, 2.044009288987294060e+00, 2.044006383552761097e+00, -1.555799100965459703e+00, 2.044007708806493184e+00, 3.659684924301869202e-01, -8.442523751822943456e-01, 3.659691966029535171e-01
6.463685881778213016e+00, 2.046688947713569906e+00, 2.046690785391429568e+00, 2.046687959395137479e+00, -1.561991722669833882e+00, 2.046689242543055176e+00, 3.659589132091210506e-01, -8.460333498316195966e-01, 3.659595434615779963e-01
6.471013190034197393e+00, 2.049370418490879864e+00, 2.049372211579405079e+00, 2.049369463715394080e+00, -1.568197397540529670e+00, 2.049370705628211553e+00, 3.659493526707884858e-01, -8.478152567267628337e-01, 3.659499121812436195e-01
6.478340498290181770e+00, 2.052051818775172176e+00, 2.052053567714681837e+00, 2.052050896682453995e+00, -1.574416132404532709e+00, 2.052052098221873067e+00, 3.659398108166794783e-01, -8.495980948121167886e-01, 3.659403026877726672e-01
6.485667806546165259e+00, 2.054733148718080216e+00, 2.054734853959980345e+00, 2.054732258464731398e+00, -1.580647934081099937e+00, 2.054733420483406903e+00, 3.659302876477556477e-01, -8.513818630344603955e-01, 3.659307149073227627e-01
6.492995114802149637e+00, 2.057414408470974898e+00, 2.057416070477293246e+00, 2.057413549230139971e+00, -1.586892809381780900e+00, 2.057414672571642900e+00, 3.659207831644505360e-01, -8.531665603429534617e-01, 3.659211487663848739e-01
6.500322423058134014e+00, 2.060095598184953580e+00, 2.060097217427879546e+00, 2.060094769146084026e+00, -1.593150765110434186e+00, 2.060095854644871771e+00, 3.659112973666687751e-01, -8.549521856891271199e-01, 3.659116041917813700e-01
6.507649731314118391e+00, 2.062776718010845833e+00, 2.062778294972273496e+00, 2.062775918379465612e+00, -1.599421808063241635e+00, 2.062776966860849548e+00, 3.659018302537868639e-01, -8.567387380268755015e-01, 3.659020811106641902e-01
6.514977039570102768e+00, 2.065457768099207669e+00, 2.065459303270288149e+00, 2.065456997096683622e+00, -1.605705945028734094e+00, 2.065458009376799353e+00, 3.658923818246524462e-01, -8.585262163124499635e-01, 3.658925794505130114e-01
6.522304347826087145e+00, 2.068138748600324650e+00, 2.068140242481021573e+00, 2.068138005463632911e+00, -1.612003182787797417e+00, 2.068138982349414512e+00, 3.658829520775849220e-01, -8.603146195044485411e-01, 3.658830991391334719e-01
6.529631656082071522e+00, 2.070819659664203893e+00, 2.070821112762854632e+00, 2.070818943645705179e+00, -1.618313528113698219e+00, 2.070819885934861215e+00, 3.658735410103751140e-01, -8.621039465638090649e-01, 3.658736401046551179e-01
6.536958964338055900e+00, 2.073500501440580734e+00, 2.073501914273463420e+00, 2.073499811807793414e+00, -1.624636987772099417e+00, 2.073500720288779409e+00, 3.658641486202854898e-01, -8.638941964538023877e-01, 3.658642022755297929e-01
6.544286272594040277e+00, 2.076181274078910732e+00, 2.076182647169817486e+00, 2.076180610114283454e+00, -1.630973568521073114e+00, 2.076181485566285456e+00, 3.658547749040498287e-01, -8.656853681400222822e-01, 3.658547855805298621e-01
6.551613580850024654e+00, 2.078861977728371002e+00, 2.078863311608185160e+00, 2.078861338729064645e+00, -1.637323277111121245e+00, 2.078862181921976138e+00, 3.658454198578734440e-01, -8.674774605903796676e-01, 3.658453899487462690e-01
6.558940889106009031e+00, 2.081542612537861103e+00, 2.081543907744139332e+00, 2.081541997815523182e+00, -1.643686120285193786e+00, 2.081542809509929537e+00, 3.658360834774333492e-01, -8.692704727750937277e-01, 3.658360153095868150e-01
6.566268197361993408e+00, 2.084223178655995490e+00, 2.084224435732560110e+00, 2.084222587536545657e+00, -1.650062104778700967e+00, 2.084223368483706373e+00, 3.658267657578779808e-01, -8.710644036666846945e-01, 3.658266615927743270e-01
6.573595505617977786e+00, 2.086903676231108395e+00, 2.086904895727640596e+00, 2.086903108054519507e+00, -1.656451237319533698e+00, 2.086903858996355332e+00, 3.658174666938270314e-01, -8.728592522399655218e-01, 3.658173287283451036e-01
6.580922813873962163e+00, 2.089584105411250281e+00, 2.089585287882886888e+00, 2.089583559531331680e+00, -1.662853524628081781e+00, 2.089584281200413063e+00, 3.658081862793720607e-01, -8.746550174720354454e-01, 3.658080166466469718e-01
6.588250122129946540e+00, 2.092264466344185614e+00, 2.092265612351127846e+00, 2.092263942128373522e+00, -1.669268973417243007e+00, 2.092264635247907290e+00, 3.657989245080760510e-01, -8.764516983422702134e-01, 3.657987252783376220e-01
6.595577430385930917e+00, 2.094944759177390647e+00, 2.094945869284515094e+00, 2.094944256006533667e+00, -1.675697590392451586e+00, 2.094944921290356810e+00, 3.657896813729732410e-01, -8.782492938323174236e-01, 3.657894545543828868e-01
6.602904738641915294e+00, 2.097624984058054753e+00, 2.097626058834528795e+00, 2.097624501326207813e+00, -1.682139382251682136e+00, 2.097625139478778156e+00, 3.657804568665697920e-01, -8.800478029260858648e-01, 3.657802044060550761e-01
6.610232046897899671e+00, 2.100305141133077313e+00, 2.100306181151981644e+00, 2.100304678247290724e+00, -1.688594355685476556e+00, 2.100305289963684707e+00, 3.657712509808428991e-01, -8.818472246097405209e-01, 3.657709747649311449e-01
6.617559355153884049e+00, 2.102985230549067275e+00, 2.102986236387022423e+00, 2.102984786929182448e+00, -1.695062517376953126e+00, 2.102985372895088911e+00, 3.657620637072417913e-01, -8.836475578716932455e-01, 3.657617655628911391e-01
6.624886663409868426e+00, 2.105665252452340930e+00, 2.105666224689140442e+00, 2.105664827530786987e+00, -1.701543874001829826e+00, 2.105665388422504947e+00, 3.657528950366868425e-01, -8.854488017025964330e-01, 3.657525767321165855e-01
6.632213971665852803e+00, 2.108345206988919696e+00, 2.108346146207169980e+00, 2.108344800210512293e+00, -1.708038432228433212e+00, 2.108345336694953165e+00, 3.657437449595700163e-01, -8.872509550953353585e-01, 3.657434082050884383e-01
6.639541279921837180e+00, 2.111025094304530558e+00, 2.111026001089293835e+00, 2.111024705126270273e+00, -1.714546198717722181e+00, 2.111025217860957426e+00, 3.657346134657548653e-01, -8.890540170450206281e-01, 3.657342599145860795e-01
6.646868588177821557e+00, 2.113704914544606073e+00, 2.113705789483049102e+00, 2.113704542435479450e+00, -1.721067180123296625e+00, 2.113705032068553091e+00, 3.657255005445762541e-01, -8.908579865489801852e-01, 3.657251317936848767e-01
6.654195896433805935e+00, 2.116384667854277257e+00, 2.116385511535328057e+00, 2.116384312295064962e+00, -1.727601383091420972e+00, 2.116384779465283472e+00, 3.657164061848406922e-01, -8.926628626067529826e-01, 3.657160237757553500e-01
6.661523204689790312e+00, 2.119064354378378034e+00, 2.119065167392385707e+00, 2.119064014861455458e+00, -1.734148814261036620e+00, 2.119064460198206490e+00, 3.657073303748263893e-01, -8.944686442200820986e-01, 3.657069357944609522e-01
6.668850512945774689e+00, 2.121743974261440790e+00, 2.121744757199840237e+00, 2.121743650290589311e+00, -1.740709480263776587e+00, 2.121744074413895120e+00, 3.656982731022827560e-01, -8.962753303929054116e-01, 3.656978677837567915e-01
6.676177821201759066e+00, 2.124423527647695931e+00, 2.124424281102681000e+00, 2.124423218737911068e+00, -1.747283387723983950e+00, 2.124423622258438282e+00, 3.656892343544307922e-01, -8.980829201313501597e-01, 3.656888196778877442e-01
6.683505129457743443e+00, 2.127103014681070547e+00, 2.127103739245272962e+00, 2.127102720358372334e+00, -1.753870543258728487e+00, 2.127103103877445278e+00, 3.656802141179630872e-01, -8.998914124437250583e-01, 3.656797914113873449e-01
6.690832437713727820e+00, 2.129782435505186644e+00, 2.129783131771353588e+00, 2.129782155306435332e+00, -1.760470953477823119e+00, 2.129782519416046238e+00, 3.656712123790437086e-01, -9.017008063405139717e-01, 3.656707829190757320e-01
6.698159745969712198e+00, 2.132461790263358914e+00, 2.132462458824046170e+00, 2.132461523736068898e+00, -1.767084624983832786e+00, 2.132461869018894340e+00, 3.656622291233082578e-01, -9.035111008343668093e-01, 3.656617941360580937e-01
6.705487054225696575e+00, 2.135141079098596517e+00, 2.135141720545858934e+00, 2.135140825800752040e+00, -1.773711564372101090e+00, 2.135141152830169808e+00, 3.656532643358635926e-01, -9.053222949400946407e-01, 3.656528249977235578e-01
6.712814362481680952e+00, 2.137820302153598195e+00, 2.137820917078689487e+00, 2.137820061653473491e+00, -1.780351778230759185e+00, 2.137820370993578134e+00, 3.656443180012886596e-01, -9.071343876746614798e-01, 3.656438754397432489e-01
6.720141670737665329e+00, 2.140499459570751384e+00, 2.140500048563829694e+00, 2.140499231446734818e+00, -1.787005273140740202e+00, 2.140499523652356739e+00, 3.656353901036332177e-01, -9.089473780571768469e-01, 3.656349453980686781e-01
6.727468978993649706e+00, 2.143178551492131767e+00, 2.143179115141971014e+00, 2.143178335332544204e+00, -1.793672055675804122e+00, 2.143178610949273200e+00, 3.656264806264192258e-01, -9.107612651088903277e-01, 3.656260348089307444e-01
6.734796287249634084e+00, 2.145857578059503723e+00, 2.145858116953205386e+00, 2.145857373462423556e+00, -1.800352132402538885e+00, 2.145857633026629685e+00, 3.656175895526393993e-01, -9.125760478531820263e-01, 3.656171436088375692e-01
6.742123595505618461e+00, 2.148536539414314994e+00, 2.148537054137032776e+00, 2.148536345987407614e+00, -1.807045509880391032e+00, 2.148536590026263848e+00, 3.656087168647586538e-01, -9.143917253155582348e-01, 3.656082717345733313e-01
6.749450903761602838e+00, 2.151215435697696687e+00, 2.151215926832363401e+00, 2.151215253058040844e+00, -1.813752194661672590e+00, 2.151215482089551490e+00, 3.655998625447129391e-01, -9.162082965236437726e-01, 3.655994191231968782e-01
6.756778212017587215e+00, 2.153894267050463718e+00, 2.153894735177522168e+00, 2.153894094824383210e+00, -1.820472193291576168e+00, 2.153894309357407888e+00, 3.655910265739100162e-01, -9.180257605071734384e-01, 3.655905857120399505e-01
6.764105520273571592e+00, 2.156573033613109924e+00, 2.156573479310252228e+00, 2.156572871436006622e+00, -1.827205512308194946e+00, 2.156573071970290467e+00, 3.655822089332289027e-01, -9.198441162979870134e-01, 3.655817714387057937e-01
6.771432828529555970e+00, 2.159251735525812510e+00, 2.159252159367720303e+00, 2.159251583041998046e+00, -1.833952158242536656e+00, 2.159251770068199683e+00, 3.655734096030204272e-01, -9.216633629300226005e-01, 3.655729762410678818e-01
6.778760136785540347e+00, 2.161930372928423161e+00, 2.161930775486521128e+00, 2.161930229790955504e+00, -1.840712137618534694e+00, 2.161930403790682131e+00, 3.655646285631067860e-01, -9.234834994393079644e-01, 3.655642000572681960e-01
6.786087445041524724e+00, 2.164608945960471154e+00, 2.164609327802679228e+00, 2.164608811830997404e+00, -1.847485456953069649e+00, 2.164608973276833215e+00, 3.655558657927814314e-01, -9.253045248639548692e-01, 3.655554428257158373e-01
6.793414753297509101e+00, 2.167287454761162913e+00, 2.167287816451655580e+00, 2.167287329309753208e+00, -1.854272122755979746e+00, 2.167287478665296252e+00, 3.655471212708096829e-01, -9.271264382441529728e-01, 3.655467044850858049e-01
6.800742061553493478e+00, 2.169965899469375792e+00, 2.169966241568349385e+00, 2.169965782374370544e+00, -1.861072141530079938e+00, 2.169965920094266920e+00, 3.655383949754283379e-01, -9.289492386221618325e-01, 3.655379849743172760e-01
6.808069369809477855e+00, 2.172644280223661184e+00, 2.172644603287104736e+00, 2.172644171171511207e+00, -1.867885519771173453e+00, 2.172644297701495031e+00, 3.655296868843453950e-01, -9.307729250423049105e-01, 3.655292842326122171e-01
6.815396678065462233e+00, 2.175322597162243632e+00, 2.175322901741712389e+00, 2.175322495847356929e+00, -1.874712263968070447e+00, 2.175322611624284530e+00, 3.655209969747406640e-01, -9.325974965509636894e-01, 3.655206021994341636e-01
6.822723986321446610e+00, 2.178000850423012391e+00, 2.178001137065416426e+00, 2.178000756547604944e+00, -1.881552380602598440e+00, 2.178000861999498383e+00, 3.655123252232654329e-01, -9.344229521965683460e-01, 3.655119388145068315e-01
6.830051294577430987e+00, 2.180679040143528535e+00, 2.180679309390916032e+00, 2.180678953417469312e+00, -1.888405876149620743e+00, 2.180679048963558131e+00, 3.655036716060423019e-01, -9.362492910295944215e-01, 3.655032940178122303e-01
6.837378602833415364e+00, 2.183357166461019183e+00, 2.183357418850369491e+00, 2.183357086601684927e+00, -1.895272757077053560e+00, 2.183357172652445222e+00, 3.654950360986657931e-01, -9.380765121025544939e-01, 3.654946677495900520e-01
6.844705911089399741e+00, 2.186035229512377498e+00, 2.186035465575401737e+00, 2.186035156244505284e+00, -1.902153029845874199e+00, 2.186035233201706784e+00, 3.654864186762013523e-01, -9.399046144699915173e-01, 3.654860599503356178e-01
6.852033219345384119e+00, 2.188713229434158691e+00, 2.188713449697103020e+00, 2.188713162489700714e+00, -1.909046700910143057e+00, 2.188713230746452520e+00, 3.654778193131864583e-01, -9.417335971884730483e-01, 3.654774705607988228e-01
6.859360527601368496e+00, 2.191391166362581799e+00, 2.191391371346039119e+00, 2.191391105480565482e+00, -1.915953776717011392e+00, 2.191391165421360032e+00, 3.654692379836296801e-01, -9.435634593165839190e-01, 3.654688995219828596e-01
6.866687835857352873e+00, 2.194069040433526130e+00, 2.194069230652250013e+00, 2.194068985359911128e+00, -1.922874263706740638e+00, 2.194069037360675711e+00, 3.654606746610115087e-01, -9.453941999149202413e-01, 3.654603467751425527e-01
6.874015144113337250e+00, 2.196746851782530818e+00, 2.196747027745257430e+00, 2.196746802270070464e+00, -1.929808168312721284e+00, 2.196746846698215183e+00, 3.654521293182835251e-01, -9.472258180460841892e-01, 3.654518122617833042e-01
6.881342452369321627e+00, 2.199424600544794828e+00, 2.199424762754068841e+00, 2.199424556352899351e+00, -1.936755496961474865e+00, 2.199424593567367747e+00, 3.654436019278692327e-01, -9.490583127746746728e-01, 3.654432959236597056e-01
6.888669760625306004e+00, 2.202102286855170288e+00, 2.202102435807178349e+00, 2.202102247749774033e+00, -1.943716256072683057e+00, 2.202102278101096378e+00, 3.654350924616633911e-01, -9.508916831672838965e-01, 3.654347977027740391e-01
6.895997068881290382e+00, 2.204779910848167823e+00, 2.204780047032574686e+00, 2.204779876601594690e+00, -1.950690452059191005e+00, 2.204779900431939943e+00, 3.654266008910322938e-01, -9.527259282924890327e-01, 3.654263175413752229e-01
6.903324377137274759e+00, 2.207457472657951225e+00, 2.207457596557742985e+00, 2.207457440237523549e+00, -1.957678091327026415e+00, 2.207457460692014983e+00, 3.654181271868136571e-01, -9.545610472208465591e-01, 3.654178553819572017e-01
6.910651685393259136e+00, 2.210134972418335231e+00, 2.210135084509671444e+00, 2.210134940225594757e+00, -1.964679180275418435e+00, 2.210134959013017486e+00, 3.654096713193170642e-01, -9.563970390248871523e-01, 3.654094111672580025e-01
6.917978993649243513e+00, 2.212812410262786855e+00, 2.212812511014851768e+00, 2.212812378361037169e+00, -1.971693725296801647e+00, 2.212812395526225107e+00, 3.654012332583231881e-01, -9.582339027791066943e-01, 3.654009848402581251e-01
6.925306301905227890e+00, 2.215489786324422283e+00, 2.215489876199285391e+00, 2.215489754773114051e+00, -1.978721732776840714e+00, 2.215489770362497612e+00, 3.653928129730844021e-01, -9.600716375599626096e-01, 3.653925763441794317e-01
6.932633610161212268e+00, 2.218167100736006425e+00, 2.218167180188488352e+00, 2.218167069590825768e+00, -1.985763209094437487e+00, 2.218167083652281768e+00, 3.653844104323246689e-01, -9.619102424458663148e-01, 3.653841856224837592e-01
6.939960918417196645e+00, 2.220844353629950252e+00, 2.220844423107494414e+00, 2.220844322942916005e+00, -1.992818160621748547e+00, 2.220844335525608670e+00, 3.653760256042393184e-01, -9.637497165171767799e-01, 3.653758126188719202e-01
6.947288226673181022e+00, 2.223521545138308575e+00, 2.223521605080858610e+00, 2.223521513685024154e+00, -1.999886593724202521e+00, 2.223521526112098634e+00, 3.653676584564952146e-01, -9.655900588561964204e-01, 3.653674572772819262e-01
6.954615534929165399e+00, 2.226198675392783599e+00, 2.226198726232662572e+00, 2.226198639034544513e+00, -2.006968514760507194e+00, 2.226198655540962523e+00, 3.653593089562306995e-01, -9.674312685471621043e-01, 3.653591195418883220e-01
6.961942843185149776e+00, 2.228875744524716040e+00, 2.228875786686516758e+00, 2.228875703622042792e+00, -2.014063930082668374e+00, 2.228875723941001752e+00, 3.653509770700558157e-01, -9.692733446762408223e-01, 3.653507993571005752e-01
6.969270151441134153e+00, 2.231552752665089123e+00, 2.231552786565567992e+00, 2.231552707568269955e+00, -2.021172846036003445e+00, 2.231552731440612725e+00, 3.653426627640519175e-01, -9.711162863315230265e-01, 3.653424966675619112e-01
6.976597459697118531e+00, 2.234229699944526359e+00, 2.234229729988874702e+00, 2.234229650993644789e+00, -2.028295268959154019e+00, 2.234229678167786393e+00, 3.653343660037718932e-01, -9.729600926030170793e-01, 3.653342114181482025e-01
6.983924767953102908e+00, 2.236906586493287552e+00, 2.236906616199626274e+00, 2.236906534018257897e+00, -2.035431205184102144e+00, 2.236906564250110918e+00, 3.653260867542401646e-01, -9.748047625826420370e-01, 3.653259435539665256e-01
6.991252076209087285e+00, 2.239583412441268795e+00, 2.239583441736515468e+00, 2.239583356761872590e+00, -2.042580661036182743e+00, 2.239583389814772119e+00, 3.653178249799528543e-01, -9.766502953642234308e-01, 3.653176930203542727e-01
6.998579384465071662e+00, 2.242260177918003361e+00, 2.242260206732762384e+00, 2.242260119343926661e+00, -2.049743642834095159e+00, 2.242260154988557019e+00, 3.653095806448771743e-01, -9.784966900434851622e-01, 3.653094597628775420e-01
7.005906692721056039e+00, 2.244936883052656373e+00, 2.244936911321240736e+00, 2.244936821883535050e+00, -2.056920156889924911e+00, 2.244936859897855186e+00, 3.653013537124522037e-01, -9.803439457180455063e-01, 3.653012437273302493e-01
7.013234000977040417e+00, 2.247613527974025693e+00, 2.247613555634471183e+00, 2.247613464499494729e+00, -2.064110209509148586e+00, 2.247613504668658280e+00, 3.652931441455884443e-01, -9.821920614874100064e-01, 3.652930448597329072e-01
7.020561309233024794e+00, 2.250290112810539700e+00, 2.250290140318966792e+00, 2.250290047310282038e+00, -2.071313806990655149e+00, 2.250290089426563611e+00, 3.652849519066678763e-01, -9.840410364529662557e-01, 3.652848631063312923e-01
7.027888617489009171e+00, 2.252966637690255958e+00, 2.252966665131528323e+00, 2.252966570434059790e+00, -2.078530955626749499e+00, 2.252966614296777692e+00, 3.652767769575439027e-01, -9.858908697179764591e-01, 3.652766984135954464e-01
7.035215925744993548e+00, 2.255643102740859440e+00, 2.255643130042841005e+00, 2.255643033988675050e+00, -2.085761661703179115e+00, 2.255643079404112683e+00, 3.652686192595415715e-01, -9.877415603875735473e-01, 3.652685507282182886e-01
7.042543234000977925e+00, 2.258319508089662975e+00, 2.258319535183453297e+00, 2.258319438091666242e+00, -2.093005931499138050e+00, 2.258319484872992167e+00, 3.652604787734574088e-01, -9.895931075687547374e-01, 3.652604199971147270e-01
7.049870542256962302e+00, 2.260995853863602356e+00, 2.260995880683542403e+00, 2.260995782860261372e+00, -2.100263771287285142e+00, 2.260995830827451591e+00, 3.652523554595595856e-01, -9.914455103703748717e-01, 3.652523061674202709e-01
7.057197850512946680e+00, 2.263672140189237236e+00, 2.263672166672908048e+00, 2.263672068411381577e+00, -2.107535187333754667e+00, 2.263672117391140048e+00, 3.652442492775872518e-01, -9.932987679031411998e-01, 3.652442091864900320e-01
7.064525158768931057e+00, 2.266348367192750679e+00, 2.266348394727720095e+00, 2.266348294861644241e+00, -2.114820185898174554e+00, 2.266348344687320715e+00, 3.652361601867517571e-01, -9.951528792796082712e-01, 3.652361290018975581e-01
7.071852467024915434e+00, 2.269024534999942944e+00, 2.269024563535160688e+00, 2.269024462327365210e+00, -2.122118773233674816e+00, 2.269024512838875296e+00, 3.652280881457355965e-01, -9.970078436141712741e-01, 3.652280655614336125e-01
7.079179775280899811e+00, 2.271700643736236369e+00, 2.271700673166289430e+00, 2.271700570924558793e+00, -2.129430955586902652e+00, 2.271700621968301359e+00, 3.652200331126926880e-01, -9.988636600230601514e-01, 3.652200188131050629e-01
7.086507083536884188e+00, 2.274376693526670490e+00, 2.274376723749764739e+00, 2.274376620768944424e+00, -2.136756739198037103e+00, 2.274376672197718108e+00, 3.652119950452488162e-01, -1.000720327624334827e+00, 3.652119887051339941e-01
7.093834391792868566e+00, 2.277052684495898927e+00, 2.277052715413780515e+00, 2.277052611975943108e+00, -2.144096130300802372e+00, 2.277052663648865494e+00, 3.652039739005009111e-01, -1.002577845537878654e+00, 3.652039751859562644e-01
7.101161700048852943e+00, 2.279728616768192051e+00, 2.279728648286069248e+00, 2.279728544660686307e+00, -2.151449135122478928e+00, 2.279728596443106436e+00, 3.651959696350177142e-01, -1.004436212885393642e+00, 3.651959782042206726e-01
7.108489008304837320e+00, 2.282404490467431657e+00, 2.282404522493898025e+00, 2.282404418938011048e+00, -2.158815759883919494e+00, 2.282404470701428156e+00, 3.651879822048389457e-01, -1.006295428790394020e+00, 3.651879977087876261e-01
7.115816316560821697e+00, 2.285080305717111848e+00, 2.285080338164073854e+00, 2.285080234922469256e+00, -2.166196010799559257e+00, 2.285080286544444839e+00, 3.651800115654766365e-01, -1.008155492378200790e+00, 3.651800336487282528e-01
7.123143624816806074e+00, 2.287756062640337706e+00, 2.287756095422939673e+00, 2.287755992728324639e+00, -2.173589894077434970e+00, 2.287756044092396746e+00, 3.651720576719137412e-01, -1.010016402775936850e+00, 3.651720859733231794e-01
7.130470933072790451e+00, 2.290431761359821738e+00, 2.290431794396378784e+00, 2.290431692469556690e+00, -2.180997415919190718e+00, 2.290431743465154657e+00, 3.651641204786048034e-01, -1.011878159112520548e+00, 3.651641546320615883e-01
7.137798241328774829e+00, 2.293107401997884320e+00, 2.293107435209810863e+00, 2.293107334259865127e+00, -2.188418582520094358e+00, 2.293107384782218983e+00, 3.651561999394761227e-01, -1.013740760518660133e+00, 3.651562395746400513e-01
7.145125549584759206e+00, 2.295782984676450589e+00, 2.295783017988198615e+00, 2.295782918212668555e+00, -2.195853400069053052e+00, 2.295782968162723314e+00, 3.651482960079251439e-01, -1.015604206126849762e+00, 3.651483407509614199e-01
7.152452857840743583e+00, 2.298458509517053105e+00, 2.298458542856041120e+00, 2.298458444441109805e+00, -2.203301874748620826e+00, 2.298458493725433982e+00, 3.651404086368211788e-01, -1.017468495071361057e+00, 3.651404581111338254e-01
7.159780166096727960e+00, 2.301133976640822087e+00, 2.301134009937380043e+00, 2.301133913058055924e+00, -2.210764012735018103e+00, 2.301133961588753607e+00, 3.651325377785047954e-01, -1.019333626488241107e+00, 3.651325916054697363e-01
7.167107474352711449e+00, 2.303809386168493845e+00, 2.303809419355798305e+00, 2.303809323936072406e+00, -2.218239820198139256e+00, 2.303809371870718881e+00, 3.651246833847883733e-01, -1.021199599515304479e+00, 3.651247411844847357e-01
7.174434782608695826e+00, 2.306484738220402342e+00, 2.306484771234420084e+00, 2.306484675956653962e+00, -2.225729303301568596e+00, 2.306484724689009003e+00, 3.651168454069553260e-01, -1.023066413292128773e+00, 3.651169067988966344e-01
7.181762090864680204e+00, 2.309160032916479643e+00, 2.309160065695909925e+00, 2.309159970789595562e+00, -2.233232468202591026e+00, 2.309160020160938576e+00, 3.651090237957608786e-01, -1.024934066960049073e+00, 3.651090883996242487e-01
7.189089399120664581e+00, 2.311835270376255469e+00, 2.311835302862477182e+00, 2.311835208545986120e+00, -2.240749321052207144e+00, 2.311835258403466042e+00, 3.651012185014318456e-01, -1.026802559662152836e+00, 3.651012859377866238e-01
7.196416707376648958e+00, 2.314510450718855417e+00, 2.314510482855872464e+00, 2.314510389336579266e+00, -2.248279867995146564e+00, 2.314510439533191022e+00, 3.650934294736664087e-01, -1.028671890543274348e+00, 3.650934993647017568e-01
7.203744015632633335e+00, 2.317185574062996523e+00, 2.317185605797391634e+00, 2.317185513271793340e+00, -2.255824115169875022e+00, 2.317185563666356973e+00, 3.650856566616341725e-01, -1.030542058749988499e+00, 3.650857286318858197e-01
7.211071323888617712e+00, 2.319860640526991258e+00, 2.319860671807872698e+00, 2.319860580461716282e+00, -2.263382068708615691e+00, 2.319860630918854749e+00, 3.650779000139764974e-01, -1.032413063430607458e+00, 3.650779736910520490e-01
7.218398632144602090e+00, 2.322535650228741755e+00, 2.322535681007699360e+00, 2.322535591016112733e+00, -2.270953734737355401e+00, 2.322535641406219487e+00, 3.650701594788061666e-01, -1.034284903735173788e+00, 3.650702344941096356e-01
7.225725940400586467e+00, 2.325210603285740252e+00, 2.325210633516800129e+00, 2.325210545044423149e+00, -2.278539119375858846e+00, 2.325210595243636824e+00, 3.650624350037072752e-01, -1.036157578815455116e+00, 3.650625109931628920e-01
7.233053248656570844e+00, 2.327885499815065096e+00, 2.327885529454649216e+00, 2.327885442655772685e+00, -2.286138228737684575e+00, 2.327885492545940682e+00, 3.650547265357356186e-01, -1.038031087824940357e+00, 3.650548031405103089e-01
7.240380556912555221e+00, 2.330560339933382963e+00, 2.330560368940266081e+00, 2.330560283958972523e+00, -2.293751068930189874e+00, 2.330560333427617259e+00, 3.650470340214185816e-01, -1.039905429918832169e+00, 3.650471108886432781e-01
7.247707865168539598e+00, 2.333235123756944862e+00, 2.333235152092217657e+00, 2.333235069062524758e+00, -2.301377646054555637e+00, 2.333235118002804587e+00, 3.650393574067547497e-01, -1.041780604254044951e+00, 3.650394341902454820e-01
7.255035173424523975e+00, 2.335909851401585691e+00, 2.335909879028617464e+00, 2.335909798074625954e+00, -2.309017966205781924e+00, 2.335909846385294308e+00, 3.650316966372145755e-01, -1.043656609989195738e+00, 3.650317729981917281e-01
7.262362481680508353e+00, 2.338584522982723346e+00, 2.338584549867126938e+00, 2.338584471103172469e+00, -2.316672035472718161e+00, 2.338584518688535674e+00, 3.650240516577397676e-01, -1.045533446284602430e+00, 3.650241272655468938e-01
7.269689789936492730e+00, 2.341259138615352509e+00, 2.341259164724954989e+00, 2.341259088255763565e+00, -2.324339859938063135e+00, 2.341259135025631544e+00, 3.650164224127436796e-01, -1.047411112302277125e+00, 3.650164969455652053e-01
7.277017098192477107e+00, 2.343933698414050415e+00, 2.343933723718858886e+00, 2.343933649639706740e+00, -2.332021445678382765e+00, 2.343933695509345938e+00, 3.650088088461110880e-01, -1.049289607205920793e+00, 3.650088819916890714e-01
7.284344406448461484e+00, 2.346608202492971085e+00, 2.346608226965146038e+00, 2.346608155362019055e+00, -2.339716798764122085e+00, 2.346608200252100040e+00, 3.650012109011982475e-01, -1.051168930160918835e+00, 3.650012823575484178e-01
7.291671714704445861e+00, 2.349282650965845320e+00, 2.349282674579671770e+00, 2.349282605529435575e+00, -2.347425925259615909e+00, 2.349282649365977083e+00, 3.649936285208331688e-01, -1.053049080334335974e+00, 3.649936979969592432e-01
7.298999022960430239e+00, 2.351957043945977155e+00, 2.351957066677844654e+00, 2.351957000248408480e+00, -2.355148831223100814e+00, 2.351957042962722788e+00, 3.649860616473150632e-01, -1.054930056894910262e+00, 3.649861288639233425e-01
7.306326331216414616e+00, 2.354631381546242963e+00, 2.354631403374618515e+00, 2.354631339625116393e+00, -2.362885522706732022e+00, 2.354631381153746261e+00, 3.649785102224147870e-01, -1.056811859013049526e+00, 3.649785749126266965e-01
7.313653639472398993e+00, 2.357305663879092350e+00, 2.357305684784503974e+00, 2.357305623765464375e+00, -2.370636005756587839e+00, 2.357305664050120875e+00, 3.649709741873746749e-01, -1.058694485860824486e+00, 3.649710360974392498e-01
7.320980947728383370e+00, 2.359979891056545931e+00, 2.359979911021558241e+00, 2.359979852775090148e+00, -2.378400286412689635e+00, 2.359979891762587823e+00, 3.649634534829088173e-01, -1.060577936611965866e+00, 3.649635123729133013e-01
7.328308255984367747e+00, 2.362654063190189113e+00, 2.362654082199394434e+00, 2.362654026759365866e+00, -2.386178370709007623e+00, 2.362654064401554788e+00, 3.649559480492022834e-01, -1.062462210441857957e+00, 3.649560036937830598e-01
7.335635564240352124e+00, 2.365328180391178314e+00, 2.365328198431175366e+00, 2.365328145823407446e+00, -2.393970264673479065e+00, 2.365328182077098607e+00, 3.649484578259121204e-01, -1.064347306527533954e+00, 3.649485100149635897e-01
7.342962872496336502e+00, 2.368002242770233856e+00, 2.368002259829620204e+00, 2.368002210072072344e+00, -2.401775974328016261e+00, 2.368002244898966158e+00, 3.649409827521666871e-01, -1.066233224047671513e+00, 3.649410312915498666e-01
7.350290180752320879e+00, 2.370676250437640853e+00, 2.370676266506997365e+00, 2.370676219609967994e+00, -2.409595505688518102e+00, 2.370676252976577025e+00, 3.649335227665659320e-01, -1.068119962182586979e+00, 3.649335674788160011e-01
7.357617489008305256e+00, 2.373350203503244771e+00, 2.373350218575133397e+00, 2.373350174541453583e+00, -2.417428864764882945e+00, 2.373350206419022612e+00, 3.649260778071812261e-01, -1.070007520114230948e+00, 3.649261185322142942e-01
7.364944797264289633e+00, 2.376024102076455424e+00, 2.376024116145406317e+00, 2.376024074970645827e+00, -2.425276057561021936e+00, 2.376024105335068803e+00, 3.649186478115556409e-01, -1.071895897026183153e+00, 3.649186844073740721e-01
7.372272105520274010e+00, 2.378697946266239871e+00, 2.378697959328751832e+00, 2.378697921001422966e+00, -2.433137090074870557e+00, 2.378697949833158187e+00, 3.649112327167033376e-01, -1.073785092103648919e+00, 3.649112650601013530e-01
7.379599413776258388e+00, 2.381371736181123744e+00, 2.381371748235658004e+00, 2.381371712737427426e+00, -2.441011968298400170e+00, 2.381371740021407835e+00, 3.649038324591105664e-01, -1.075675104533452053e+00, 3.649038604463776259e-01
7.386926722032242765e+00, 2.384045471929190807e+00, 2.384045482976173691e+00, 2.384045450282068934e+00, -2.448900698217629124e+00, 2.384045476007615072e+00, 3.648964469747346118e-01, -1.077565933504031737e+00, 3.648964705223588512e-01
7.394254030288227142e+00, 2.386719153618076739e+00, 2.386719163659898335e+00, 2.386719133738535170e+00, -2.456803285812633408e+00, 2.386719157899255706e+00, 3.648890761990043474e-01, -1.079457578205437196e+00, 3.648890952443750169e-01
7.401581338544211519e+00, 2.389392781354974904e+00, 2.389392790395993948e+00, 2.389392763209786441e+00, -2.464719737057563975e+00, 2.389392785803486241e+00, 3.648817200668205141e-01, -1.081350037829322819e+00, 3.648817345689288616e-01
7.408908646800195896e+00, 2.392066355246626586e+00, 2.392066363293176678e+00, 2.392066338798568559e+00, -2.472650057920649846e+00, 2.392066359827145217e+00, 3.648743785125548866e-01, -1.083243311568943046e+00, 3.648743884526952641e-01
7.416235955056180273e+00, 2.394739875399326312e+00, 2.394739882459723024e+00, 2.394739860607409732e+00, -2.480594254364221651e+00, 2.394739880076754091e+00, 3.648670514700509959e-01, -1.085137398619149041e+00, 3.648670568525203550e-01
7.423563263312164651e+00, 2.397413341918917418e+00, 2.397413348003465394e+00, 2.397413328738629446e+00, -2.488552332344707185e+00, 2.397413346658519462e+00, 3.648597388726239066e-01, -1.087032298176381806e+00, 3.648597397254206287e-01
7.430890571568149028e+00, 2.400086754910789821e+00, 2.400086760031797439e+00, 2.400086743294342018e+00, -2.496524297812656723e+00, 2.400086759678331738e+00, 3.648524406530599951e-01, -1.088928009438668409e+00, 3.648524370285819995e-01
7.438217879824133405e+00, 2.402760114479878695e+00, 2.402760119612591616e+00, 2.402760104376457484e+00, -2.504510156712754121e+00, 2.402760119241771353e+00, 3.648451567436175047e-01, -1.090824531605619985e+00, 3.648451487193593024e-01
7.445545188080117782e+00, 2.405433420730666683e+00, 2.405433426742168201e+00, 2.405433412086690481e+00, -2.512509914983817705e+00, 2.405433425454103435e+00, 3.648378870760257686e-01, -1.092721863878421962e+00, 3.648378747552750156e-01
7.452872496336102159e+00, 2.408106673767178130e+00, 2.408106680575644809e+00, 2.408106666526560247e+00, -2.520523578558821587e+00, 2.408106678420285363e+00, 3.648306315814859313e-01, -1.094620005459832734e+00, 3.648306150940188730e-01
7.460199804592086537e+00, 2.410779873692975972e+00, 2.410779881216575049e+00, 2.410779867431808832e+00, -2.528551153364901882e+00, 2.410779878244962759e+00, 3.648233901906703935e-01, -1.096518955554178110e+00, 3.648233696934466974e-01
7.467527112848070914e+00, 2.413453020611167066e+00, 2.413453028768334896e+00, 2.413453014513382122e+00, -2.536592645323372697e+00, 2.413453025032475274e+00, 3.648161628337235896e-01, -1.098418713367347976e+00, 3.648161385115797350e-01
7.474854421104055291e+00, 2.416126114624396415e+00, 2.416126123334120024e+00, 2.416126108728247068e+00, -2.544648060349735896e+00, 2.416126118886853469e+00, 3.648089494402606547e-01, -1.100319278106789644e+00, 3.648089215066039337e-01
7.482181729360039668e+00, 2.418799155834842729e+00, 2.418799165016953356e+00, 2.418799150177405988e+00, -2.552717404353688213e+00, 2.418799159911823704e+00, 3.648017499393688134e-01, -1.102220648981504736e+00, 3.648017186368688325e-01
7.489509037616024045e+00, 2.421472144344224198e+00, 2.421472153919685510e+00, 2.421472138961246134e+00, -2.560800683239138120e+00, 2.421472148210806807e+00, 3.647945642596067128e-01, -1.104122825202043412e+00, 3.647945298608872289e-01
7.496836345872008422e+00, 2.424145080253789608e+00, 2.424145090144994796e+00, 2.424145075121018955e+00, -2.568897902904216490e+00, 2.424145083886921181e+00, 3.647873923290044784e-01, -1.106025805980501708e+00, 3.647873551373339018e-01
7.504163654127992800e+00, 2.426817963664322342e+00, 2.426817973795393435e+00, 2.426817958093927974e+00, -2.577009069241283701e+00, 2.426817967042981472e+00, 3.647802340750636030e-01, -1.107929590530514430e+00, 3.647801944250451123e-01
7.511490962383977177e+00, 2.429490794676135934e+00, 2.429490804973226226e+00, 2.429490788707363347e+00, -2.585134188136947397e+00, 2.429490797781503009e+00, 3.647730894247573352e-01, -1.109834178067253374e+00, 3.647730476830177704e-01
7.518818270639961554e+00, 2.432163573389073630e+00, 2.432163583780674543e+00, 2.432163567062806120e+00, -2.593273265472067379e+00, 2.432163576204700028e+00, 3.647659583045301801e-01, -1.111739567807420670e+00, 3.647659148704086585e-01
7.526145578895945931e+00, 2.434836299902505719e+00, 2.434836310319760333e+00, 2.434836293261266160e+00, -2.601426307121768922e+00, 2.434836302414488785e+00, 3.647588406402982319e-01, -1.113645758969245225e+00, 3.647587959465333762e-01
7.533472887151930308e+00, 2.437508974315328647e+00, 2.437508984692343894e+00, 2.437508967403278159e+00, -2.609593318955456542e+00, 2.437508976512487102e+00, 3.647517363574493965e-01, -1.115552750772478285e+00, 3.647516908708661187e-01
7.540800195407914686e+00, 2.440181596725966795e+00, 2.440181607000129205e+00, 2.440181589588901634e+00, -2.617774306836824216e+00, 2.440181598600017931e+00, 3.647446453808425582e-01, -1.117460542438389215e+00, 3.647445996030383997e-01
7.548127503663899063e+00, 2.442854167232363150e+00, 2.442854177344668809e+00, 2.442854159917719592e+00, -2.625969276623862925e+00, 2.442854168778108015e+00, 3.647375676348084683e-01, -1.119369133189760168e+00, 3.647375221028385517e-01
7.555454811919883440e+00, 2.445526685931984634e+00, 2.445526695827357599e+00, 2.445526678488840311e+00, -2.634178234168876198e+00, 2.445526687147489664e+00, 3.647305030431491901e-01, -1.121278522250883203e+00, 3.647304583302108938e-01
7.562782120175867817e+00, 2.448199152921820332e+00, 2.448199162549447028e+00, 2.448199145208987293e+00, -2.642401185318485446e+00, 2.448199153808602979e+00, 3.647234515291387646e-01, -1.123188708847553174e+00, 3.647234082452549542e-01
7.570109428431852194e+00, 2.450871568298376157e+00, 2.450871577612035779e+00, 2.450871560266449478e+00, -2.650638135913653493e+00, 2.450871568861596295e+00, 3.647164130155219341e-01, -1.125099692207067514e+00, 3.647163718082247486e-01
7.577436736687836571e+00, 2.453543932157673968e+00, 2.453543941116077320e+00, 2.453543923864541121e+00, -2.658889091789673031e+00, 2.453543932406326622e+00, 3.647093874245156964e-01, -1.127011471558217126e+00, 3.647093489795281140e-01
7.584764044943820949e+00, 2.456216244595254228e+00, 2.456216253162385676e+00, 2.456216236101512962e+00, -2.667154058776206149e+00, 2.456216244542361871e+00, 3.647023746778081943e-01, -1.128924046131286163e+00, 3.647023397197257100e-01
7.592091353199805326e+00, 2.458888505706169347e+00, 2.458888513851630986e+00, 2.458888497075184976e+00, -2.675433042697269670e+00, 2.458888505368982180e+00, 3.646953746965591048e-01, -1.130837415158045145e+00, 3.646953439895305737e-01
7.599418661455789703e+00, 2.461560715584985459e+00, 2.461560723347728796e+00, 2.461560706882948146e+00, -2.683726049371262246e+00, 2.461560714985178588e+00, 3.646883874013997495e-01, -1.132751577871748072e+00, 3.646883617498072327e-01
7.606745969711774080e+00, 2.464232874325779754e+00, 2.464232882261718771e+00, 2.464232865621762247e+00, -2.692033084610968796e+00, 2.464232873489657916e+00, 3.646814127124327065e-01, -1.134666533507126651e+00, 3.646813929615710936e-01
7.614073277967758457e+00, 2.466904982022138260e+00, 2.466904990098105710e+00, 2.466904973388161615e+00, -2.700354154223569836e+00, 2.466904980980840545e+00, 3.646744505492323096e-01, -1.136582281300387409e+00, 3.646744375859874432e-01
7.621400586223742835e+00, 2.469577038767155397e+00, 2.469577046955091948e+00, 2.469577030278252039e+00, -2.708689264010658349e+00, 2.469577037556863530e+00, 3.646675008308443711e-01, -1.138498820489207031e+00, 3.646674955843710042e-01
7.628727894479727212e+00, 2.472249044653432648e+00, 2.472249052930783897e+00, 2.472249036387711207e+00, -2.717038419768241120e+00, 2.472249043315580597e+00, 3.646605634757861258e-01, -1.140416150312727028e+00, 3.646605669181852138e-01
7.636055202735711589e+00, 2.474920999843139402e+00, 2.474921008123196930e+00, 2.474920991811790039e+00, -2.725401627286765827e+00, 2.474920998354563917e+00, 3.646536384020462873e-01, -1.142334270011552855e+00, 3.646536515490412800e-01
7.643382510991695966e+00, 2.477592904371414662e+00, 2.477592912630258937e+00, 2.477592896645313569e+00, -2.733778892351109491e+00, 2.477592902771104999e+00, 3.646467255270852137e-01, -1.144253178827744577e+00, 3.646467494386977926e-01
7.650709819247680343e+00, 2.480264758329137287e+00, 2.480264766549818312e+00, 2.480264750982680511e+00, -2.742170220740606901e+00, 2.480264756662215131e+00, 3.646398247678346305e-01, -1.146172876004817098e+00, 3.646398605490596134e-01
7.658037127503664721e+00, 2.482936561807871367e+00, 2.482936569979643071e+00, 2.482936554917864136e+00, -2.750575618229057273e+00, 2.482936560124627157e+00, 3.646329360406979636e-01, -1.148093360787734607e+00, 3.646329848421775432e-01
7.665364435759649098e+00, 2.485608314898710258e+00, 2.485608323017426180e+00, 2.485608308544414058e+00, -2.758995090584726029e+00, 2.485608313254796808e+00, 3.646260592615498952e-01, -1.150014632422904581e+00, 3.646261222802474888e-01
7.672691744015633475e+00, 2.488280017692278800e+00, 2.488280025760793102e+00, 2.488280011955454007e+00, -2.767428643570366553e+00, 2.488280016148904039e+00, 3.646191943457368634e-01, -1.151936690158176013e+00, 3.646192728256097415e-01
7.680019052271617852e+00, 2.490951670278731545e+00, 2.490951678307301353e+00, 2.490951665243684943e+00, -2.775876282943226414e+00, 2.490951668902851246e+00, 3.646123412080766180e-01, -1.153859533242835633e+00, 3.646124364407482554e-01
7.687346360527602229e+00, 2.493623272917381506e+00, 2.493623280754446725e+00, 2.493623268501383272e+00, -2.784338014455056687e+00, 2.493623271612268599e+00, 3.646056130882901480e-01, -1.155783160927600806e+00, 3.646056130882901480e-01
7.694673668783586606e+00, 2.496294825566935494e+00, 2.496294833199667718e+00, 2.496294821820403964e+00, -2.792813843852121281e+00, 2.496294824372511378e+00, 3.645988027310048119e-01, -1.157707572464617973e+00, 3.645988027310048119e-01
7.702000977039570984e+00, 2.498966328398150250e+00, 2.498966335740350431e+00, 2.498966325292178770e+00, -2.801303776875211593e+00, 2.498966327278663524e+00, 3.645920053318032483e-01, -1.159632767107457996e+00, 3.645920053318032483e-01
7.709328285295555361e+00, 2.501637781504336022e+00, 2.501637788473828117e+00, 2.501637779007717555e+00, -2.809807819259658057e+00, 2.501637780425537638e+00, 3.645852208537376793e-01, -1.161558744111112373e+00, 3.645852208537376793e-01
7.716655593551539738e+00, 2.504309184910229913e+00, 2.504309191497391840e+00, 2.504309183057610078e+00, -2.818325976735335470e+00, 2.504309183907675873e+00, 3.645784492600003812e-01, -1.163485502731989030e+00, 3.645784492600003812e-01
7.723982901807524115e+00, 2.506980538707121564e+00, 2.506980544908290476e+00, 2.506980537532023767e+00, -2.826858255026668321e+00, 2.506980537819350818e+00, 3.645716905139235187e-01, -1.165413042227905205e+00, 3.645716905139235187e-01
7.731310210063508492e+00, 2.509651842985943571e+00, 2.509651848803735152e+00, 2.509651842043495229e+00, -2.835404659852659659e+00, 2.509651842254567722e+00, 3.645649445789781451e-01, -1.167341361858090565e+00, 3.645649445789781451e-01
7.738637518319492870e+00, 2.512323098045269099e+00, 2.512323103280903691e+00, 2.512323096535524769e+00, -2.843965196926881323e+00, 2.512323097307064490e+00, 3.645582114187737588e-01, -1.169270460883175877e+00, 3.645582114187737588e-01
7.745964826575477247e+00, 2.514994303851557866e+00, 2.514994308436947712e+00, 2.514994301756059425e+00, -2.852539871957495254e+00, 2.514994303070312132e+00, 3.645514909970574702e-01, -1.171200338565192567e+00, 3.645514909970574702e-01
7.753292134831461624e+00, 2.517665460452918502e+00, 2.517665464413058274e+00, 2.517665457803244689e+00, -2.861128690647261941e+00, 2.517665459637516978e+00, 3.645447832777134467e-01, -1.173130994167569163e+00, 3.645447832777134467e-01
7.760619443087446001e+00, 2.520336567941511063e+00, 2.520336572041620649e+00, 2.520336564775139010e+00, -2.869731658693549736e+00, 2.520336567101622460e+00, 3.645380882247622467e-01, -1.175062426955125749e+00, 3.645380882247622467e-01
7.767946751343430378e+00, 2.523007626409212278e+00, 2.523007630575129223e+00, 2.523007622769712466e+00, -2.878348781788345967e+00, 2.523007625555306443e+00, 3.645314058023602644e-01, -1.176994636194071298e+00, 3.645314058023602644e-01
7.775274059599414755e+00, 2.525678635947626649e+00, 2.525678640097970273e+00, 2.525678631884852088e+00, -2.886980065618261815e+00, 2.525678635090987001e+00, 3.645247359747989524e-01, -1.178927621151997007e+00, 3.645247359747989524e-01
7.782601367855399133e+00, 2.528349596648074904e+00, 2.528349600694026478e+00, 2.528349592218362751e+00, -2.895625515864554522e+00, 2.528349595800819305e+00, 3.645180787065041561e-01, -1.180861381097878082e+00, 3.645180787065041561e-01
7.789928676111383510e+00, 2.531020508601604213e+00, 2.531020512446676030e+00, 2.531020503867971172e+00, -2.904285138203122507e+00, 2.531020507776699180e+00, 3.645114339620356692e-01, -1.182795915302062628e+00, 3.645114339620356692e-01
7.797255984367367887e+00, 2.533691371898986855e+00, 2.533691375438792637e+00, 2.533691366931324573e+00, -2.912958938304527123e+00, 2.533691371110263102e+00, 3.645048017060865675e-01, -1.184731223036273873e+00, 3.645048017060865675e-01
7.804583292623352264e+00, 2.536362186630718885e+00, 2.536362190137258388e+00, 2.536362181505996016e+00, -2.921646921833997101e+00, 2.536362185892889531e+00, 3.644981819034823212e-01, -1.186667303573602394e+00, 3.644981819034823212e-01
7.811910600879336641e+00, 2.539032952887021910e+00, 2.539032956586528389e+00, 2.539032947689486619e+00, -2.930349094451441427e+00, 2.539032952215699357e+00, 3.644915745191804612e-01, -1.188604156188505012e+00, 3.644915745191804612e-01
7.819237909135321019e+00, 2.541703670757850198e+00, 2.541703674594435469e+00, 2.541703665579226001e+00, -2.939065461811452895e+00, 2.541703670169557672e+00, 3.644849795182700802e-01, -1.190541780156797458e+00, 3.644849795182700802e-01
7.826565217391305396e+00, 2.544374340332880902e+00, 2.544374344245309505e+00, 2.544374335272576726e+00, -2.947796029563330311e+00, 2.544374339845073330e+00, 3.644783968659706108e-01, -1.192480174755655709e+00, 3.644783968659706108e-01
7.833892525647289773e+00, 2.547044961701523835e+00, 2.547044965623063817e+00, 2.547044956866832077e+00, -2.956540803351076718e+00, 2.547044961332601609e+00, 3.644718265276319369e-01, -1.194419339263606217e+00, 3.644718265276319369e-01
7.841219833903274150e+00, 2.549715534952920137e+00, 2.549715538811203164e+00, 2.549715530459227164e+00, -2.965299788813411830e+00, 2.549715534722244215e+00, 3.644652684687332278e-01, -1.196359272960527020e+00, 3.644652684687332278e-01
7.848547142159257639e+00, 2.552386060310980920e+00, 2.552386063892818413e+00, 2.552386056146930926e+00, -2.974072991583789349e+00, 2.552386060103849719e+00, 3.644587226548827719e-01, -1.198299975127641526e+00, 3.644587226548827719e-01
7.855874450415242016e+00, 2.555056537696292374e+00, 2.555056540950586985e+00, 2.555056533263787344e+00, -2.982860417290394306e+00, 2.555056537567017116e+00, 3.644521890518170326e-01, -1.200241445047514288e+00, 3.644521890518170326e-01
7.863201758671226393e+00, 2.557726967243203031e+00, 2.557726970066776850e+00, 2.557726962486568389e+00, -2.991662071556168367e+00, 2.557726967201092272e+00, 3.644456676254002603e-01, -1.202183682004050347e+00, 3.644456676254002603e-01
7.870529066927210771e+00, 2.560397349040497428e+00, 2.560397351323245640e+00, 2.560397344039341050e+00, -3.000477959998803179e+00, 2.560397349095173247e+00, 3.644391583416237701e-01, -1.204126685282487008e+00, 3.644391583416237701e-01
7.877856375183195148e+00, 2.563067683176709188e+00, 2.563067684801437984e+00, 2.563067678019438134e+00, -3.009308088230761680e+00, 2.563067683338108527e+00, 3.644326611666053872e-01, -1.206070454169393846e+00, 3.644326611666053872e-01
7.885183683439179525e+00, 2.565737969740127689e+00, 2.565737970582391725e+00, 2.565737964524246184e+00, -3.018152461859282099e+00, 2.565737970018498793e+00, 3.644261760665889471e-01, -1.208014987952666708e+00, 3.644261760665889471e-01
7.892510991695163902e+00, 2.568408208818796279e+00, 2.568408209709041490e+00, 2.568408203651197930e+00, -3.027011086486393499e+00, 2.568408209224697814e+00, 3.644197030079436295e-01, -1.209960285921525491e+00, 3.644197030079436295e-01
7.899838299951148279e+00, 2.571078400698125765e+00, 2.571078401044814221e+00, 2.571078395497792268e+00, -3.035883967708916664e+00, 2.571078401044814221e+00, 3.644132419571633474e-01, -1.211906347366509928e+00, 3.644132419571633474e-01
7.907165608207132657e+00, 2.573748545228888851e+00, 2.573748545566710177e+00, 2.573748540161583609e+00, -3.044771111118482310e+00, 2.573748545566710177e+00, 3.644067928808662482e-01, -1.213853171579474921e+00, 3.644067928808662482e-01
7.914492916463117034e+00, 2.576418642556891125e+00, 2.576418642878005372e+00, 2.576418637740195194e+00, -3.053672522301535519e+00, 2.576418642878005372e+00, 3.644003557457939912e-01, -1.215800757853588987e+00, 3.644003557457939912e-01
7.921820224719101411e+00, 2.579088692770153290e+00, 2.579088693066074800e+00, 2.579088688331319990e+00, -3.062588206839348626e+00, 2.579088693066074800e+00, 3.643939305188115263e-01, -1.217749105483328709e+00, 3.643939305188115263e-01
7.929147532975085788e+00, 2.581758695956469118e+00, 2.581758696218051430e+00, 2.581758692032723346e+00, -3.071518170308029205e+00, 2.581758696218051430e+00, 3.643875171669059831e-01, -1.219698213764476291e+00, 3.643875171669059831e-01
7.936474841231070165e+00, 2.584428652203415666e+00, 2.584428652420827532e+00, 2.584428648942252327e+00, -3.080462418278527181e+00, 2.584428652420827532e+00, 3.643811156571866716e-01, -1.221648081994115120e+00, 3.643811156571866716e-01
7.943802149487054542e+00, 2.587098561598352386e+00, 2.587098561761054238e+00, 2.587098559157831712e+00, -3.089420956316645483e+00, 2.587098561761054238e+00, 3.643747259568841379e-01, -1.223598709470625767e+00, 3.643747259568841379e-01
7.951129457743038920e+00, 2.589768424228414467e+00, 2.589768424325143759e+00, 2.589768422777476875e+00, -3.098393789983060032e+00, 2.589768424325143759e+00, 3.643683480333496094e-01, -1.225550095493685765e+00, 3.643683480333496094e-01
7.958456765999023297e+00, 2.592438240180518605e+00, 2.592438240199267607e+00, 2.592438239899292007e+00, -3.107380924833308633e+00, 2.592438240199267607e+00, 3.643619818540547728e-01, -1.227502239364260284e+00, 3.643619818540547728e-01
7.965784074255007674e+00, 2.595108009469361043e+00, 2.595108009469361043e+00, 2.595108009469361043e+00, -3.116382366417814076e+00, 2.595108009469361043e+00, 3.643556273865908302e-01, -1.229455140384602130e+00, 3.643556273865908302e-01
7.973111382510992051e+00, 2.597777732221122626e+00, 2.597777732221122182e+00, 2.597777732221122182e+00, -3.125398120281901004e+00, 2.597777732221122182e+00, 3.643492845986681661e-01, -1.231408797858251081e+00, 3.643492845986681661e-01
7.980438690766976428e+00, 2.600447408540012884e+00, 2.600447408540012439e+00, 2.600447408540012439e+00, -3.134428191965783927e+00, 2.600447408540012439e+00, 3.643429534581158480e-01, -1.233363211090022782e+00, 3.643429534581158480e-01
7.987765999022960806e+00, 2.603117038511258308e+00, 2.603117038511258752e+00, 2.603117038511258752e+00, -3.143472587004591201e+00, 2.603117038511258752e+00, 3.643366339328809045e-01, -1.235318379386011189e+00, 3.643366339328809045e-01
7.995093307278945183e+00, 2.605786622219852244e+00, 2.605786622219852244e+00, 2.605786622219852244e+00, -3.152531310928376573e+00, 2.605786622219852244e+00, 3.643303259910277703e-01, -1.237274302053584352e+00, 3.643303259910277703e-01
8.002420615534928672e+00, 2.608456159750552228e+00, 2.608456159750551784e+00, 2.608456159750551784e+00, -3.161604369262116965e+00, 2.608456159750551784e+00, 3.643240296007380641e-01, -1.239230978401378191e+00, 3.643240296007380641e-01
8.009747923790913049e+00, 2.611125651187883090e+00, 2.611125651187882646e+00, 2.611125651187882646e+00, -3.170691767525728899e+00, 2.611125651187882646e+00, 3.643177447303095895e-01, -1.241188407739295396e+00, 3.643177447303095895e-01
8.017075232046897426e+00, 2.613795096616137847e+00, 2.613795096616138736e+00, 2.613795096616138736e+00, -3.179793511234084491e+00, 2.613795096616138736e+00, 3.643114713481562794e-01, -1.243146589378501865e+00, 3.643114713481562794e-01
8.024402540302881803e+00, 2.616464496119383920e+00, 2.616464496119383476e+00, 2.616464496119383476e+00, -3.188909605897001676e+00, 2.616464496119383476e+00, 3.643052094228073079e-01, -1.245105522631421380e+00, 3.643052094228073079e-01
8.031729848558866180e+00, 2.619133849781448475e+00, 2.619133849781448475e+00, 2.619133849781448475e+00, -3.198040057019273963e+00, 2.619133849781448475e+00, 3.642989589229066461e-01, -1.247065206811734495e+00, 3.642989589229066461e-01
8.039057156814850558e+00, 2.621803157685937968e+00, 2.621803157685937080e+00, 2.621803157685937080e+00, -3.207184870100665108e+00, 2.621803157685937080e+00, 3.642927198172127290e-01, -1.249025641234373207e+00, 3.642927198172127290e-01
8.046384465070834935e+00, 2.624472419916224375e+00, 2.624472419916225263e+00, 2.624472419916225263e+00, -3.216344050635927765e+00, 2.624472419916225263e+00, 3.642864920745976232e-01, -1.250986825215519183e+00, 3.642864920745976232e-01
8.053711773326819312e+00, 2.627141636555458071e+00, 2.627141636555458959e+00, 2.627141636555458959e+00, -3.225517604114805703e+00, 2.627141636555458959e+00, 3.642802756640469153e-01, -1.252948758072598645e+00, 3.642802756640469153e-01
8.061039081582803689e+00, 2.629810807686559393e+00, 2.629810807686558505e+00, 2.629810807686558505e+00, -3.234705536022045802e+00, 2.629810807686558505e+00, 3.642740705546586577e-01, -1.254911439124280381e+00, 3.642740705546586577e-01
8.068366389838788066e+00, 2.632479933392218641e+00, 2.632479933392218641e+00, 2.632479933392218641e+00, -3.243907851837410927e+00, 2.632479933392218641e+00, 3.642678767156434239e-01, -1.256874867690471964e+00, 3.642678767156434239e-01
8.075693698094772444e+00, 2.635149013754907621e+00, 2.635149013754907621e+00, 2.635149013754907621e+00, -3.253124557035681264e+00, 2.635149013754907621e+00, 3.642616941163233091e-01, -1.258839043092315757e+00, 3.642616941163233091e-01
8.083021006350756821e+00, 2.637818048856871211e+00, 2.637818048856870767e+00, 2.637818048856870767e+00, -3.262355657086666749e+00, 2.637818048856870767e+00, 3.642555227261318751e-01, -1.260803964652185805e+00, 3.642555227261318751e-01
8.090348314606741198e+00, 2.640487038780129136e+00, 2.640487038780129136e+00, 2.640487038780129136e+00, -3.271601157455217734e+00, 2.640487038780129136e+00, 3.642493625146132064e-01, -1.262769631693685168e+00, 3.642493625146132064e-01
8.097675622862725575e+00, 2.643155983606480852e+00, 2.643155983606480852e+00, 2.643155983606480852e+00, -3.280861063601239191e+00, 2.643155983606480852e+00, 3.642432134514217434e-01, -1.264736043541643040e+00, 3.642432134514217434e-01
8.105002931118709952e+00, 2.645824883417502882e+00, 2.645824883417501994e+00, 2.645824883417501994e+00, -3.290135380979681390e+00, 2.645824883417501994e+00, 3.642370755063216725e-01, -1.266703199522107637e+00, 3.642370755063216725e-01
8.112330239374694330e+00, 2.648493738294548372e+00, 2.648493738294548816e+00, 2.648493738294548816e+00, -3.299424115040570982e+00, 2.648493738294548816e+00, 3.642309486491862591e-01, -1.268671098962349086e+00, 3.642309486491862591e-01
8.119657547630678707e+00, 2.651162548318754197e+00, 2.651162548318755086e+00, 2.651162548318755086e+00, -3.308727271229006561e+00, 2.651162548318755086e+00, 3.642248328499977927e-01, -1.270639741190851657e+00, 3.642248328499977927e-01
8.126984855886663084e+00, 2.653831313571035189e+00, 2.653831313571036077e+00, 2.653831313571036077e+00, -3.318044854985166658e+00, 2.653831313571036077e+00, 3.642187280788465320e-01, -1.272609125537309538e+00, 3.642187280788465320e-01
8.134312164142647461e+00, 2.656500034132089461e+00, 2.656500034132089461e+00, 2.656500034132089461e+00, -3.327376871744327946e+00, 2.656500034132089461e+00, 3.642126343059306492e-01, -1.274579251332627949e+00, 3.642126343059306492e-01
8.141639472398631838e+00, 2.659168710082393083e+00, 2.659168710082393527e+00, 2.659168710082393527e+00, -3.336723326936868350e+00, 2.659168710082393527e+00, 3.642065515015556754e-01, -1.276550117908917592e+00, 3.642065515015556754e-01
8.148966780654616215e+00, 2.661837341502208965e+00, 2.661837341502208965e+00, 2.661837341502208965e+00, -3.346084225988274596e+00, 2.661837341502208965e+00, 3.642004796361338337e-01, -1.278521724599490428e+00, 3.642004796361338337e-01
8.156294088910600593e+00, 2.664505928471581964e+00, 2.664505928471581964e+00, 2.664505928471581964e+00, -3.355459574319151539e+00, 2.664505928471581964e+00, 3.641944186801835959e-01, -1.280494070738856349e+00, 3.641944186801835959e-01
8.163621397166584970e+00, 2.667174471070339781e+00, 2.667174471070340669e+00, 2.667174471070340669e+00, -3.364849377345237258e+00, 2.667174471070340669e+00, 3.641883686043294599e-01, -1.282467155662723846e+00, 3.641883686043294599e-01
8.170948705422569347e+00, 2.669842969378100062e+00, 2.669842969378100062e+00, 2.669842969378100062e+00, -3.374253640477397287e+00, 2.669842969378100062e+00, 3.641823293793011729e-01, -1.284440978707990455e+00, 3.641823293793011729e-01
8.178276013678553724e+00, 2.672511423474261516e+00, 2.672511423474261072e+00, 2.672511423474261072e+00, -3.383672369121657031e+00, 2.672511423474261072e+00, 3.641763009759334535e-01, -1.286415539212746539e+00, 3.641763009759334535e-01
8.185603321934538101e+00, 2.675179833438009247e+00, 2.675179833438010135e+00, 2.675179833438010135e+00, -3.393105568679183115e+00, 2.675179833438010135e+00, 3.641702833651653815e-01, -1.288390836516265514e+00, 3.641702833651653815e-01
8.192930630190522479e+00, 2.677848199348323188e+00, 2.677848199348322300e+00, 2.677848199348322300e+00, -3.402553244546311806e+00, 2.677848199348322300e+00, 3.641642765180400088e-01, -1.290366869959005403e+00, 3.641642765180400088e-01
8.200257938446506856e+00, 2.680516521283960341e+00, 2.680516521283959452e+00, 2.680516521283959452e+00, -3.412015402114545903e+00, 2.680516521283959452e+00, 3.641582804057039158e-01, -1.292343638882603063e+00, 3.641582804057039158e-01
8.207585246702491233e+00, 2.683184799323475200e+00, 2.683184799323474756e+00, 2.683184799323474756e+00, -3.421492046770576501e+00, 2.683184799323474756e+00, 3.641522949994067115e-01, -1.294321142629872412e+00, 3.641522949994067115e-01
8.214912554958475610e+00, 2.685853033545207769e+00, 2.685853033545207769e+00, 2.685853033545207769e+00, -3.430983183896277655e+00, 2.685853033545207769e+00, 3.641463202705005897e-01, -1.296299380544800872e+00, 3.641463202705005897e-01
8.222239863214459987e+00, 2.688521224027291101e+00, 2.688521224027291989e+00, 2.688521224027291989e+00, -3.440488818868721932e+00, 2.688521224027291989e+00, 3.641403561904398289e-01, -1.298278351972546041e+00, 3.641403561904398289e-01
8.229567171470444364e+00, 2.691189370847650419e+00, 2.691189370847650419e+00, 2.691189370847650419e+00, -3.450008957060188841e+00, 2.691189370847650419e+00, 3.641344027307804043e-01, -1.300258056259432138e+00, 3.641344027307804043e-01
8.236894479726428742e+00, 2.693857474083997783e+00, 2.693857474083996895e+00, 2.693857474083996895e+00, -3.459543603838168391e+00, 2.693857474083996895e+00, 3.641284598631794878e-01, -1.302238492752947341e+00, 3.641284598631794878e-01
8.244221787982413119e+00, 2.696525533813840525e+00, 2.696525533813840525e+00, 2.696525533813840525e+00, -3.469092764565383735e+00, 2.696525533813840525e+00, 3.641225275593950594e-01, -1.304219660801742675e+00, 3.641225275593950594e-01
8.251549096238397496e+00, 2.699193550114481699e+00, 2.699193550114481699e+00, 2.699193550114481699e+00, -3.478656444599777409e+00, 2.699193550114481699e+00, 3.641166057912852416e-01, -1.306201559755624020e+00, 3.641166057912852416e-01
8.258876404494381873e+00, 2.701861523063015635e+00, 2.701861523063015635e+00, 2.701861523063015635e+00, -3.488234649294540635e+00, 2.701861523063015635e+00, 3.641106945308082987e-01, -1.308184188965553885e+00, 3.641106945308082987e-01
8.266203712750366250e+00, 2.704529452736333273e+00, 2.704529452736333273e+00, 2.704529452736333273e+00, -3.497827383998110218e+00, 2.704529452736333273e+00, 3.641047937500216380e-01, -1.310167547783646524e+00, 3.641047937500216380e-01
8.273531021006350628e+00, 2.707197339211119935e+00, 2.707197339211119935e+00, 2.707197339211119935e+00, -3.507434654054178313e+00, 2.707197339211119935e+00, 3.640989034210819764e-01, -1.312151635563163277e+00, 3.640989034210819764e-01
8.280858329262335005e+00, 2.709865182563857555e+00, 2.709865182563857555e+00, 2.709865182563857555e+00, -3.517056464801704863e+00, 2.709865182563857555e+00, 3.640930235162442297e-01, -1.314136451658512783e+00, 3.640930235162442297e-01
8.288185637518319382e+00, 2.712532982870826448e+00, 2.712532982870826448e+00, 2.712532982870826448e+00, -3.526692821574925141e+00, 2.712532982870826448e+00, 3.640871540078616797e-01, -1.316121995425246105e+00, 3.640871540078616797e-01
8.295512945774303759e+00, 2.715200740208103092e+00, 2.715200740208102204e+00, 2.715200740208102204e+00, -3.536343729703348870e+00, 2.715200740208102204e+00, 3.640812948683852524e-01, -1.318108266220051172e+00, 3.640812948683852524e-01
8.302840254030288136e+00, 2.717868454651562793e+00, 2.717868454651561905e+00, 2.717868454651561905e+00, -3.546009194511785090e+00, 2.717868454651561905e+00, 3.640754460703629625e-01, -1.320095263400755448e+00, 3.640754460703629625e-01
8.310167562286272513e+00, 2.720536126276878353e+00, 2.720536126276878797e+00, 2.720536126276878797e+00, -3.555689221320338600e+00, 2.720536126276878797e+00, 3.640696075864398029e-01, -1.322082986326319043e+00, 3.640696075864398029e-01
8.317494870542256891e+00, 2.723203755159528949e+00, 2.723203755159528505e+00, 2.723203755159528505e+00, -3.565383815444419291e+00, 2.723203755159528505e+00, 3.640637793893570784e-01, -1.324071434356831611e+00, 3.640637793893570784e-01
8.324822178798241268e+00, 2.725871341374786372e+00, 2.725871341374786372e+00, 2.725871341374786372e+00, -3.575092982194753244e+00, 2.725871341374786372e+00, 3.640579614519522389e-01, -1.326060606853510571e+00, 3.640579614519522389e-01
8.332149487054225645e+00, 2.728538884997729674e+00, 2.728538884997728786e+00, 2.728538884997728786e+00, -3.584816726877390725e+00, 2.728538884997728786e+00, 3.640521537471579916e-01, -1.328050503178698660e+00, 3.640521537471579916e-01
8.339476795310210022e+00, 2.731206386103233630e+00, 2.731206386103234074e+00, 2.731206386103234074e+00, -3.594555054793714621e+00, 2.731206386103234074e+00, 3.640463562480024118e-01, -1.330041122695859279e+00, 3.640463562480024118e-01
8.346804103566194399e+00, 2.733873844765982941e+00, 2.733873844765983829e+00, 2.733873844765983829e+00, -3.604307971240443997e+00, 2.733873844765983829e+00, 3.640405689276081103e-01, -1.332032464769574043e+00, 3.640405689276081103e-01
8.354131411822178777e+00, 2.736541261060461583e+00, 2.736541261060462471e+00, 2.736541261060462471e+00, -3.614075481509654519e+00, 2.736541261060462471e+00, 3.640347917591921778e-01, -1.334024528765542117e+00, 3.640347917591921778e-01
8.361458720078163154e+00, 2.739208635060959462e+00, 2.739208635060959462e+00, 2.739208635060959462e+00, -3.623857590888766467e+00, 2.739208635060959462e+00, 3.640290247160654080e-01, -1.336017314050572891e+00, 3.640290247160654080e-01
8.368786028334147531e+00, 2.741875966841568424e+00, 2.741875966841567980e+00, 2.741875966841567980e+00, -3.633654304660574041e+00, 2.741875966841567980e+00, 3.640232677716321863e-01, -1.338010819992587086e+00, 3.640232677716321863e-01
8.376113336590131908e+00, 2.744543256476186688e+00, 2.744543256476187132e+00, 2.744543256476187132e+00, -3.643465628103240483e+00, 2.744543256476187132e+00, 3.640175208993899347e-01, -1.340005045960611652e+00, 3.640175208993899347e-01
8.383440644846116285e+00, 2.747210504038522405e+00, 2.747210504038522405e+00, 2.747210504038522405e+00, -3.653291566490308284e+00, 2.747210504038522405e+00, 3.640117840729286680e-01, -1.341999991324777541e+00, 3.640117840729286680e-01
8.390767953102100662e+00, 2.749877709602086551e+00, 2.749877709602085663e+00, 2.749877709602085663e+00, -3.663132125090712066e+00, 2.749877709602085663e+00, 3.640060572659307714e-01, -1.343995655456316829e+00, 3.640060572659307714e-01
8.398095261358085040e+00, 2.752544873240196477e+00, 2.752544873240196477e+00, 2.752544873240196477e+00, -3.672987309168784797e+00, 2.752544873240196477e+00, 3.640003404521703345e-01, -1.345992037727560486e+00, 3.640003404521703345e-01
8.405422569614069417e+00, 2.755211995025981242e+00, 2.755211995025982130e+00, 2.755211995025982130e+00, -3.682857123984253800e+00, 2.755211995025982130e+00, 3.639946336055130405e-01, -1.347989137511932833e+00, 3.639946336055130405e-01
8.412749877870053794e+00, 2.757879075032379834e+00, 2.757879075032380278e+00, 2.757879075032380278e+00, -3.692741574792271830e+00, 2.757879075032380278e+00, 3.639889366999154441e-01, -1.349986954183952204e+00, 3.639889366999154441e-01
8.420077186126038171e+00, 2.760546113332134954e+00, 2.760546113332135398e+00, 2.760546113332135398e+00, -3.702640666843406869e+00, 2.760546113332135398e+00, 3.639832497094249719e-01, -1.351985487119226503e+00, 3.639832497094249719e-01
8.427404494382022548e+00, 2.763213109997806338e+00, 2.763213109997805450e+00, 2.763213109997805450e+00, -3.712554405383657663e+00, 2.763213109997805450e+00, 3.639775726081790341e-01, -1.353984735694450103e+00, 3.639775726081790341e-01
8.434731802638006926e+00, 2.765880065101756546e+00, 2.765880065101756546e+00, 2.765880065101756546e+00, -3.722482795654454168e+00, 2.765880065101756546e+00, 3.639719053704053020e-01, -1.355984699287399842e+00, 3.639719053704053020e-01
8.442059110893991303e+00, 2.768546978716166951e+00, 2.768546978716167395e+00, 2.768546978716167395e+00, -3.732425842892677981e+00, 2.768546978716167395e+00, 3.639662479704204867e-01, -1.357985377276935690e+00, 3.639662479704204867e-01
8.449386419149975680e+00, 2.771213850913028853e+00, 2.771213850913028853e+00, 2.771213850913028853e+00, -3.742383552330661001e+00, 2.771213850913028853e+00, 3.639606003826307279e-01, -1.359986769042994981e+00, 3.639606003826307279e-01
8.456713727405960057e+00, 2.773880681764143041e+00, 2.773880681764143930e+00, 2.773880681764143930e+00, -3.752355929196195650e+00, 2.773880681764143930e+00, 3.639549625815307055e-01, -1.361988873966590852e+00, 3.639549625815307055e-01
8.464041035661944434e+00, 2.776547471341131335e+00, 2.776547471341130446e+00, 2.776547471341130446e+00, -3.762342978712543751e+00, 2.776547471341130446e+00, 3.639493345417033621e-01, -1.363991691429808473e+00, 3.639493345417033621e-01
8.471368343917928811e+00, 2.779214219715418377e+00, 2.779214219715418377e+00, 2.779214219715418377e+00, -3.772344706098436973e+00, 2.779214219715418377e+00, 3.639437162378197921e-01, -1.365995220815802602e+00, 3.639437162378197921e-01
8.478695652173913189e+00, 2.781880926958253841e+00, 2.781880926958254285e+00, 2.781880926958254285e+00, -3.782361116568102144e+00, 2.781880926958254285e+00, 3.639381076446384089e-01, -1.367999461508796477e+00, 3.639381076446384089e-01
8.486022960429897566e+00, 2.784547593140698662e+00, 2.784547593140698218e+00, 2.784547593140698218e+00, -3.792392215331249261e+00, 2.784547593140698218e+00, 3.639325087370050005e-01, -1.370004412894076484e+00, 3.639325087370050005e-01
8.493350268685881943e+00, 2.787214218333629923e+00, 2.787214218333629034e+00, 2.787214218333629034e+00, -3.802438007593091918e+00, 2.787214218333629034e+00, 3.639269194898520632e-01, -1.372010074357990828e+00, 3.639269194898520632e-01
8.500677576941866320e+00, 2.789880802607739518e+00, 2.789880802607738630e+00, 2.789880802607738630e+00, -3.812498498554349524e+00, 2.789880802607738630e+00, 3.639213398781984687e-01, -1.374016445287946420e+00, 3.639213398781984687e-01
8.508004885197850697e+00, 2.792547346033539046e+00, 2.792547346033539046e+00, 2.792547346033539046e+00, -3.822573693411256635e+00, 2.792547346033539046e+00, 3.639157698771492977e-01, -1.376023525072406439e+00, 3.639157698771492977e-01
8.515332193453835075e+00, 2.795213848681358915e+00, 2.795213848681358915e+00, 2.795213848681358915e+00, -3.832663597355572715e+00, 2.795213848681358915e+00, 3.639102094618951733e-01, -1.378031313100887667e+00, 3.639102094618951733e-01
8.522659501709819452e+00, 2.797880310621345235e+00, 2.797880310621346123e+00, 2.797880310621346123e+00, -3.842768215574587032e+00, 2.797880310621346123e+00, 3.639046586077121503e-01, -1.380039808763957376e+00, 3.639046586077121503e-01
8.529986809965803829e+00, 2.800546731923466037e+00, 2.800546731923465593e+00, 2.800546731923465593e+00, -3.852887553251125752e+00, 2.800546731923465593e+00, 3.638991172899611604e-01, -1.382049011453230003e+00, 3.638991172899611604e-01
8.537314118221788206e+00, 2.803213112657504613e+00, 2.803213112657505501e+00, 2.803213112657505501e+00, -3.863021615563561273e+00, 2.803213112657505501e+00, 3.638935854840876782e-01, -1.384058920561365813e+00, 3.638935854840876782e-01
8.544641426477772583e+00, 2.805879452893072834e+00, 2.805879452893072834e+00, 2.805879452893072834e+00, -3.873170407685824213e+00, 2.805879452893072834e+00, 3.638880631656215559e-01, -1.386069535482068238e+00, 3.638880631656215559e-01
8.551968734733756961e+00, 2.808545752699593834e+00, 2.808545752699593834e+00, 2.808545752699593834e+00, -3.883333934787397634e+00, 2.808545752699593834e+00, 3.638825503101763559e-01, -1.388080855610078990e+00, 3.638825503101763559e-01
8.559296042989741338e+00, 2.811212012146320216e+00, 2.811212012146319328e+00, 2.811212012146319328e+00, -3.893512202033343250e+00, 2.811212012146319328e+00, 3.638770468934492963e-01, -1.390092880341178505e+00, 3.638770468934492963e-01
8.566623351245725715e+00, 2.813878231302318955e+00, 2.813878231302319399e+00, 2.813878231302319399e+00, -3.903705214584291650e+00, 2.813878231302319399e+00, 3.638715528912206398e-01, -1.392105609072180838e+00, 3.638715528912206398e-01
8.573950659501710092e+00, 2.816544410236489160e+00, 2.816544410236490048e+00, 2.816544410236490048e+00, -3.913912977596460063e+00, 2.816544410236490048e+00, 3.638660682793533607e-01, -1.394119041200931886e+00, 3.638660682793533607e-01
8.581277967757694469e+00, 2.819210549017547862e+00, 2.819210549017547862e+00, 2.819210549017547862e+00, -3.924135496221660357e+00, 2.819210549017547862e+00, 3.638605930337930894e-01, -1.396133176126307163e+00, 3.638605930337930894e-01
8.588605276013678846e+00, 2.821876647714035347e+00, 2.821876647714035791e+00, 2.821876647714035791e+00, -3.934372775607300365e+00, 2.821876647714035791e+00, 3.638551271305673906e-01, -1.398148013248209143e+00, 3.638551271305673906e-01
8.595932584269663224e+00, 2.824542706394318703e+00, 2.824542706394319591e+00, 2.824542706394319591e+00, -3.944624820896389661e+00, 2.824542706394319591e+00, 3.638496705457855973e-01, -1.400163551967561704e+00, 3.638496705457855973e-01
8.603259892525647601e+00, 2.827208725126593158e+00, 2.827208725126592270e+00, 2.827208725126592270e+00, -3.954891637227565759e+00, 2.827208725126592270e+00, 3.638442232556384770e-01, -1.402179791686314347e+00, 3.638442232556384770e-01
8.610587200781631978e+00, 2.829874703978868755e+00, 2.829874703978869643e+00, 2.829874703978869643e+00, -3.965173229735072358e+00, 2.829874703978869643e+00, 3.638387852363977326e-01, -1.404196731807431098e+00, 3.638387852363977326e-01
8.617914509037616355e+00, 2.832540643018998772e+00, 2.832540643018997883e+00, 2.832540643018997883e+00, -3.975469603548794417e+00, 2.832540643018997883e+00, 3.638333564644158913e-01, -1.406214371734895385e+00, 3.638333564644158913e-01
8.625241817293600732e+00, 2.835206542314646416e+00, 2.835206542314646860e+00, 2.835206542314646860e+00, -3.985780763794247061e+00, 2.835206542314646860e+00, 3.638279369161257493e-01, -1.408232710873702276e+00, 3.638279369161257493e-01
8.632569125549585110e+00, 2.837872401933315469e+00, 2.837872401933314581e+00, 2.837872401933314581e+00, -3.996106715592587122e+00, 2.837872401933314581e+00, 3.638225265680402054e-01, -1.410251748629857138e+00, 3.638225265680402054e-01
8.639896433805569487e+00, 2.840538221942331187e+00, 2.840538221942330743e+00, 2.840538221942330743e+00, -4.006447464060630459e+00, 2.840538221942330743e+00, 3.638171253967517615e-01, -1.412271484410376088e+00, 3.638171253967517615e-01
8.647223742061553864e+00, 2.843204002408846964e+00, 2.843204002408847852e+00, 2.843204002408847852e+00, -4.016803014310844411e+00, 2.843204002408847852e+00, 3.638117333789321894e-01, -1.414291917623279105e+00, 3.638117333789321894e-01
8.654551050317538241e+00, 2.845869743399852769e+00, 2.845869743399853657e+00, 2.845869743399853657e+00, -4.027173371451368666e+00, 2.845869743399853657e+00, 3.638063504913324753e-01, -1.416313047677590253e+00, 3.638063504913324753e-01
8.661878358573522618e+00, 2.848535444982160936e+00, 2.848535444982160936e+00, 2.848535444982160936e+00, -4.037558540586006828e+00, 2.848535444982160936e+00, 3.638009767107820980e-01, -1.418334873983333244e+00, 3.638009767107820980e-01
8.669205666829506995e+00, 2.851201107222415931e+00, 2.851201107222416820e+00, 2.851201107222416820e+00, -4.047958526814256608e+00, 2.851201107222416820e+00, 3.637956120141888627e-01, -1.420357395951531876e+00, 3.637956120141888627e-01
8.676532975085491373e+00, 2.853866730187095246e+00, 2.853866730187096135e+00, 2.853866730187096135e+00, -4.058373335231289403e+00, 2.853866730187096135e+00, 3.637902563785387344e-01, -1.422380612994203153e+00, 3.637902563785387344e-01
8.683860283341475750e+00, 2.856532313942509393e+00, 2.856532313942509838e+00, 2.856532313942509838e+00, -4.068802970927985818e+00, 2.856532313942509838e+00, 3.637849097808951715e-01, -1.424404524524359728e+00, 3.637849097808951715e-01
8.691187591597460127e+00, 2.859197858554795690e+00, 2.859197858554795690e+00, 2.859197858554795690e+00, -4.079247438990917907e+00, 2.859197858554795690e+00, 3.637795721983991259e-01, -1.426429129956003239e+00, 3.637795721983991259e-01
8.698514899853444504e+00, 2.861863364089928030e+00, 2.861863364089928918e+00, 2.861863364089928918e+00, -4.089706744502373148e+00, 2.861863364089928918e+00, 3.637742436082685438e-01, -1.428454428704123425e+00, 3.637742436082685438e-01
8.705842208109428881e+00, 2.864528830613714216e+00, 2.864528830613714216e+00, 2.864528830613714216e+00, -4.100180892540353561e+00, 2.864528830613714216e+00, 3.637689239877979763e-01, -1.430480420184695678e+00, 3.637689239877979763e-01
8.713169516365413259e+00, 2.867194258191794187e+00, 2.867194258191793743e+00, 2.867194258191793743e+00, -4.110669888178590803e+00, 2.867194258191793743e+00, 3.637636133143584138e-01, -1.432507103814679272e+00, 3.637636133143584138e-01
8.720496824621397636e+00, 2.869859646889641791e+00, 2.869859646889641791e+00, 2.869859646889641791e+00, -4.121173736486539951e+00, 2.869859646889641791e+00, 3.637583115653969523e-01, -1.434534479012013364e+00, 3.637583115653969523e-01
8.727824132877382013e+00, 2.872524996772568340e+00, 2.872524996772567896e+00, 2.872524996772567896e+00, -4.131692442529397269e+00, 2.872524996772567896e+00, 3.637530187184362940e-01, -1.436562545195614993e+00, 3.637530187184362940e-01
8.735151441133366390e+00, 2.875190307905719056e+00, 2.875190307905719500e+00, 2.875190307905719500e+00, -4.142226011368111749e+00, 2.875190307905719500e+00, 3.637477347510746917e-01, -1.438591301785378196e+00, 3.637477347510746917e-01
8.742478749389350767e+00, 2.877855580354074849e+00, 2.877855580354075737e+00, 2.877855580354075737e+00, -4.152774448059374457e+00, 2.877855580354075737e+00, 3.637424596409855049e-01, -1.440620748202168233e+00, 3.637424596409855049e-01
8.749806057645335144e+00, 2.880520814182458089e+00, 2.880520814182457201e+00, 2.880520814182457201e+00, -4.163337757655645177e+00, 2.880520814182457201e+00, 3.637371933659167000e-01, -1.442650883867823364e+00, 3.637371933659167000e-01
8.757133365901319522e+00, 2.883186009455518839e+00, 2.883186009455517951e+00, 2.883186009455517951e+00, -4.173915945205147082e+00, 2.883186009455517951e+00, 3.637319359036909616e-01, -1.444681708205148629e+00, 3.637319359036909616e-01
8.764460674157303899e+00, 2.885851166237751730e+00, 2.885851166237752619e+00, 2.885851166237752619e+00, -4.184509015751877392e+00, 2.885851166237752619e+00, 3.637266872322049149e-01, -1.446713220637914965e+00, 3.637266872322049149e-01
8.771787982413288276e+00, 2.888516284593492411e+00, 2.888516284593491967e+00, 2.888516284593491967e+00, -4.195116974335615367e+00, 2.888516284593491967e+00, 3.637214473294291817e-01, -1.448745420590857869e+00, 3.637214473294291817e-01
8.779115290669272653e+00, 2.891181364586906444e+00, 2.891181364586907332e+00, 2.891181364586907332e+00, -4.205739825991927638e+00, 2.891181364586907332e+00, 3.637162161734079913e-01, -1.450778307489672736e+00, 3.637162161734079913e-01
8.786442598925257030e+00, 2.893846406282008399e+00, 2.893846406282007511e+00, 2.893846406282007511e+00, -4.216377575752180640e+00, 2.893846406282007511e+00, 3.637109937422585149e-01, -1.452811880761014640e+00, 3.637109937422585149e-01
8.793769907181241408e+00, 2.896511409742643650e+00, 2.896511409742643650e+00, 2.896511409742643650e+00, -4.227030228643537058e+00, 2.896511409742643650e+00, 3.637057800141711983e-01, -1.454846139832494556e+00, 3.637057800141711983e-01
8.801097215437225785e+00, 2.899176375032504360e+00, 2.899176375032505248e+00, 2.899176375032505248e+00, -4.237697789688970040e+00, 2.899176375032505248e+00, 3.637005749674089294e-01, -1.456881084132676252e+00, 3.637005749674089294e-01
8.808424523693210162e+00, 2.901841302215124596e+00, 2.901841302215123708e+00, 2.901841302215123708e+00, -4.248380263907275634e+00, 2.901841302215123708e+00, 3.636953785803069827e-01, -1.458916713091077177e+00, 3.636953785803069827e-01
8.815751831949194539e+00, 2.904506191353873668e+00, 2.904506191353872779e+00, 2.904506191353872779e+00, -4.259077656313064786e+00, 2.904506191353872779e+00, 3.636901908312726306e-01, -1.460953026138162025e+00, 3.636901908312726306e-01
8.823079140205178916e+00, 2.907171042511966785e+00, 2.907171042511966341e+00, 2.907171042511966341e+00, -4.269789971916785554e+00, 2.907171042511966341e+00, 3.636850116987848658e-01, -1.462990022705343174e+00, 3.636850116987848658e-01
8.830406448461163293e+00, 2.909835855752462397e+00, 2.909835855752462397e+00, 2.909835855752462397e+00, -4.280517215724715996e+00, 2.909835855752462397e+00, 3.636798411613941795e-01, -1.465027702224976691e+00, 3.636798411613941795e-01
8.837733756717147671e+00, 2.912500631138259966e+00, 2.912500631138260854e+00, 2.912500631138260854e+00, -4.291259392738986378e+00, 2.912500631138260854e+00, 3.636746791977221172e-01, -1.467066064130361891e+00, 3.636746791977221172e-01
8.845061064973132048e+00, 2.915165368732106632e+00, 2.915165368732107076e+00, 2.915165368732107076e+00, -4.302016507957570290e+00, 2.915165368732107076e+00, 3.636695257864611119e-01, -1.469105107855735781e+00, 3.636695257864611119e-01
8.852388373229116425e+00, 2.917830068596587001e+00, 2.917830068596587889e+00, 2.917830068596587889e+00, -4.312788566374307742e+00, 2.917830068596587889e+00, 3.636643809063740962e-01, -1.471144832836275285e+00, 3.636643809063740962e-01
8.859715681485100802e+00, 2.920494730794138682e+00, 2.920494730794137794e+00, 2.920494730794137794e+00, -4.323575572978896275e+00, 2.920494730794137794e+00, 3.636592445362943904e-01, -1.473185238508090134e+00, 3.636592445362943904e-01
8.867042989741085179e+00, 2.923159355387033642e+00, 2.923159355387033198e+00, 2.923159355387033198e+00, -4.334377532756907847e+00, 2.923159355387033198e+00, 3.636541166551250925e-01, -1.475226324308223980e+00, 3.636541166551250925e-01
8.874370297997067780e+00, 2.925823942437398628e+00, 2.925823942437399072e+00, 2.925823942437399072e+00, -4.345194450689789711e+00, 2.925823942437399072e+00, 3.636489972418390781e-01, -1.477268089674650398e+00, 3.636489972418390781e-01
8.881697606253052157e+00, 2.928488492007204513e+00, 2.928488492007204513e+00, 2.928488492007204513e+00, -4.356026331754881298e+00, 2.928488492007204513e+00, 3.636438862754786672e-01, -1.479310534046271330e+00, 3.636438862754786672e-01
8.889024914509036535e+00, 2.931153004158268072e+00, 2.931153004158268072e+00, 2.931153004158268072e+00, -4.366873180925409770e+00, 2.931153004158268072e+00, 3.636387837351551244e-01, -1.481353656862914425e+00, 3.636387837351551244e-01
8.896352222765020912e+00, 2.933817478952250646e+00, 2.933817478952251534e+00, 2.933817478952251534e+00, -4.377735003170504235e+00, 2.933817478952251534e+00, 3.636336896000487151e-01, -1.483397457565331701e+00, 3.636336896000487151e-01
8.903679531021005289e+00, 2.936481916450667473e+00, 2.936481916450667917e+00, 2.936481916450667917e+00, -4.388611803455189531e+00, 2.936481916450667917e+00, 3.636286038494080386e-01, -1.485441935595193996e+00, 3.636286038494080386e-01
8.911006839276989666e+00, 2.939146316714875251e+00, 2.939146316714875251e+00, 2.939146316714875251e+00, -4.399503586740416416e+00, 2.939146316714875251e+00, 3.636235264625501395e-01, -1.487487090395093858e+00, 3.636235264625501395e-01
8.918334147532974043e+00, 2.941810679806082351e+00, 2.941810679806083240e+00, 2.941810679806083240e+00, -4.410410357983043816e+00, 2.941810679806083240e+00, 3.636184574188598972e-01, -1.489532921408538435e+00, 3.636184574188598972e-01
8.925661455788958420e+00, 2.944475005785349708e+00, 2.944475005785349708e+00, 2.944475005785349708e+00, -4.421332122135861908e+00, 2.944475005785349708e+00, 3.636133966977900256e-01, -1.491579428079950365e+00, 3.636133966977900256e-01
8.932988764044942798e+00, 2.947139294713580160e+00, 2.947139294713581048e+00, 2.947139294713581048e+00, -4.432268884147593901e+00, 2.947139294713581048e+00, 3.636083442788604625e-01, -1.493626609854664888e+00, 3.636083442788604625e-01
8.940316072300927175e+00, 2.949803546651537101e+00, 2.949803546651536212e+00, 2.949803546651536212e+00, -4.443220648962896924e+00, 2.949803546651536212e+00, 3.636033001416585364e-01, -1.495674466178925632e+00, 3.636033001416585364e-01
8.947643380556911552e+00, 2.952467761659820500e+00, 2.952467761659821388e+00, 2.952467761659821388e+00, -4.454187421522381563e+00, 2.952467761659821388e+00, 3.635982642658381336e-01, -1.497722996499885495e+00, 3.635982642658381336e-01
8.954970688812895929e+00, 2.955131939798897101e+00, 2.955131939798897989e+00, 2.955131939798897989e+00, -4.465169206762605647e+00, 2.955131939798897989e+00, 3.635932366311199759e-01, -1.499772200265602651e+00, 3.635932366311199759e-01
8.962297997068880306e+00, 2.957796081129075105e+00, 2.957796081129075105e+00, 2.957796081129075105e+00, -4.476166009616084906e+00, 2.957796081129075105e+00, 3.635882172172909543e-01, -1.501822076925036997e+00, 3.635882172172909543e-01
8.969625305324864684e+00, 2.960460185710517056e+00, 2.960460185710517056e+00, 2.960460185710517056e+00, -4.487177835011306293e+00, 2.960460185710517056e+00, 3.635832060042042402e-01, -1.503872625928051043e+00, 3.635832060042042402e-01
8.976952613580849061e+00, 2.963124253603239833e+00, 2.963124253603239389e+00, 2.963124253603239389e+00, -4.498204687872723539e+00, 2.963124253603239389e+00, 3.635782029717783970e-01, -1.505923846725406134e+00, 3.635782029717783970e-01
8.984279921836833438e+00, 2.965788284867111102e+00, 2.965788284867111546e+00, 2.965788284867111546e+00, -4.509246573120772261e+00, 2.965788284867111546e+00, 3.635732080999979354e-01, -1.507975738768758456e+00, 3.635732080999979354e-01
8.991607230092817815e+00, 2.968452279561853757e+00, 2.968452279561854201e+00, 2.968452279561854201e+00, -4.520303495671870841e+00, 2.968452279561854201e+00, 3.635682213689122588e-01, -1.510028301510660587e+00, 3.635682213689122588e-01
8.998934538348802192e+00, 2.971116237747046362e+00, 2.971116237747045474e+00, 2.971116237747045474e+00, -4.531375460438432867e+00, 2.971116237747045474e+00, 3.635632427586359405e-01, -1.512081534404556615e+00, 3.635632427586359405e-01
9.006261846604786570e+00, 2.973780159482116936e+00, 2.973780159482116048e+00, 2.973780159482116048e+00, -4.542462472328869794e+00, 2.973780159482116048e+00, 3.635582722493482244e-01, -1.514135436904780807e+00, 3.635582722493482244e-01
9.013589154860770947e+00, 2.976444044826351387e+00, 2.976444044826351387e+00, 2.976444044826351387e+00, -4.553564536247595385e+00, 2.976444044826351387e+00, 3.635533098212927472e-01, -1.516190008466554939e+00, 3.635533098212927472e-01
9.020916463116755324e+00, 2.979107893838893961e+00, 2.979107893838893961e+00, 2.979107893838893961e+00, -4.564681657095037259e+00, 2.979107893838893961e+00, 3.635483554547773721e-01, -1.518245248545986748e+00, 3.635483554547773721e-01
9.028243771372739701e+00, 2.981771706578740133e+00, 2.981771706578740133e+00, 2.981771706578740133e+00, -4.575813839767640445e+00, 2.981771706578740133e+00, 3.635434091301739667e-01, -1.520301156600067927e+00, 3.635434091301739667e-01
9.035571079628724078e+00, 2.984435483104745046e+00, 2.984435483104744602e+00, 2.984435483104744602e+00, -4.586961089157875371e+00, 2.984435483104744602e+00, 3.635384708279179589e-01, -1.522357732086670579e+00, 3.635384708279179589e-01
9.042898387884708455e+00, 2.987099223475617293e+00, 2.987099223475617293e+00, 2.987099223475617293e+00, -4.598123410154239643e+00, 2.987099223475617293e+00, 3.635335405285082810e-01, -1.524414974464546768e+00, 3.635335405285082810e-01
9.050225696140692833e+00, 2.989762927749928245e+00, 2.989762927749927357e+00, 2.989762927749927357e+00, -4.609300807641275810e+00, 2.989762927749927357e+00, 3.635286182125068710e-01, -1.526472883193326302e+00, 3.635286182125068710e-01
9.057553004396677210e+00, 2.992426595986098281e+00, 2.992426595986099169e+00, 2.992426595986099169e+00, -4.620493286499559815e+00, 2.992426595986099169e+00, 3.635237038605387272e-01, -1.528531457733512733e+00, 3.635237038605387272e-01
9.064880312652661587e+00, 2.995090228242418107e+00, 2.995090228242418107e+00, 2.995090228242418107e+00, -4.631700851605725866e+00, 2.995090228242418107e+00, 3.635187974532914090e-01, -1.530590697546482470e+00, 3.635187974532914090e-01
9.072207620908645964e+00, 2.997753824577025661e+00, 2.997753824577026549e+00, 2.997753824577026549e+00, -4.642923507832462882e+00, 2.997753824577026549e+00, 3.635138989715149815e-01, -1.532650602094485004e+00, 3.635138989715149815e-01
9.079534929164630341e+00, 3.000417385047926988e+00, 3.000417385047927432e+00, 3.000417385047927432e+00, -4.654161260048519821e+00, 3.000417385047927432e+00, 3.635090083960214047e-01, -1.534711170840635130e+00, 3.635090083960214047e-01
9.086862237420614719e+00, 3.003080909712979363e+00, 3.003080909712979807e+00, 3.003080909712979807e+00, -4.665414113118719008e+00, 3.003080909712979807e+00, 3.635041257076847554e-01, -1.536772403248916286e+00, 3.635041257076847554e-01
9.094189545676599096e+00, 3.005744398629908165e+00, 3.005744398629908165e+00, 3.005744398629908165e+00, -4.676682071903954352e+00, 3.005744398629908165e+00, 3.634992508874406170e-01, -1.538834298784175880e+00, 3.634992508874406170e-01
9.101516853932583473e+00, 3.008407851856295334e+00, 3.008407851856294446e+00, 3.008407851856294446e+00, -4.687965141261206448e+00, 3.008407851856294446e+00, 3.634943839162861345e-01, -1.540896856912124191e+00, 3.634943839162861345e-01
9.108844162188567850e+00, 3.011071269449580701e+00, 3.011071269449580701e+00, 3.011071269449580701e+00, -4.699263326043539024e+00, 3.011071269449580701e+00, 3.634895247752794045e-01, -1.542960077099330585e+00, 3.634895247752794045e-01
9.116171470444552227e+00, 3.013734651467073089e+00, 3.013734651467072201e+00, 3.013734651467072201e+00, -4.710576631100110490e+00, 3.013734651467072201e+00, 3.634846734455395301e-01, -1.545023958813222853e+00, 3.634846734455395301e-01
9.123498778700536604e+00, 3.016397997965936550e+00, 3.016397997965935662e+00, 3.016397997965935662e+00, -4.721905061276186366e+00, 3.016397997965935662e+00, 3.634798299082462880e-01, -1.547088501522086101e+00, 3.634798299082462880e-01
9.130826086956520982e+00, 3.019061309003199245e+00, 3.019061309003200133e+00, 3.019061309003200133e+00, -4.733248621413134849e+00, 3.019061309003200133e+00, 3.634749941446397403e-01, -1.549153704695058753e+00, 3.634749941446397403e-01
9.138153395212505359e+00, 3.021724584635756106e+00, 3.021724584635756994e+00, 3.021724584635756994e+00, -4.744607316348434800e+00, 3.021724584635756994e+00, 3.634701661360201785e-01, -1.551219567802130772e+00, 3.634701661360201785e-01
9.145480703468489736e+00, 3.024387824920360845e+00, 3.024387824920360845e+00, 3.024387824920360845e+00, -4.755981150915689071e+00, 3.024387824920360845e+00, 3.634653458637480128e-01, -1.553286090314142998e+00, 3.634653458637480128e-01
9.152808011724474113e+00, 3.027051029913629510e+00, 3.027051029913629954e+00, 3.027051029913629954e+00, -4.767370129944629831e+00, 3.027051029913629954e+00, 3.634605333092429946e-01, -1.555353271702784257e+00, 3.634605333092429946e-01
9.160135319980458490e+00, 3.029714199672049357e+00, 3.029714199672048469e+00, 3.029714199672048469e+00, -4.778774258261106134e+00, 3.029714199672048469e+00, 3.634557284539846056e-01, -1.557421111440587147e+00, 3.634557284539846056e-01
9.167462628236442868e+00, 3.032377334251961543e+00, 3.032377334251961543e+00, 3.032377334251961543e+00, -4.790193540687123885e+00, 3.032377334251961543e+00, 3.634509312795113911e-01, -1.559489609000931365e+00, 3.634509312795113911e-01
9.174789936492427245e+00, 3.035040433709582874e+00, 3.035040433709582874e+00, 3.035040433709582874e+00, -4.801627982040820086e+00, 3.035040433709582874e+00, 3.634461417674209605e-01, -1.561558763858035492e+00, 3.634461417674209605e-01
9.182117244748411622e+00, 3.037703498100988053e+00, 3.037703498100987609e+00, 3.037703498100987609e+00, -4.813077587136492141e+00, 3.037703498100987609e+00, 3.634413598993695427e-01, -1.563628575486960770e+00, 3.634413598993695427e-01
9.189444553004395999e+00, 3.040366527482120773e+00, 3.040366527482120773e+00, 3.040366527482120773e+00, -4.824542360784581874e+00, 3.040366527482120773e+00, 3.634365856570720976e-01, -1.565699043363602661e+00, 3.634365856570720976e-01
9.196771861260380376e+00, 3.043029521908792390e+00, 3.043029521908792390e+00, 3.043029521908792390e+00, -4.836022307791706609e+00, 3.043029521908792390e+00, 3.634318190223015388e-01, -1.567770166964696177e+00, 3.634318190223015388e-01
9.204099169516364753e+00, 3.045692481436676147e+00, 3.045692481436676591e+00, 3.045692481436676591e+00, -4.847517432960642303e+00, 3.045692481436676591e+00, 3.634270599768891774e-01, -1.569841945767807223e+00, 3.634270599768891774e-01
9.211426477772349131e+00, 3.048355406121317390e+00, 3.048355406121318278e+00, 3.048355406121318278e+00, -4.859027741090350183e+00, 3.048355406121318278e+00, 3.634223085027237787e-01, -1.571914379251336147e+00, 3.634223085027237787e-01
9.218753786028333508e+00, 3.051018296018127351e+00, 3.051018296018126463e+00, 3.051018296018126463e+00, -4.870553236975963429e+00, 3.051018296018126463e+00, 3.634175645817519507e-01, -1.573987466894510190e+00, 3.634175645817519507e-01
9.226081094284317885e+00, 3.053681151182381370e+00, 3.053681151182381370e+00, 3.053681151182381370e+00, -4.882093925408807600e+00, 3.053681151182381370e+00, 3.634128281959775886e-01, -1.576061208177386819e+00, 3.634128281959775886e-01
9.233408402540302262e+00, 3.056343971669229109e+00, 3.056343971669229109e+00, 3.056343971669229109e+00, -4.893649811176398856e+00, 3.056343971669229109e+00, 3.634080993274616533e-01, -1.578135602580848174e+00, 3.634080993274616533e-01
9.240735710796286639e+00, 3.059006757533687004e+00, 3.059006757533686116e+00, 3.059006757533686116e+00, -4.905220899062454620e+00, 3.059006757533686116e+00, 3.634033779583220047e-01, -1.580210649586600846e+00, 3.634033779583220047e-01
9.248063019052271017e+00, 3.061669508830635156e+00, 3.061669508830636044e+00, 3.061669508830636044e+00, -4.916807193846896240e+00, 3.061669508830636044e+00, 3.633986640707333460e-01, -1.582286348677172771e+00, 3.633986640707333460e-01
9.255390327308255394e+00, 3.064332225614834204e+00, 3.064332225614834204e+00, 3.064332225614834204e+00, -4.928408700305855206e+00, 3.064332225614834204e+00, 3.633939576469265020e-01, -1.584362699335912339e+00, 3.633939576469265020e-01
9.262717635564239771e+00, 3.066994907940904014e+00, 3.066994907940904458e+00, 3.066994907940904458e+00, -4.940025423211684696e+00, 3.066994907940904458e+00, 3.633892586691888638e-01, -1.586439701046986173e+00, 3.633892586691888638e-01
9.270044943820224148e+00, 3.069657555863343656e+00, 3.069657555863343212e+00, 3.069657555863343212e+00, -4.951657367332956916e+00, 3.069657555863343212e+00, 3.633845671198636107e-01, -1.588517353295376244e+00, 3.633845671198636107e-01
9.277372252076208525e+00, 3.072320169436515425e+00, 3.072320169436514536e+00, 3.072320169436514536e+00, -4.963304537434476416e+00, 3.072320169436514536e+00, 3.633798829813497111e-01, -1.590595655566880096e+00, 3.633798829813497111e-01
9.284699560332192902e+00, 3.074982748714655045e+00, 3.074982748714655489e+00, 3.074982748714655489e+00, -4.974966938277279205e+00, 3.074982748714655489e+00, 3.633752062361019219e-01, -1.592674607348105731e+00, 3.633752062361019219e-01
9.292026868588177280e+00, 3.077645293751877453e+00, 3.077645293751876565e+00, 3.077645293751876565e+00, -4.986644574618646963e+00, 3.077645293751876565e+00, 3.633705368666300117e-01, -1.594754208126472284e+00, 3.633705368666300117e-01
9.299354176844161657e+00, 3.080307804602157251e+00, 3.080307804602157251e+00, 3.080307804602157251e+00, -4.998337451212104376e+00, 3.080307804602157251e+00, 3.633658748554990936e-01, -1.596834457390207795e+00, 3.633658748554990936e-01
9.306681485100146034e+00, 3.082970281319349581e+00, 3.082970281319350025e+00, 3.082970281319350025e+00, -5.010045572807433345e+00, 3.082970281319350025e+00, 3.633612201853290702e-01, -1.598915354628345886e+00, 3.633612201853290702e-01
9.314008793356130411e+00, 3.085632723957182133e+00, 3.085632723957181245e+00, 3.085632723957181245e+00, -5.021768944150671210e+00, 3.085632723957181245e+00, 3.633565728387946892e-01, -1.600996899330725975e+00, 3.633565728387946892e-01
9.321336101612114788e+00, 3.088295132569250701e+00, 3.088295132569251145e+00, 3.088295132569251145e+00, -5.033507569984124075e+00, 3.088295132569251145e+00, 3.633519327986250436e-01, -1.603079090987989286e+00, 3.633519327986250436e-01
9.328663409868099166e+00, 3.090957507209032507e+00, 3.090957507209031618e+00, 3.090957507209031618e+00, -5.045261455046360588e+00, 3.090957507209031618e+00, 3.633473000476034609e-01, -1.605161929091576622e+00, 3.633473000476034609e-01
9.335990718124083543e+00, 3.093619847929870215e+00, 3.093619847929869326e+00, 3.093619847929869326e+00, -5.057030604072235036e+00, 3.093619847929869326e+00, 3.633426745685675030e-01, -1.607245413133730150e+00, 3.633426745685675030e-01
9.343318026380067920e+00, 3.096282154784986584e+00, 3.096282154784986584e+00, 3.096282154784986584e+00, -5.068815021792882014e+00, 3.096282154784986584e+00, 3.633380563444083000e-01, -1.609329542607488062e+00, 3.633380563444083000e-01
9.350645334636052297e+00, 3.098944427827478254e+00, 3.098944427827478698e+00, 3.098944427827478698e+00, -5.080614712935719091e+00, 3.098944427827478698e+00, 3.633334453580708279e-01, -1.611414317006683028e+00, 3.633334453580708279e-01
9.357972642892036674e+00, 3.101606667110317517e+00, 3.101606667110317517e+00, 3.101606667110317517e+00, -5.092429682224465459e+00, 3.101606667110317517e+00, 3.633288415925534642e-01, -1.613499735825941972e+00, 3.633288415925534642e-01
9.365299951148021051e+00, 3.104268872686349656e+00, 3.104268872686350100e+00, 3.104268872686350100e+00, -5.104259934379133057e+00, 3.104268872686350100e+00, 3.633242450309076554e-01, -1.615585798560682074e+00, 3.633242450309076554e-01
9.372627259404005429e+00, 3.106931044608300052e+00, 3.106931044608299608e+00, 3.106931044608299608e+00, -5.116105474116046103e+00, 3.106931044608299608e+00, 3.633196556562379720e-01, -1.617672504707111658e+00, 3.633196556562379720e-01
9.379954567659989806e+00, 3.109593182928764410e+00, 3.109593182928765298e+00, 3.109593182928765298e+00, -5.127966306147834885e+00, 3.109593182928765298e+00, 3.633150734517017200e-01, -1.619759853762225310e+00, 3.633150734517017200e-01
9.387281875915974183e+00, 3.112255287700223860e+00, 3.112255287700224304e+00, 3.112255287700224304e+00, -5.139842435183449965e+00, 3.112255287700224304e+00, 3.633104984005087745e-01, -1.621847845223804763e+00, 3.633104984005087745e-01
9.394609184171958560e+00, 3.114917358975028083e+00, 3.114917358975028083e+00, 3.114917358975028083e+00, -5.151733865928163958e+00, 3.114917358975028083e+00, 3.633059304859214689e-01, -1.623936478590414012e+00, 3.633059304859214689e-01
9.401936492427942937e+00, 3.117579396805410408e+00, 3.117579396805409520e+00, 3.117579396805409520e+00, -5.163640603083577751e+00, 3.117579396805409520e+00, 3.633013696912542057e-01, -1.626025753361401316e+00, 3.633013696912542057e-01
9.409263800683927315e+00, 3.120241401243475821e+00, 3.120241401243475821e+00, 3.120241401243475821e+00, -5.175562651347629384e+00, 3.120241401243475821e+00, 3.632968159998735680e-01, -1.628115669036894309e+00, 3.632968159998735680e-01
9.416591108939911692e+00, 3.122903372341215178e+00, 3.122903372341215622e+00, 3.122903372341215622e+00, -5.187500015414590493e+00, 3.122903372341215622e+00, 3.632922693951976534e-01, -1.630206225117798002e+00, 3.632922693951976534e-01
9.423918417195896069e+00, 3.125565310150492326e+00, 3.125565310150493215e+00, 3.125565310150493215e+00, -5.199452699975089409e+00, 3.125565310150493215e+00, 3.632877298606961847e-01, -1.632297421105796564e+00, 3.632877298606961847e-01
9.431245725451880446e+00, 3.128227214723054761e+00, 3.128227214723055649e+00, 3.128227214723055649e+00, -5.211420709716088950e+00, 3.128227214723055649e+00, 3.632831973798905101e-01, -1.634389256503346655e+00, 3.632831973798905101e-01
9.438573033707864823e+00, 3.130889086110526076e+00, 3.130889086110525632e+00, 3.130889086110525632e+00, -5.223404049320929055e+00, 3.130889086110525632e+00, 3.632786719363527705e-01, -1.636481730813679869e+00, 3.632786719363527705e-01
9.445900341963849201e+00, 3.133550924364407297e+00, 3.133550924364408186e+00, 3.133550924364408186e+00, -5.235402723469298358e+00, 3.133550924364408186e+00, 3.632741535137063993e-01, -1.638574843540797632e+00, 3.632741535137063993e-01
9.453227650219833578e+00, 3.136212729536086208e+00, 3.136212729536087096e+00, 3.136212729536087096e+00, -5.247416736837261730e+00, 3.136212729536087096e+00, 3.632696420956253447e-01, -1.640668594189472751e+00, 3.632696420956253447e-01
9.460554958475817955e+00, 3.138874501676828910e+00, 3.138874501676828022e+00, 3.138874501676828022e+00, -5.259446094097251390e+00, 3.138874501676828022e+00, 3.632651376658343478e-01, -1.642762982265243421e+00, 3.632651376658343478e-01
9.467882266731802332e+00, 3.141536240837777605e+00, 3.141536240837776717e+00, 3.141536240837776717e+00, -5.271490799918086445e+00, 3.141536240837776717e+00, 3.632606402081083874e-01, -1.644858007274415668e+00, 3.632606402081083874e-01
9.475209574987786709e+00, 3.144197947069959920e+00, 3.144197947069959032e+00, 3.144197947069959032e+00, -5.283550858964964014e+00, 3.144197947069959032e+00, 3.632561497062727907e-01, -1.646953668724058684e+00, 3.632561497062727907e-01
9.482536883243771086e+00, 3.146859620424286685e+00, 3.146859620424286241e+00, 3.146859620424286241e+00, -5.295626275899478763e+00, 3.146859620424286241e+00, 3.632516661442026229e-01, -1.649049966122004163e+00, 3.632516661442026229e-01
9.489864191499755464e+00, 3.149521260951546608e+00, 3.149521260951547053e+00, 3.149521260951547053e+00, -5.307717055379620241e+00, 3.149521260951547053e+00, 3.632471895058230205e-01, -1.651146898976845190e+00, 3.632471895058230205e-01
9.497191499755739841e+00, 3.152182868702416485e+00, 3.152182868702416041e+00, 3.152182868702416041e+00, -5.319823202059777323e+00, 3.152182868702416041e+00, 3.632427197751085246e-01, -1.653244466797932244e+00, 3.632427197751085246e-01
9.504518808011724218e+00, 3.154844443727447878e+00, 3.154844443727447878e+00, 3.154844443727447878e+00, -5.331944720590746201e+00, 3.154844443727447878e+00, 3.632382569360832480e-01, -1.655342669095374530e+00, 3.632382569360832480e-01
9.511846116267708595e+00, 3.157505986077083993e+00, 3.157505986077083993e+00, 3.157505986077083993e+00, -5.344081615619741932e+00, 3.157505986077083993e+00, 3.632338009728204309e-01, -1.657441505380035318e+00, 3.632338009728204309e-01
9.519173424523692972e+00, 3.160167495801644133e+00, 3.160167495801644133e+00, 3.160167495801644133e+00, -5.356233891790389556e+00, 3.160167495801644133e+00, 3.632293518694423851e-01, -1.659540975163531273e+00, 3.632293518694423851e-01
9.526500732779677350e+00, 3.162828972951337914e+00, 3.162828972951337470e+00, 3.162828972951337470e+00, -5.368401553742749854e+00, 3.162828972951337470e+00, 3.632249096101202723e-01, -1.661641077958233126e+00, 3.632249096101202723e-01
9.533828041035661727e+00, 3.165490417576251936e+00, 3.165490417576252824e+00, 3.165490417576252824e+00, -5.380584606113304247e+00, 3.165490417576252824e+00, 3.632204741790739377e-01, -1.663741813277259673e+00, 3.632204741790739377e-01
9.541155349291646104e+00, 3.168151829726367552e+00, 3.168151829726367108e+00, 3.168151829726367108e+00, -5.392783053534969007e+00, 3.168151829726367108e+00, 3.632160455605715765e-01, -1.665843180634477561e+00, 3.632160455605715765e-01
9.548482657547630481e+00, 3.170813209451537773e+00, 3.170813209451537773e+00, 3.170813209451537773e+00, -5.404996900637107693e+00, 3.170813209451537773e+00, 3.632116237389298452e-01, -1.667945179544502388e+00, 3.632116237389298452e-01
9.555809965803614858e+00, 3.173474556801511248e+00, 3.173474556801512136e+00, 3.173474556801512136e+00, -5.417226152045524046e+00, 3.173474556801512136e+00, 3.632072086985134729e-01, -1.670047809522693161e+00, 3.632072086985134729e-01
9.563137274059599235e+00, 3.176135871825920720e+00, 3.176135871825921608e+00, 3.176135871825921608e+00, -5.429470812382475309e+00, 3.176135871825921608e+00, 3.632028004237350394e-01, -1.672151070085151847e+00, 3.632028004237350394e-01
9.570464582315583613e+00, 3.178797154574283024e+00, 3.178797154574282136e+00, 3.178797154574282136e+00, -5.441730886266681111e+00, 3.178797154574282136e+00, 3.631983988990548085e-01, -1.674254960748724042e+00, 3.631983988990548085e-01
9.577791890571567990e+00, 3.181458405095997310e+00, 3.181458405095997755e+00, 3.181458405095997755e+00, -5.454006378313313697e+00, 3.181458405095997755e+00, 3.631940041089807836e-01, -1.676359481030991860e+00, 3.631940041089807836e-01
9.585119198827552367e+00, 3.184119623440357483e+00, 3.184119623440356595e+00, 3.184119623440356595e+00, -5.466297293134020130e+00, 3.184119623440356595e+00, 3.631896160380681526e-01, -1.678464630450278383e+00, 3.631896160380681526e-01
9.592446507083536744e+00, 3.186780809656538871e+00, 3.186780809656537983e+00, 3.186780809656537983e+00, -5.478603635336917854e+00, 3.186780809656537983e+00, 3.631852346709193990e-01, -1.680570408525641879e+00, 3.631852346709193990e-01
9.599773815339521121e+00, 3.189441963793604895e+00, 3.189441963793604451e+00, 3.189441963793604451e+00, -5.490925409526606238e+00, 3.189441963793604451e+00, 3.631808599921840797e-01, -1.682676814776876251e+00, 3.631808599921840797e-01
9.607101123595505499e+00, 3.192103085900510173e+00, 3.192103085900509285e+00, 3.192103085900509285e+00, -5.503262620304163022e+00, 3.192103085900509285e+00, 3.631764919865583252e-01, -1.684783848724506372e+00, 3.631764919865583252e-01
9.614428431851489876e+00, 3.194764176026091196e+00, 3.194764176026091196e+00, 3.194764176026091196e+00, -5.515615272267162084e+00, 3.194764176026091196e+00, 3.631721306387851733e-01, -1.686891509889790974e+00, 3.631721306387851733e-01
9.621755740107474253e+00, 3.197425234219080092e+00, 3.197425234219079204e+00, 3.197425234219079204e+00, -5.527983370009665443e+00, 3.197425234219079204e+00, 3.631677759336541245e-01, -1.688999797794717095e+00, 3.631677759336541245e-01
9.629083048363458630e+00, 3.200086260528089088e+00, 3.200086260528090421e+00, 3.200086260528090421e+00, -5.540366918122240136e+00, 3.200086260528090421e+00, 3.631634278560007534e-01, -1.691108711961999855e+00, 3.631634278560007534e-01
9.636410356619443007e+00, 3.202747255001632265e+00, 3.202747255001630933e+00, 3.202747255001630933e+00, -5.552765921191961773e+00, 3.202747255001630933e+00, 3.631590863907070421e-01, -1.693218251915082462e+00, 3.631590863907070421e-01
9.643737664875427384e+00, 3.205408217688095807e+00, 3.205408217688096695e+00, 3.205408217688096695e+00, -5.565180383802403874e+00, 3.205408217688096695e+00, 3.631547515227007139e-01, -1.695328417178129543e+00, 3.631547515227007139e-01
9.651064973131411762e+00, 3.208069148635772638e+00, 3.208069148635772638e+00, 3.208069148635772638e+00, -5.577610310533666294e+00, 3.208069148635772638e+00, 3.631504232369553442e-01, -1.697439207276031370e+00, 3.631504232369553442e-01
9.658392281387396139e+00, 3.210730047892832673e+00, 3.210730047892834005e+00, 3.210730047892834005e+00, -5.590055705962371668e+00, 3.210730047892834005e+00, 3.631461015184901386e-01, -1.699550621734400080e+00, 3.631461015184901386e-01
9.665719589643380516e+00, 3.213390915507346346e+00, 3.213390915507345902e+00, 3.213390915507345902e+00, -5.602516574661668081e+00, 3.213390915507345902e+00, 3.631417863523695999e-01, -1.701662660079565903e+00, 3.631417863523695999e-01
9.673046897899364893e+00, 3.216051751527266855e+00, 3.216051751527266411e+00, 3.216051751527266411e+00, -5.614992921201225506e+00, 3.216051751527266411e+00, 3.631374777237036944e-01, -1.703775321838577606e+00, 3.631374777237036944e-01
9.680374206155349270e+00, 3.218712556000440816e+00, 3.218712556000441261e+00, 3.218712556000441261e+00, -5.627484750147263348e+00, 3.218712556000441261e+00, 3.631331756176472414e-01, -1.705888606539200492e+00, 3.631331756176472414e-01
9.687701514411333648e+00, 3.221373328974612704e+00, 3.221373328974611372e+00, 3.221373328974611372e+00, -5.639992066062538001e+00, 3.221373328974611372e+00, 3.631288800194001909e-01, -1.708002513709915071e+00, 3.631288800194001909e-01
9.695028822667318025e+00, 3.224034070497404869e+00, 3.224034070497405313e+00, 3.224034070497405313e+00, -5.652514873506355286e+00, 3.224034070497405313e+00, 3.631245909142070127e-01, -1.710117042879915505e+00, 3.631245909142070127e-01
9.702356130923302402e+00, 3.226694780616348179e+00, 3.226694780616347735e+00, 3.226694780616347735e+00, -5.665053177034568677e+00, 3.226694780616347735e+00, 3.631203082873569188e-01, -1.712232193579106498e+00, 3.631203082873569188e-01
9.709683439179286779e+00, 3.229355459378851378e+00, 3.229355459378851378e+00, 3.229355459378851378e+00, -5.677606981199602387e+00, 3.229355459378851378e+00, 3.631160321241835298e-01, -1.714347965338104185e+00, 3.631160321241835298e-01
9.717010747435271156e+00, 3.232016106832226399e+00, 3.232016106832226399e+00, 3.232016106832226399e+00, -5.690176290550428284e+00, 3.232016106832226399e+00, 3.631117624100645980e-01, -1.716464357688231468e+00, 3.631117624100645980e-01
9.724338055691255533e+00, 3.234676723023673262e+00, 3.234676723023672373e+00, 3.234676723023672373e+00, -5.702761109632596082e+00, 3.234676723023672373e+00, 3.631074991304219513e-01, -1.718581370161519795e+00, 3.631074991304219513e-01
9.731665363947239911e+00, 3.237337308000284519e+00, 3.237337308000283187e+00, 3.237337308000283187e+00, -5.715361442988229790e+00, 3.237337308000283187e+00, 3.631032422707214380e-01, -1.720699002290704493e+00, 3.631032422707214380e-01
9.738992672203224288e+00, 3.239997861809046142e+00, 3.239997861809046587e+00, 3.239997861809046587e+00, -5.727977295156021498e+00, 3.239997861809046587e+00, 3.630989918164725383e-01, -1.722817253609224775e+00, 3.630989918164725383e-01
9.746319980459208665e+00, 3.242658384496843738e+00, 3.242658384496845070e+00, 3.242658384496845070e+00, -5.740608670671266900e+00, 3.242658384496845070e+00, 3.630947477532283640e-01, -1.724936123651223507e+00, 3.630947477532283640e-01
9.753647288715193042e+00, 3.245318876110454553e+00, 3.245318876110454998e+00, 3.245318876110454998e+00, -5.753255574065832434e+00, 3.245318876110454998e+00, 3.630905100665854368e-01, -1.727055611951541891e+00, 3.630905100665854368e-01
9.760974596971177419e+00, 3.247979336696545705e+00, 3.247979336696545705e+00, 3.247979336696545705e+00, -5.765918009868181926e+00, 3.247979336696545705e+00, 3.630862787421834659e-01, -1.729175718045720123e+00, 3.630862787421834659e-01
9.768301905227161797e+00, 3.250639766301683053e+00, 3.250639766301683942e+00, 3.250639766301683942e+00, -5.778595982603388137e+00, 3.250639766301683942e+00, 3.630820537657053482e-01, -1.731296441469997616e+00, 3.630820537657053482e-01
9.775629213483146174e+00, 3.253300164972329878e+00, 3.253300164972329878e+00, 3.253300164972329878e+00, -5.791289496793120328e+00, 3.253300164972329878e+00, 3.630778351228768352e-01, -1.733417781761308119e+00, 3.630778351228768352e-01
9.782956521739130551e+00, 3.255960532754840653e+00, 3.255960532754840653e+00, 3.255960532754840653e+00, -5.803998556955656696e+00, 3.255960532754840653e+00, 3.630736227994664223e-01, -1.735539738457278824e+00, 3.630736227994664223e-01
9.790283829995114928e+00, 3.258620869695468159e+00, 3.258620869695467270e+00, 3.258620869695467270e+00, -5.816723167605895917e+00, 3.258620869695467270e+00, 3.630694167812852924e-01, -1.737662311096231704e+00, 3.630694167812852924e-01
9.797611138251099305e+00, 3.261281175840359925e+00, 3.261281175840360369e+00, 3.261281175840360369e+00, -5.829463333255348267e+00, 3.261281175840360369e+00, 3.630652170541870394e-01, -1.739785499217177511e+00, 3.630652170541870394e-01
9.804938446507083682e+00, 3.263941451235561786e+00, 3.263941451235562230e+00, 3.263941451235562230e+00, -5.842219058412157828e+00, 3.263941451235562230e+00, 3.630610236040675565e-01, -1.741909302359818446e+00, 3.630610236040675565e-01
9.812265754763068060e+00, 3.266601695927016991e+00, 3.266601695927017435e+00, 3.266601695927017435e+00, -5.854990347581093602e+00, 3.266601695927017435e+00, 3.630568364168647588e-01, -1.744033720064544379e+00, 3.630568364168647588e-01
9.819593063019052437e+00, 3.269261909960562651e+00, 3.269261909960562651e+00, 3.269261909960562651e+00, -5.867777205263552176e+00, 3.269261909960562651e+00, 3.630526554785586391e-01, -1.746158751872428638e+00, 3.630526554785586391e-01
9.826920371275036814e+00, 3.271922093381936847e+00, 3.271922093381935515e+00, 3.271922093381935515e+00, -5.880579635957587925e+00, 3.271922093381935515e+00, 3.630484807751710452e-01, -1.748284397325234441e+00, 3.630484807751710452e-01
9.834247679531021191e+00, 3.274582246236768857e+00, 3.274582246236769745e+00, 3.274582246236769745e+00, -5.893397644157883697e+00, 3.274582246236769745e+00, 3.630443122927654032e-01, -1.750410655965404905e+00, 3.630443122927654032e-01
9.841574987787005568e+00, 3.277242368570597364e+00, 3.277242368570597364e+00, 3.277242368570597364e+00, -5.906231234355781012e+00, 3.277242368570597364e+00, 3.630401500174466056e-01, -1.752537527336066159e+00, 3.630401500174466056e-01
9.848902296042989946e+00, 3.279902460428850031e+00, 3.279902460428850031e+00, 3.279902460428850031e+00, -5.919080411039269407e+00, 3.279902460428850031e+00, 3.630359939353610677e-01, -1.754665010981023121e+00, 3.630359939353610677e-01
9.856229604298974323e+00, 3.282562521856853710e+00, 3.282562521856854598e+00, 3.282562521856854598e+00, -5.931945178693006859e+00, 3.282562521856854598e+00, 3.630318440326961715e-01, -1.756793106444762387e+00, 3.630318440326961715e-01
9.863556912554958700e+00, 3.285222552899840665e+00, 3.285222552899841109e+00, 3.285222552899841109e+00, -5.944825541798305579e+00, 3.285222552899841109e+00, 3.630277002956804888e-01, -1.758921813272444901e+00, 3.630277002956804888e-01
9.870884220810943077e+00, 3.287882553602934355e+00, 3.287882553602935243e+00, 3.287882553602935243e+00, -5.957721504833155990e+00, 3.287882553602935243e+00, 3.630235627105835028e-01, -1.761051131009908621e+00, 3.630235627105835028e-01
9.878211529066927454e+00, 3.290542524011165870e+00, 3.290542524011165870e+00, 3.290542524011165870e+00, -5.970633072272221398e+00, 3.290542524011165870e+00, 3.630194312637153864e-01, -1.763181059203666745e+00, 3.630194312637153864e-01
9.885538837322911832e+00, 3.293202464169455723e+00, 3.293202464169457055e+00, 3.293202464169457055e+00, -5.983560248586847763e+00, 3.293202464169457055e+00, 3.630153059414267802e-01, -1.765311597400904375e+00, 3.630153059414267802e-01
9.892866145578896209e+00, 3.295862374122636496e+00, 3.295862374122637828e+00, 3.295862374122637828e+00, -5.996503038245055706e+00, 3.295862374122637828e+00, 3.630111867301090700e-01, -1.767442745149476524e+00, 3.630111867301090700e-01
9.900193453834880586e+00, 3.298522253915434632e+00, 3.298522253915434188e+00, 3.298522253915434188e+00, -6.009461445711560934e+00, 3.298522253915434188e+00, 3.630070736161936096e-01, -1.769574501997910332e+00, 3.630070736161936096e-01
9.907520762090864963e+00, 3.301182103592474437e+00, 3.301182103592474881e+00, 3.301182103592474881e+00, -6.022435475447779574e+00, 3.301182103592474881e+00, 3.630029665861520538e-01, -1.771706867495399740e+00, 3.630029665861520538e-01
9.914848070346849340e+00, 3.303841923198286068e+00, 3.303841923198287400e+00, 3.303841923198287400e+00, -6.035425131911814844e+00, 3.303841923198287400e+00, 3.629988656264960256e-01, -1.773839841191805489e+00, 3.629988656264960256e-01
9.922175378602833717e+00, 3.306501712777304203e+00, 3.306501712777303759e+00, 3.306501712777303759e+00, -6.048430419558487259e+00, 3.306501712777303759e+00, 3.629947707237769494e-01, -1.775973422637655341e+00, 3.629947707237769494e-01
9.929502686858818095e+00, 3.309161472373856938e+00, 3.309161472373856050e+00, 3.309161472373856050e+00, -6.061451342839310641e+00, 3.309161472373856050e+00, 3.629906818645861066e-01, -1.778107611384137643e+00, 3.629906818645861066e-01
9.936829995114802472e+00, 3.311821202032176004e+00, 3.311821202032175560e+00, 3.311821202032175560e+00, -6.074487906202529430e+00, 3.311821202032175560e+00, 3.629865990355540806e-01, -1.780242406983106873e+00, 3.629865990355540806e-01
9.944157303370786849e+00, 3.314480901796401202e+00, 3.314480901796401646e+00, 3.314480901796401646e+00, -6.087540114093097365e+00, 3.314480901796401646e+00, 3.629825222233510340e-01, -1.782377808987076317e+00, 3.629825222233510340e-01
9.951484611626771226e+00, 3.317140571710568864e+00, 3.317140571710569752e+00, 3.317140571710569752e+00, -6.100607970952695247e+00, 3.317140571710569752e+00, 3.629784514146863206e-01, -1.784513816949218734e+00, 3.629784514146863206e-01
9.958811919882755603e+00, 3.319800211818623392e+00, 3.319800211818622948e+00, 3.319800211818622948e+00, -6.113691481219724722e+00, 3.319800211818622948e+00, 3.629743865963084293e-01, -1.786650430423364799e+00, 3.629743865963084293e-01
9.966139228138739981e+00, 3.322459822164403942e+00, 3.322459822164403942e+00, 3.322459822164403942e+00, -6.126790649329328708e+00, 3.322459822164403942e+00, 3.629703277550048179e-01, -1.788787648964002663e+00, 3.629703277550048179e-01
9.973466536394724358e+00, 3.325119402791663514e+00, 3.325119402791662182e+00, 3.325119402791662182e+00, -6.139905479713386960e+00, 3.325119402791662182e+00, 3.629662748776018022e-01, -1.790925472126274842e+00, 3.629662748776018022e-01
9.980793844650708735e+00, 3.327778953744045864e+00, 3.327778953744047197e+00, 3.327778953744047197e+00, -6.153035976800522278e+00, 3.327778953744047197e+00, 3.629622279509643334e-01, -1.793063899465978217e+00, 3.629622279509643334e-01
9.988121152906693112e+00, 3.330438475065115700e+00, 3.330438475065116144e+00, 3.330438475065116144e+00, -6.166182145016096072e+00, 3.330438475065116144e+00, 3.629581869619958878e-01, -1.795202930539560260e+00, 3.629581869619958878e-01
9.995448461162677489e+00, 3.333097966798326706e+00, 3.333097966798325817e+00, 3.333097966798325817e+00, -6.179343988782240338e+00, 3.333097966798325817e+00, 3.629541518976384662e-01, -1.797342564904121920e+00, 3.629541518976384662e-01
1.000277576941866187e+01, 3.335757428987042417e+00, 3.335757428987041084e+00, 3.335757428987041084e+00, -6.192521512517823012e+00, 3.335757428987041084e+00, 3.629501227448721501e-01, -1.799482802117410074e+00, 3.629501227448721501e-01
1.001010307767464624e+01, 3.338416861674530889e+00, 3.338416861674530889e+00, 3.338416861674530889e+00, -6.205714720638493276e+00, 3.338416861674530889e+00, 3.629460994907153237e-01, -1.801623641737823300e+00, 3.629460994907153237e-01
1.001743038593063062e+01, 3.341076264903967807e+00, 3.341076264903967363e+00, 3.341076264903967363e+00, -6.218923617556654015e+00, 3.341076264903967363e+00, 3.629420821222242299e-01, -1.803765083324403662e+00, 3.629420821222242299e-01
1.002475769418661500e+01, 3.343735638718429826e+00, 3.343735638718431158e+00, 3.343735638718431158e+00, -6.232148207681480478e+00, 3.343735638718431158e+00, 3.629380706264929701e-01, -1.805907126436839372e+00, 3.629380706264929701e-01
1.003208500244259938e+01, 3.346394983160905223e+00, 3.346394983160905223e+00, 3.346394983160905223e+00, -6.245388495418931818e+00, 3.346394983160905223e+00, 3.629340649906534488e-01, -1.808049770635463016e+00, 3.629340649906534488e-01
1.003941231069858375e+01, 3.349054298274281916e+00, 3.349054298274280583e+00, 3.349054298274280583e+00, -6.258644485171740435e+00, 3.349054298274280583e+00, 3.629300652018750406e-01, -1.810193015481248224e+00, 3.629300652018750406e-01
1.004673961895456813e+01, 3.351713584101353671e+00, 3.351713584101352339e+00, 3.351713584101352339e+00, -6.271916181339424412e+00, 3.351713584101352339e+00, 3.629260712473644790e-01, -1.812336860535809224e+00, 3.629260712473644790e-01
1.005406692721055251e+01, 3.354372840684824997e+00, 3.354372840684824997e+00, 3.354372840684824997e+00, -6.285203588318299062e+00, 3.354372840684824997e+00, 3.629220831143659676e-01, -1.814481305361401953e+00, 3.629220831143659676e-01
1.006139423546653688e+01, 3.357032068067305364e+00, 3.357032068067305808e+00, 3.357032068067305808e+00, -6.298506710501468042e+00, 3.357032068067305808e+00, 3.629181007901608469e-01, -1.816626349520918282e+00, 3.629181007901608469e-01
1.006872154372252126e+01, 3.359691266291313649e+00, 3.359691266291313649e+00, 3.359691266291313649e+00, -6.311825552278835794e+00, 3.359691266291313649e+00, 3.629141242620673169e-01, -1.818771992577887353e+00, 3.629141242620673169e-01
1.007604885197850564e+01, 3.362350435399269699e+00, 3.362350435399269255e+00, 3.362350435399269255e+00, -6.325160118037111978e+00, 3.362350435399269255e+00, 3.629101535174406590e-01, -1.820918234096473354e+00, 3.629101535174406590e-01
1.008337616023449002e+01, 3.365009575433504541e+00, 3.365009575433505873e+00, 3.365009575433505873e+00, -6.338510412159809704e+00, 3.365009575433505873e+00, 3.629061885436726809e-01, -1.823065073641474854e+00, 3.629061885436726809e-01
1.009070346849047439e+01, 3.367668686436260828e+00, 3.367668686436260828e+00, 3.367668686436260828e+00, -6.351876439027270393e+00, 3.367668686436260828e+00, 3.629022293281921052e-01, -1.825212510778322805e+00, 3.629022293281921052e-01
1.009803077674645877e+01, 3.370327768449683514e+00, 3.370327768449682182e+00, 3.370327768449682182e+00, -6.365258203016634475e+00, 3.370327768449682182e+00, 3.628982758584639590e-01, -1.827360545073078768e+00, 3.628982758584639590e-01
1.010535808500244315e+01, 3.372986821515823852e+00, 3.372986821515825184e+00, 3.372986821515825184e+00, -6.378655708501880461e+00, 3.372986821515825184e+00, 3.628943281219895733e-01, -1.829509176092435352e+00, 3.628943281219895733e-01
1.011268539325842752e+01, 3.375645845676650936e+00, 3.375645845676650936e+00, 3.375645845676650936e+00, -6.392068959853801857e+00, 3.375645845676650936e+00, 3.628903861063066394e-01, -1.831658403403711111e+00, 3.628903861063066394e-01
1.012001270151441190e+01, 3.378304840974036161e+00, 3.378304840974035272e+00, 3.378304840974035272e+00, -6.405497961440033805e+00, 3.378304840974035272e+00, 3.628864497989888749e-01, -1.833808226574853650e+00, 3.628864497989888749e-01
1.012734000977039628e+01, 3.380963807449758107e+00, 3.380963807449757219e+00, 3.380963807449757219e+00, -6.418942717625045091e+00, 3.380963807449757219e+00, 3.628825191876460243e-01, -1.835958645174436299e+00, 3.628825191876460243e-01
1.013466731802638066e+01, 3.383622745145509203e+00, 3.383622745145509647e+00, 3.383622745145509647e+00, -6.432403232770142587e+00, 3.383622745145509647e+00, 3.628785942599235259e-01, -1.838109658771655663e+00, 3.628785942599235259e-01
1.014199462628236503e+01, 3.386281654102889505e+00, 3.386281654102890837e+00, 3.386281654102890837e+00, -6.445879511233482795e+00, 3.386281654102890837e+00, 3.628746750035026780e-01, -1.840261266936331852e+00, 3.628746750035026780e-01
1.014932193453834941e+01, 3.388940534363413359e+00, 3.388940534363412915e+00, 3.388940534363412915e+00, -6.459371557370070072e+00, 3.388940534363412915e+00, 3.628707614061002507e-01, -1.842413469238906254e+00, 3.628707614061002507e-01
1.015664924279433379e+01, 3.391599385968495639e+00, 3.391599385968495195e+00, 3.391599385968495195e+00, -6.472879375531763735e+00, 3.391599385968495195e+00, 3.628668534554685410e-01, -1.844566265250440207e+00, 3.628668534554685410e-01
1.016397655105031816e+01, 3.394258208959470391e+00, 3.394258208959469947e+00, 3.394258208959469947e+00, -6.486402970067279838e+00, 3.394258208959469947e+00, 3.628629511393949847e-01, -1.846719654542614997e+00, 3.628629511393949847e-01
1.017130385930630254e+01, 3.396917003377575739e+00, 3.396917003377576183e+00, 3.396917003377576183e+00, -6.499942345322203607e+00, 3.396917003377576183e+00, 3.628590544457025446e-01, -1.848873636687728084e+00, 3.628590544457025446e-01
1.017863116756228692e+01, 3.399575769263968983e+00, 3.399575769263969871e+00, 3.399575769263969871e+00, -6.513497505638990326e+00, 3.399575769263969871e+00, 3.628551633622488226e-01, -1.851028211258694878e+00, 3.628551633622488226e-01
1.018595847581827130e+01, 3.402234506659710167e+00, 3.402234506659711499e+00, 3.402234506659711499e+00, -6.527068455356958232e+00, 3.402234506659711499e+00, 3.628512778769267255e-01, -1.853183377829044520e+00, 3.628512778769267255e-01
1.019328578407425567e+01, 3.404893215605776291e+00, 3.404893215605777179e+00, 3.404893215605777179e+00, -6.540655198812308058e+00, 3.404893215605777179e+00, 3.628473979776637437e-01, -1.855339135972918552e+00, 3.628473979776637437e-01
1.020061309233024005e+01, 3.407551896143054204e+00, 3.407551896143054204e+00, 3.407551896143054204e+00, -6.554257740338130134e+00, 3.407551896143054204e+00, 3.628435236524222285e-01, -1.857495485265074020e+00, 3.628435236524222285e-01
1.020794040058622443e+01, 3.410210548312340606e+00, 3.410210548312339718e+00, 3.410210548312339718e+00, -6.567876084264387515e+00, 3.410210548312339718e+00, 3.628396548891989482e-01, -1.859652425280875931e+00, 3.628396548891989482e-01
1.021526770884220880e+01, 3.412869172154345154e+00, 3.412869172154345598e+00, 3.412869172154345598e+00, -6.581510234917943514e+00, 3.412869172154345598e+00, 3.628357916760251434e-01, -1.861809955596300581e+00, 3.628357916760251434e-01
1.022259501709819318e+01, 3.415527767709695794e+00, 3.415527767709694462e+00, 3.415527767709694462e+00, -6.595160196622551041e+00, 3.415527767709694462e+00, 3.628319340009664162e-01, -1.863968075787930667e+00, 3.628319340009664162e-01
1.022992232535417756e+01, 3.418186335018923216e+00, 3.418186335018923216e+00, 3.418186335018923216e+00, -6.608825973698870371e+00, 3.418186335018923216e+00, 3.628280818521225082e-01, -1.866126785432959068e+00, 3.628280818521225082e-01
1.023724963361016016e+01, 3.420844874122479506e+00, 3.420844874122479062e+00, 3.420844874122479062e+00, -6.622507570464451376e+00, 3.420844874122479062e+00, 3.628242352176273555e-01, -1.868286084109180178e+00, 3.628242352176273555e-01
1.024457694186614454e+01, 3.423503385060726156e+00, 3.423503385060725268e+00, 3.423503385060725268e+00, -6.636204991233775274e+00, 3.423503385060725268e+00, 3.628203940856485898e-01, -1.870445971394997020e+00, 3.628203940856485898e-01
1.025190425012212891e+01, 3.426161867873936284e+00, 3.426161867873935840e+00, 3.426161867873935840e+00, -6.649918240318215545e+00, 3.426161867873935840e+00, 3.628165584443879821e-01, -1.872606446869413244e+00, 3.628165584443879821e-01
1.025923155837811329e+01, 3.428820322602300408e+00, 3.428820322602301740e+00, 3.428820322602301740e+00, -6.663647322026074349e+00, 3.428820322602301740e+00, 3.628127282820807764e-01, -1.874767510112034463e+00, 3.628127282820807764e-01
1.026655886663409767e+01, 3.431478749285922891e+00, 3.431478749285924223e+00, 3.431478749285924223e+00, -6.677392240662564760e+00, 3.431478749285924223e+00, 3.628089035869958567e-01, -1.876929160703066035e+00, 3.628089035869958567e-01
1.027388617489008205e+01, 3.434137147964820613e+00, 3.434137147964821946e+00, 3.434137147964821946e+00, -6.691153000529844519e+00, 3.434137147964821946e+00, 3.628050843474356357e-01, -1.879091398223315945e+00, 3.628050843474356357e-01
1.028121348314606642e+01, 3.436795518678925632e+00, 3.436795518678925188e+00, 3.436795518678925188e+00, -6.704929605926984948e+00, 3.436795518678925188e+00, 3.628012705517358327e-01, -1.881254222254186370e+00, 3.628012705517358327e-01
1.028854079140205080e+01, 3.439453861468080742e+00, 3.439453861468079854e+00, 3.439453861468079854e+00, -6.718722061149996705e+00, 3.439453861468079854e+00, 3.627974621882654183e-01, -1.883417632377677453e+00, 3.627974621882654183e-01
1.029586809965803518e+01, 3.442112176372048804e+00, 3.442112176372048804e+00, 3.442112176372048804e+00, -6.732530370491832450e+00, 3.442112176372048804e+00, 3.627936592454264475e-01, -1.885581628176384861e+00, 3.627936592454264475e-01
1.030319540791401955e+01, 3.444770463430507856e+00, 3.444770463430506968e+00, 3.444770463430506968e+00, -6.746354538242390397e+00, 3.444770463430506968e+00, 3.627898617116539492e-01, -1.887746209233498673e+00, 3.627898617116539492e-01
1.031052271617000393e+01, 3.447428722683048008e+00, 3.447428722683046676e+00, 3.447428722683046676e+00, -6.760194568688511652e+00, 3.447428722683046676e+00, 3.627860695754158149e-01, -1.889911375132801385e+00, 3.627860695754158149e-01
1.031785002442598831e+01, 3.450086954169173215e+00, 3.450086954169174103e+00, 3.450086954169174103e+00, -6.774050466113994418e+00, 3.450086954169174103e+00, 3.627822828252127985e-01, -1.892077125458667020e+00, 3.627822828252127985e-01
1.032517733268197269e+01, 3.452745157928312825e+00, 3.452745157928313713e+00, 3.452745157928313713e+00, -6.787922234799587784e+00, 3.452745157928313713e+00, 3.627785014495782390e-01, -1.894243459796059792e+00, 3.627785014495782390e-01
1.033250464093795706e+01, 3.455403333999803817e+00, 3.455403333999803372e+00, 3.455403333999803372e+00, -6.801809879023010375e+00, 3.455403333999803372e+00, 3.627747254370779495e-01, -1.896410377730534336e+00, 3.627747254370779495e-01
1.033983194919394144e+01, 3.458061482422899235e+00, 3.458061482422900568e+00, 3.458061482422900568e+00, -6.815713403058935249e+00, 3.458061482422900568e+00, 3.627709547763101616e-01, -1.898577878848230149e+00, 3.627709547763101616e-01
1.034715925744992582e+01, 3.460719603236774855e+00, 3.460719603236774411e+00, 3.460719603236774411e+00, -6.829632811179012997e+00, 3.460719603236774411e+00, 3.627671894559055255e-01, -1.900745962735876926e+00, 3.627671894559055255e-01
1.035448656570591019e+01, 3.463377696480518075e+00, 3.463377696480517187e+00, 3.463377696480517187e+00, -6.843568107651869958e+00, 3.463377696480517187e+00, 3.627634294645266655e-01, -1.902914628980787004e+00, 3.627634294645266655e-01
1.036181387396189457e+01, 3.466035762193131475e+00, 3.466035762193132364e+00, 3.466035762193132364e+00, -6.857519296743107340e+00, 3.466035762193132364e+00, 3.627596747908685137e-01, -1.905083877170857365e+00, 3.627596747908685137e-01
1.036914118221787895e+01, 3.468693800413545247e+00, 3.468693800413544359e+00, 3.468693800413544359e+00, -6.871486382715302099e+00, 3.468693800413544359e+00, 3.627559254236578101e-01, -1.907253706894568746e+00, 3.627559254236578101e-01
1.037646849047386333e+01, 3.471351811180594105e+00, 3.471351811180593216e+00, 3.471351811180593216e+00, -6.885469369828032704e+00, 3.471351811180593216e+00, 3.627521813516531579e-01, -1.909424117740983196e+00, 3.627521813516531579e-01
1.038379579872984770e+01, 3.474009794533038598e+00, 3.474009794533038598e+00, 3.474009794533038598e+00, -6.899468262337854263e+00, 3.474009794533038598e+00, 3.627484425636448573e-01, -1.911595109299742523e+00, 3.627484425636448573e-01
1.039112310698583208e+01, 3.476667750509556232e+00, 3.476667750509556232e+00, 3.476667750509556232e+00, -6.913483064498328723e+00, 3.476667750509556232e+00, 3.627447090484549053e-01, -1.913766681161067185e+00, 3.627447090484549053e-01
1.039845041524181646e+01, 3.479325679148741912e+00, 3.479325679148740580e+00, 3.479325679148740580e+00, -6.927513780560002665e+00, 3.479325679148740580e+00, 3.627409807949367182e-01, -1.915938832915756951e+00, 3.627409807949367182e-01
1.040577772349780084e+01, 3.481983580489106611e+00, 3.481983580489105279e+00, 3.481983580489105279e+00, -6.941560414770451715e+00, 3.481983580489105279e+00, 3.627372577919752428e-01, -1.918111564155187798e+00, 3.627372577919752428e-01
1.041310503175378521e+01, 3.484641454569080921e+00, 3.484641454569082253e+00, 3.484641454569082253e+00, -6.955622971374229913e+00, 3.484641454569082253e+00, 3.627335400284865674e-01, -1.920284874471310577e+00, 3.627335400284865674e-01
1.042043234000976959e+01, 3.487299301427022158e+00, 3.487299301427022158e+00, 3.487299301427022158e+00, -6.969701454612925673e+00, 3.487299301427022158e+00, 3.627298274934180333e-01, -1.922458763456651454e+00, 3.627298274934180333e-01
1.042775964826575397e+01, 3.489957121101193493e+00, 3.489957121101193938e+00, 3.489957121101193938e+00, -6.983795868725129807e+00, 3.489957121101193938e+00, 3.627261201757480125e-01, -1.924633230704308806e+00, 3.627261201757480125e-01
1.043508695652173834e+01, 3.492614913629787043e+00, 3.492614913629788376e+00, 3.492614913629788376e+00, -6.997906217946464835e+00, 3.492614913629788376e+00, 3.627224180644857965e-01, -1.926808275807953219e+00, 3.627224180644857965e-01
1.044241426477772272e+01, 3.495272679050912767e+00, 3.495272679050912323e+00, 3.495272679050912323e+00, -7.012032506509567220e+00, 3.495272679050912323e+00, 3.627187211486716523e-01, -1.928983898361825267e+00, 3.627187211486716523e-01
1.044974157303370710e+01, 3.497930417402598025e+00, 3.497930417402596692e+00, 3.497930417402596692e+00, -7.026174738644115791e+00, 3.497930417402596692e+00, 3.627150294173765444e-01, -1.931160097960735733e+00, 3.627150294173765444e-01
1.045706888128969148e+01, 3.500588128722788905e+00, 3.500588128722788461e+00, 3.500588128722788461e+00, -7.040332918576805099e+00, 3.500588128722788461e+00, 3.627113428597019684e-01, -1.933336874200062949e+00, 3.627113428597019684e-01
1.046439618954567585e+01, 3.503245813049355561e+00, 3.503245813049356006e+00, 3.503245813049356006e+00, -7.054507050531384493e+00, 3.503245813049356006e+00, 3.627076614647799513e-01, -1.935514226675753457e+00, 3.627076614647799513e-01
1.047172349780166023e+01, 3.505903470420091317e+00, 3.505903470420090429e+00, 3.505903470420090429e+00, -7.068697138728634144e+00, 3.505903470420090429e+00, 3.627039852217731619e-01, -1.937692154984318682e+00, 3.627039852217731619e-01
1.047905080605764461e+01, 3.508561100872699789e+00, 3.508561100872700678e+00, 3.508561100872700678e+00, -7.082903187386381916e+00, 3.508561100872700678e+00, 3.627003141198743008e-01, -1.939870658722834706e+00, 3.627003141198743008e-01
1.048637811431362898e+01, 3.511218704444820204e+00, 3.511218704444818872e+00, 3.511218704444818872e+00, -7.097125200719506921e+00, 3.511218704444818872e+00, 3.626966481483063776e-01, -1.942049737488941163e+00, 3.626966481483063776e-01
1.049370542256961336e+01, 3.513876281173994087e+00, 3.513876281173994975e+00, 3.513876281173994975e+00, -7.111363182939941296e+00, 3.513876281173994975e+00, 3.626929872963225998e-01, -1.944229390880841235e+00, 3.626929872963225998e-01
1.050103273082559774e+01, 3.516533831097703899e+00, 3.516533831097704343e+00, 3.516533831097704343e+00, -7.125617138256671090e+00, 3.516533831097704343e+00, 3.626893315532060402e-01, -1.946409618497296101e+00, 3.626893315532060402e-01
1.050836003908158212e+01, 3.519191354253342396e+00, 3.519191354253341508e+00, 3.519191354253341508e+00, -7.139887070875753139e+00, 3.519191354253341508e+00, 3.626856809082696920e-01, -1.948590419937629603e+00, 3.626856809082696920e-01
1.051568734733756649e+01, 3.521848850678224618e+00, 3.521848850678223730e+00, 3.521848850678223730e+00, -7.154172985000300855e+00, 3.521848850678223730e+00, 3.626820353508564132e-01, -1.950771794801725134e+00, 3.626820353508564132e-01
1.052301465559355087e+01, 3.524506320409587445e+00, 3.524506320409588778e+00, 3.524506320409588778e+00, -7.168474884830511762e+00, 3.524506320409588778e+00, 3.626783948703385940e-01, -1.952953742690020311e+00, 3.626783948703385940e-01
1.053034196384953525e+01, 3.527163763484599812e+00, 3.527163763484598924e+00, 3.527163763484598924e+00, -7.182792774563638183e+00, 3.527163763484598924e+00, 3.626747594561183785e-01, -1.955136263203511637e+00, 3.626747594561183785e-01
1.053766927210551962e+01, 3.529821179940335174e+00, 3.529821179940336506e+00, 3.529821179940336506e+00, -7.197126658394028986e+00, 3.529821179940336506e+00, 3.626711290976272761e-01, -1.957319355943751837e+00, 3.626711290976272761e-01
1.054499658036150400e+01, 3.532478569813811031e+00, 3.532478569813809699e+00, 3.532478569813809699e+00, -7.211476540513106492e+00, 3.532478569813809699e+00, 3.626675037843261618e-01, -1.959503020512843197e+00, 3.626675037843261618e-01
1.055232388861748838e+01, 3.535135933141944964e+00, 3.535135933141946296e+00, 3.535135933141946296e+00, -7.225842425109373579e+00, 3.535135933141946296e+00, 3.626638835057052757e-01, -1.961687256513446886e+00, 3.626638835057052757e-01
1.055965119687347276e+01, 3.537793269961597264e+00, 3.537793269961598153e+00, 3.537793269961598153e+00, -7.240224316368439439e+00, 3.537793269961598153e+00, 3.626602682512839460e-01, -1.963872063548771196e+00, 3.626602682512839460e-01
1.056697850512945713e+01, 3.540450580309540740e+00, 3.540450580309542072e+00, 3.540450580309542072e+00, -7.254622218472999151e+00, 3.540450580309542072e+00, 3.626566580106105886e-01, -1.966057441222577529e+00, 3.626566580106105886e-01
1.057430581338544151e+01, 3.543107864222477144e+00, 3.543107864222476255e+00, 3.543107864222476255e+00, -7.269036135602839899e+00, 3.543107864222476255e+00, 3.626530527732626519e-01, -1.968243389139177069e+00, 3.626530527732626519e-01
1.058163312164142589e+01, 3.545765121737025183e+00, 3.545765121737024295e+00, 3.545765121737024295e+00, -7.283466071934865838e+00, 3.545765121737024295e+00, 3.626494525288462834e-01, -1.970429906903427009e+00, 3.626494525288462834e-01
1.058896042989741026e+01, 3.548422352889730735e+00, 3.548422352889731624e+00, 3.548422352889731624e+00, -7.297912031643078556e+00, 3.548422352889731624e+00, 3.626458572669966074e-01, -1.972616994120733214e+00, 3.626458572669966074e-01
1.059628773815339464e+01, 3.551079557717071289e+00, 3.551079557717070401e+00, 3.551079557717070401e+00, -7.312374018898590400e+00, 3.551079557717070401e+00, 3.626422669773772811e-01, -1.974804650397048444e+00, 3.626422669773772811e-01
1.060361504640937902e+01, 3.553736736255435957e+00, 3.553736736255435513e+00, 3.553736736255435513e+00, -7.326852037869628909e+00, 3.553736736255435513e+00, 3.626386816496806054e-01, -1.976992875338869693e+00, 3.626386816496806054e-01
1.061094235466536340e+01, 3.556393888541145021e+00, 3.556393888541146353e+00, 3.556393888541146353e+00, -7.341346092721544814e+00, 3.556393888541146353e+00, 3.626351012736273027e-01, -1.979181668553238405e+00, 3.626351012736273027e-01
1.061826966292134777e+01, 3.559051014610447705e+00, 3.559051014610448593e+00, 3.559051014610448593e+00, -7.355856187616808484e+00, 3.559051014610448593e+00, 3.626315258389665175e-01, -1.981371029647736259e+00, 3.626315258389665175e-01
1.062559697117733215e+01, 3.561708114499510192e+00, 3.561708114499511080e+00, 3.561708114499511080e+00, -7.370382326715010812e+00, 3.561708114499511080e+00, 3.626279553354755936e-01, -1.983560958230489168e+00, 3.626279553354755936e-01
1.063292427943331653e+01, 3.564365188244429827e+00, 3.564365188244428495e+00, 3.564365188244428495e+00, -7.384924514172886312e+00, 3.564365188244428495e+00, 3.626243897529601301e-01, -1.985751453910163500e+00, 3.626243897529601301e-01
1.064025158768930091e+01, 3.567022235881223580e+00, 3.567022235881221803e+00, 3.567022235881221803e+00, -7.399482754144290908e+00, 3.567022235881221803e+00, 3.626208290812538149e-01, -1.987942516295963191e+00, 3.626208290812538149e-01
1.064757889594528528e+01, 3.569679257445834697e+00, 3.569679257445835585e+00, 3.569679257445835585e+00, -7.414057050780231251e+00, 3.569679257445835585e+00, 3.626172733102182022e-01, -1.990134144997632415e+00, 3.626172733102182022e-01
1.065490620420126966e+01, 3.572336252974141146e+00, 3.572336252974142923e+00, 3.572336252974142923e+00, -7.428647408228845173e+00, 3.572336252974142923e+00, 3.626137224297428796e-01, -1.992326339625449139e+00, 3.626137224297428796e-01
1.066223351245725404e+01, 3.574993222501943180e+00, 3.574993222501941403e+00, 3.574993222501941403e+00, -7.443253830635423896e+00, 3.574993222501941403e+00, 3.626101764297450791e-01, -1.994519099790232675e+00, 3.626101764297450791e-01
1.066956082071323841e+01, 3.577650166064955339e+00, 3.577650166064954007e+00, 3.577650166064954007e+00, -7.457876322142406700e+00, 3.577650166064954007e+00, 3.626066353001699549e-01, -1.996712425103332134e+00, 3.626066353001699549e-01
1.067688812896922279e+01, 3.580307083698832660e+00, 3.580307083698831772e+00, 3.580307083698831772e+00, -7.472514886889386254e+00, 3.580307083698831772e+00, 3.626030990309899726e-01, -1.998906315176632642e+00, 3.626030990309899726e-01
1.068421543722520717e+01, 3.582963975439150683e+00, 3.582963975439151572e+00, 3.582963975439151572e+00, -7.487169529013117497e+00, 3.582963975439151572e+00, 3.625995676122053535e-01, -2.001100769622553788e+00, 3.625995676122053535e-01
1.069154274548119155e+01, 3.585620841321416119e+00, 3.585620841321417007e+00, 3.585620841321417007e+00, -7.501840252647508756e+00, 3.585620841321417007e+00, 3.625960410338436302e-01, -2.003295788054042958e+00, 3.625960410338436302e-01
1.069887005373717592e+01, 3.588277681381058404e+00, 3.588277681381058404e+00, 3.588277681381058404e+00, -7.516527061923643949e+00, 3.588277681381058404e+00, 3.625925192859596469e-01, -2.005491370084580449e+00, 3.625925192859596469e-01
1.070619736199316030e+01, 3.590934495653435476e+00, 3.590934495653435476e+00, 3.590934495653435476e+00, -7.531229960969772819e+00, 3.590934495653435476e+00, 3.625890023586354483e-01, -2.007687515328175465e+00, 3.625890023586354483e-01
1.071352467024914468e+01, 3.593591284173832445e+00, 3.593591284173831113e+00, 3.593591284173831113e+00, -7.545948953911316259e+00, 3.593591284173831113e+00, 3.625854902419802239e-01, -2.009884223399365677e+00, 3.625854902419802239e-01
1.072085197850512905e+01, 3.596248046977462920e+00, 3.596248046977461588e+00, 3.596248046977461588e+00, -7.560684044870877862e+00, 3.596248046977461588e+00, 3.625819829261303084e-01, -2.012081493913217223e+00, 3.625819829261303084e-01
1.072817928676111343e+01, 3.598904784099465459e+00, 3.598904784099464571e+00, 3.598904784099464571e+00, -7.575435237968235036e+00, 3.598904784099464571e+00, 3.625784804012489038e-01, -2.014279326485318489e+00, 3.625784804012489038e-01
1.073550659501709781e+01, 3.601561495574912453e+00, 3.601561495574912009e+00, 3.601561495574912009e+00, -7.590202537320361209e+00, 3.601561495574912009e+00, 3.625749826575259682e-01, -2.016477720731788548e+00, 3.625749826575259682e-01
1.074283390327308219e+01, 3.604218181438797686e+00, 3.604218181438798574e+00, 3.604218181438798574e+00, -7.604985947041405403e+00, 3.604218181438798574e+00, 3.625714896851784386e-01, -2.018676676269265169e+00, 3.625714896851784386e-01
1.075016121152906656e+01, 3.606874841726051883e+00, 3.606874841726050551e+00, 3.606874841726050551e+00, -7.619785471242724206e+00, 3.606874841726050551e+00, 3.625680014744497304e-01, -2.020876192714913255e+00, 3.625680014744497304e-01
1.075748851978505094e+01, 3.609531476471523614e+00, 3.609531476471523614e+00, 3.609531476471523614e+00, -7.634601114032860458e+00, 3.609531476471523614e+00, 3.625645180156099601e-01, -2.023076269686416850e+00, 3.625645180156099601e-01
1.076481582804103532e+01, 3.612188085710000607e+00, 3.612188085709998830e+00, 3.612188085709998830e+00, -7.649432879517561901e+00, 3.612188085709998830e+00, 3.625610392989556674e-01, -2.025276906801982246e+00, 3.625610392989556674e-01
1.077214313629701969e+01, 3.614844669476191097e+00, 3.614844669476189765e+00, 3.614844669476189765e+00, -7.664280771799772296e+00, 3.614844669476189765e+00, 3.625575653148098154e-01, -2.027478103680334431e+00, 3.625575653148098154e-01
1.077947044455300407e+01, 3.617501227804737152e+00, 3.617501227804735819e+00, 3.617501227804735819e+00, -7.679144794979661626e+00, 3.617501227804735819e+00, 3.625540960535217350e-01, -2.029679859940717979e+00, 3.625540960535217350e-01
1.078679775280898845e+01, 3.620157760730208896e+00, 3.620157760730209340e+00, 3.620157760730209340e+00, -7.694024953154598556e+00, 3.620157760730209340e+00, 3.625506315054669026e-01, -2.031882175202895269e+00, 3.625506315054669026e-01
1.079412506106497283e+01, 3.622814268287108508e+00, 3.622814268287108508e+00, 3.622814268287108508e+00, -7.708921250419164650e+00, 3.622814268287108508e+00, 3.625471716610469408e-01, -2.034085049087144714e+00, 3.625471716610469408e-01
1.080145236932095720e+01, 3.625470750509864004e+00, 3.625470750509865780e+00, 3.625470750509865780e+00, -7.723833690865172130e+00, 3.625470750509865780e+00, 3.625437165106895065e-01, -2.036288481214259427e+00, 3.625437165106895065e-01
1.080877967757694158e+01, 3.628127207432839452e+00, 3.628127207432838119e+00, 3.628127207432838119e+00, -7.738762278581645226e+00, 3.628127207432838119e+00, 3.625402660448483472e-01, -2.038492471205549439e+00, 3.625402660448483472e-01
1.081610698583292596e+01, 3.630783639090318093e+00, 3.630783639090318982e+00, 3.630783639090318982e+00, -7.753707017654847711e+00, 3.630783639090318982e+00, 3.625368202540028006e-01, -2.040697018682835040e+00, 3.625368202540028006e-01
1.082343429408891033e+01, 3.633440045516524108e+00, 3.633440045516524997e+00, 3.633440045516524997e+00, -7.768667912168265133e+00, 3.633440045516524997e+00, 3.625333791286582952e-01, -2.042902123268451220e+00, 3.625333791286582952e-01
1.083076160234489471e+01, 3.636096426745609289e+00, 3.636096426745608845e+00, 3.636096426745608845e+00, -7.783644966202615478e+00, 3.636096426745608845e+00, 3.625299426593457941e-01, -2.045107784585244115e+00, 3.625299426593457941e-01
1.083808891060087909e+01, 3.638752782811651709e+00, 3.638752782811652597e+00, 3.638752782811652597e+00, -7.798638183835864268e+00, 3.638752782811652597e+00, 3.625265108366217959e-01, -2.047314002256569232e+00, 3.625265108366217959e-01
1.084541621885686347e+01, 3.641409113748666826e+00, 3.641409113748667714e+00, 3.641409113748667714e+00, -7.813647569143208571e+00, 3.641409113748667714e+00, 3.625230836510685006e-01, -2.049520775906291448e+00, 3.625230836510685006e-01
1.085274352711284784e+01, 3.644065419590597710e+00, 3.644065419590598598e+00, 3.644065419590598598e+00, -7.828673126197105425e+00, 3.644065419590598598e+00, 3.625196610932933661e-01, -2.051728105158785009e+00, 3.625196610932933661e-01
1.086007083536883222e+01, 3.646721700371317709e+00, 3.646721700371318597e+00, 3.646721700371318597e+00, -7.843714859067248746e+00, 3.646721700371318597e+00, 3.625162431539293850e-01, -2.053935989638929982e+00, 3.625162431539293850e-01
1.086739814362481660e+01, 3.649377956124637112e+00, 3.649377956124636224e+00, 3.649377956124636224e+00, -7.858772771820587977e+00, 3.649377956124636224e+00, 3.625128298236346414e-01, -2.056144428972114468e+00, 3.625128298236346414e-01
1.087472545188080097e+01, 3.652034186884286715e+00, 3.652034186884287603e+00, 3.652034186884287603e+00, -7.873846868521333420e+00, 3.652034186884287603e+00, 3.625094210930924765e-01, -2.058353422784228837e+00, 3.625094210930924765e-01
1.088205276013678535e+01, 3.654690392683944467e+00, 3.654690392683943134e+00, 3.654690392683943134e+00, -7.888937153230956234e+00, 3.654690392683943134e+00, 3.625060169530112675e-01, -2.060562970701670604e+00, 3.625060169530112675e-01
1.088938006839276973e+01, 3.657346573557205271e+00, 3.657346573557204383e+00, 3.657346573557204383e+00, -7.904043630008188437e+00, 3.657346573557204383e+00, 3.625026173941245933e-01, -2.062773072351338666e+00, 3.625026173941245933e-01
1.089670737664875411e+01, 3.660002729537607635e+00, 3.660002729537605859e+00, 3.660002729537605859e+00, -7.919166302909024679e+00, 3.660002729537605859e+00, 3.624992224071906244e-01, -2.064983727360633736e+00, 3.624992224071906244e-01
1.090403468490473848e+01, 3.662658860658611459e+00, 3.662658860658612792e+00, 3.662658860658612792e+00, -7.934305175986748004e+00, 3.662658860658612792e+00, 3.624958319829927333e-01, -2.067194935357460128e+00, 3.624958319829927333e-01
1.091136199316072286e+01, 3.665314966953623799e+00, 3.665314966953625131e+00, 3.665314966953625131e+00, -7.949460253291904088e+00, 3.665314966953625131e+00, 3.624924461123387731e-01, -2.069406695970219534e+00, 3.624924461123387731e-01
1.091868930141670724e+01, 3.667971048455974437e+00, 3.667971048455974437e+00, 3.667971048455974437e+00, -7.964631538872313676e+00, 3.667971048455974437e+00, 3.624890647860613546e-01, -2.071619008827812802e+00, 3.624890647860613546e-01
1.092601660967269162e+01, 3.670627105198924323e+00, 3.670627105198923434e+00, 3.670627105198923434e+00, -7.979819036773097451e+00, 3.670627105198923434e+00, 3.624856879950177913e-01, -2.073831873559640826e+00, 3.624856879950177913e-01
1.093334391792867599e+01, 3.673283137215674898e+00, 3.673283137215673122e+00, 3.673283137215673122e+00, -7.995022751036645836e+00, 3.673283137215673122e+00, 3.624823157300897658e-01, -2.076045289795600102e+00, 3.624823157300897658e-01
1.094067122618466037e+01, 3.675939144539350778e+00, 3.675939144539351666e+00, 3.675939144539351666e+00, -8.010242685702641197e+00, 3.675939144539351666e+00, 3.624789479821833860e-01, -2.078259257166083174e+00, 3.624789479821833860e-01
1.094799853444064475e+01, 3.678595127203024173e+00, 3.678595127203024173e+00, 3.678595127203024173e+00, -8.025478844808072054e+00, 3.678595127203024173e+00, 3.624755847422292954e-01, -2.080473775301978190e+00, 3.624755847422292954e-01
1.095532584269662912e+01, 3.681251085239687360e+00, 3.681251085239688692e+00, 3.681251085239688692e+00, -8.040731232387209104e+00, 3.681251085239688692e+00, 3.624722260011820629e-01, -2.082688843834667569e+00, 3.624722260011820629e-01
1.096265315095261350e+01, 3.683907018682277101e+00, 3.683907018682277545e+00, 3.683907018682277545e+00, -8.055999852471634526e+00, 3.683907018682277545e+00, 3.624688717500208490e-01, -2.084904462396027114e+00, 3.624688717500208490e-01
1.096998045920859788e+01, 3.686562927563656000e+00, 3.686562927563655556e+00, 3.686562927563655556e+00, -8.071284709090226883e+00, 3.686562927563655556e+00, 3.624655219797485728e-01, -2.087120630618422013e+00, 3.624655219797485728e-01
1.097730776746458226e+01, 3.689218811916624485e+00, 3.689218811916624041e+00, 3.689218811916624041e+00, -8.086585806269178889e+00, 3.689218811916624041e+00, 3.624621766813923007e-01, -2.089337348134712613e+00, 3.624621766813923007e-01
1.098463507572056663e+01, 3.691874671773916372e+00, 3.691874671773915484e+00, 3.691874671773915484e+00, -8.101903148031997404e+00, 3.691874671773915484e+00, 3.624588358460031357e-01, -2.091554614578246429e+00, 3.624588358460031357e-01
1.099196238397655101e+01, 3.694530507168201527e+00, 3.694530507168200639e+00, 3.694530507168200639e+00, -8.117236738399489226e+00, 3.694530507168200639e+00, 3.624554994646558836e-01, -2.093772429582860806e+00, 3.624554994646558836e-01
1.099928969223253539e+01, 3.697186318132081428e+00, 3.697186318132080540e+00, 3.697186318132080540e+00, -8.132586581389798397e+00, 3.697186318132080540e+00, 3.624521675284492761e-01, -2.095990792782883361e+00, 3.624521675284492761e-01
1.100661700048851976e+01, 3.699842104698098044e+00, 3.699842104698097156e+00, 3.699842104698097156e+00, -8.147952681018381327e+00, 3.699842104698097156e+00, 3.624488400285055811e-01, -2.098209703813125326e+00, 3.624488400285055811e-01
1.101394430874450414e+01, 3.702497866898719181e+00, 3.702497866898720513e+00, 3.702497866898720513e+00, -8.163335041298019235e+00, 3.702497866898720513e+00, 3.624455169559708811e-01, -2.100429162308885989e+00, 3.624455169559708811e-01
1.102127161700048852e+01, 3.705153604766359354e+00, 3.705153604766360687e+00, 3.705153604766360687e+00, -8.178733666238828803e+00, 3.705153604766360687e+00, 3.624421983020145732e-01, -2.102649167905950467e+00, 3.624421983020145732e-01
1.102859892525647290e+01, 3.707809318333361137e+00, 3.707809318333361581e+00, 3.707809318333361581e+00, -8.194148559848260405e+00, 3.707809318333361581e+00, 3.624388840578298132e-01, -2.104869720240588382e+00, 3.624388840578298132e-01
1.103592623351245727e+01, 3.710465007632003154e+00, 3.710465007632003154e+00, 3.710465007632003154e+00, -8.209579726131098099e+00, 3.710465007632003154e+00, 3.624355742146329606e-01, -2.107090818949550748e+00, 3.624355742146329606e-01
1.104325354176844165e+01, 3.713120672694500524e+00, 3.713120672694500524e+00, 3.713120672694500524e+00, -8.225027169089456081e+00, 3.713120672694500524e+00, 3.624322687636636897e-01, -2.109312463670070859e+00, 3.624322687636636897e-01
1.105058085002442603e+01, 3.715776313553005750e+00, 3.715776313553003973e+00, 3.715776313553003973e+00, -8.240490892722810656e+00, 3.715776313553003973e+00, 3.624289676961848783e-01, -2.111534654039867398e+00, 3.624289676961848783e-01
1.105790815828041040e+01, 3.718431930239602945e+00, 3.718431930239602057e+00, 3.718431930239602057e+00, -8.255970901027971820e+00, 3.718431930239602057e+00, 3.624256710034827189e-01, -2.113757389697134670e+00, 3.624256710034827189e-01
1.106523546653639478e+01, 3.721087522786318047e+00, 3.721087522786316271e+00, 3.721087522786316271e+00, -8.271467197999109899e+00, 3.721087522786316271e+00, 3.624223786768663302e-01, -2.115980670280548370e+00, 3.624223786768663302e-01
1.107256277479237916e+01, 3.723743091225109936e+00, 3.723743091225109936e+00, 3.723743091225109936e+00, -8.286979787627739569e+00, 3.723743091225109936e+00, 3.624190907076679236e-01, -2.118204495429264256e+00, 3.624190907076679236e-01
1.107989008304836354e+01, 3.726398635587876651e+00, 3.726398635587875319e+00, 3.726398635587875319e+00, -8.302508673902739389e+00, 3.726398635587875319e+00, 3.624158070872425252e-01, -2.120428864782914147e+00, 3.624158070872425252e-01
1.108721739130434791e+01, 3.729054155906448287e+00, 3.729054155906449175e+00, 3.729054155906449175e+00, -8.318053860810348255e+00, 3.729054155906449175e+00, 3.624125278069682543e-01, -2.122653777981604595e+00, 3.624125278069682543e-01
1.109454469956033229e+01, 3.731709652212600314e+00, 3.731709652212599426e+00, 3.731709652212599426e+00, -8.333615352334172499e+00, 3.731709652212599426e+00, 3.624092528582457673e-01, -2.124879234665921324e+00, 3.624092528582457673e-01
1.110187200781631667e+01, 3.734365124538035374e+00, 3.734365124538034042e+00, 3.734365124538034042e+00, -8.349193152455175237e+00, 3.734365124538034042e+00, 3.624059822324984248e-01, -2.127105234476923457e+00, 3.624059822324984248e-01
1.110919931607230104e+01, 3.737020572914396599e+00, 3.737020572914397487e+00, 3.737020572914397487e+00, -8.364787265151704787e+00, 3.737020572914397487e+00, 3.624027159211724580e-01, -2.129331777056143071e+00, 3.624027159211724580e-01
1.111652662432828542e+01, 3.739675997373270278e+00, 3.739675997373271610e+00, 3.739675997373271610e+00, -8.380397694399485786e+00, 3.739675997373271610e+00, 3.623994539157364136e-01, -2.131558862045586089e+00, 3.623994539157364136e-01
1.112385393258426980e+01, 3.742331397946175198e+00, 3.742331397946176086e+00, 3.742331397946176086e+00, -8.396024444171604983e+00, 3.742331397946176086e+00, 3.623961962076813204e-01, -2.133786489087730498e+00, 3.623961962076813204e-01
1.113118124084025418e+01, 3.744986774664567530e+00, 3.744986774664567086e+00, 3.744986774664567086e+00, -8.411667518438543212e+00, 3.744986774664567086e+00, 3.623929427885207444e-01, -2.136014657825523688e+00, 3.623929427885207444e-01
1.113850854909623855e+01, 3.747642127559841274e+00, 3.747642127559840386e+00, 3.747642127559840386e+00, -8.427326921168168283e+00, 3.747642127559840386e+00, 3.623896936497905674e-01, -2.138243367902386005e+00, 3.623896936497905674e-01
1.114583585735222293e+01, 3.750297456663327367e+00, 3.750297456663328699e+00, 3.750297456663328699e+00, -8.443002656325727884e+00, 3.750297456663328699e+00, 3.623864487830488201e-01, -2.140472618962202311e+00, 3.623864487830488201e-01
1.115316316560820731e+01, 3.752952762006302567e+00, 3.752952762006303900e+00, 3.752952762006303900e+00, -8.458694727873872665e+00, 3.752952762006303900e+00, 3.623832081798758487e-01, -2.142702410649332201e+00, 3.623832081798758487e-01
1.116049047386419169e+01, 3.755608043619973468e+00, 3.755608043619974357e+00, 3.755608043619974357e+00, -8.474403139772645588e+00, 3.755608043619974357e+00, 3.623799718318739815e-01, -2.144932742608598009e+00, 3.623799718318739815e-01
1.116781778212017606e+01, 3.758263301535491596e+00, 3.758263301535490708e+00, 3.758263301535490708e+00, -8.490127895979481920e+00, 3.758263301535490708e+00, 3.623767397306676408e-01, -2.147163614485288363e+00, 3.623767397306676408e-01
1.117514509037616044e+01, 3.760918535783936978e+00, 3.760918535783937422e+00, 3.760918535783937422e+00, -8.505869000449230555e+00, 3.760918535783937422e+00, 3.623735118679032863e-01, -2.149395025925159075e+00, 3.623735118679032863e-01
1.118247239863214482e+01, 3.763573746396340791e+00, 3.763573746396341679e+00, 3.763573746396341679e+00, -8.521626457134132693e+00, 3.763573746396341679e+00, 3.623702882352491383e-01, -2.151626976574429140e+00, 3.623702882352491383e-01
1.118979970688812919e+01, 3.766228933403667600e+00, 3.766228933403668044e+00, 3.766228933403668044e+00, -8.537400269983855594e+00, 3.766228933403668044e+00, 3.623670688243952887e-01, -2.153859466079782958e+00, 3.623670688243952887e-01
1.119712701514411357e+01, 3.768884096836820685e+00, 3.768884096836820241e+00, 3.768884096836820241e+00, -8.553190442945467709e+00, 3.768884096836820241e+00, 3.623638536270537558e-01, -2.156092494088366784e+00, 3.623638536270537558e-01
1.120445432340009795e+01, 3.771539236726644262e+00, 3.771539236726642930e+00, 3.771539236726642930e+00, -8.568996979963452887e+00, 3.771539236726642930e+00, 3.623606426349579301e-01, -2.158326060247785616e+00, 3.623606426349579301e-01
1.121178163165608233e+01, 3.774194353103915933e+00, 3.774194353103916821e+00, 3.774194353103916821e+00, -8.584819884979724591e+00, 3.774194353103916821e+00, 3.623574358398630180e-01, -2.160560164206111633e+00, 3.623574358398630180e-01
1.121910893991206670e+01, 3.776849445999367116e+00, 3.776849445999366672e+00, 3.776849445999366672e+00, -8.600659161933611685e+00, 3.776849445999366672e+00, 3.623542332335457639e-01, -2.162794805611872651e+00, 3.623542332335457639e-01
1.122643624816805108e+01, 3.779504515443654622e+00, 3.779504515443653734e+00, 3.779504515443653734e+00, -8.616514814761870866e+00, 3.779504515443653734e+00, 3.623510348078042287e-01, -2.165029984114055228e+00, 3.623510348078042287e-01
1.123376355642403546e+01, 3.782159561467381526e+00, 3.782159561467381526e+00, 3.782159561467381526e+00, -8.632386847398683116e+00, 3.782159561467381526e+00, 3.623478405544580117e-01, -2.167265699362106446e+00, 3.623478405544580117e-01
1.124109086468001983e+01, 3.784814584101091395e+00, 3.784814584101090507e+00, 3.784814584101090507e+00, -8.648275263775678567e+00, 3.784814584101090507e+00, 3.623446504653481393e-01, -2.169501951005929907e+00, 3.623446504653481393e-01
1.124841817293600421e+01, 3.787469583375264293e+00, 3.787469583375265181e+00, 3.787469583375265181e+00, -8.664180067821902753e+00, 3.787469583375265181e+00, 3.623414645323365657e-01, -2.171738738695884408e+00, 3.623414645323365657e-01
1.125574548119198859e+01, 3.790124559320327435e+00, 3.790124559320328324e+00, 3.790124559320328324e+00, -8.680101263463857464e+00, 3.790124559320328324e+00, 3.623382827473066725e-01, -2.173976062082785266e+00, 3.623382827473066725e-01
1.126307278944797297e+01, 3.792779511966643202e+00, 3.792779511966644090e+00, 3.792779511966644090e+00, -8.696038854625479431e+00, 3.792779511966644090e+00, 3.623351051021630465e-01, -2.176213920817903436e+00, 3.623351051021630465e-01
1.127040009770395734e+01, 3.795434441344517129e+00, 3.795434441344516241e+00, 3.795434441344516241e+00, -8.711992845228154536e+00, 3.795434441344516241e+00, 3.623319315888310910e-01, -2.178452314552962843e+00, 3.623319315888310910e-01
1.127772740595994172e+01, 3.798089347484192135e+00, 3.798089347484191247e+00, 3.798089347484191247e+00, -8.727963239190716038e+00, 3.798089347484191247e+00, 3.623287621992573038e-01, -2.180691242940137720e+00, 3.623287621992573038e-01
1.128505471421592610e+01, 3.800744230415856961e+00, 3.800744230415855185e+00, 3.800744230415855185e+00, -8.743950040429455228e+00, 3.800744230415855185e+00, 3.623255969254091657e-01, -2.182930705632059265e+00, 3.623255969254091657e-01
1.129238202247191047e+01, 3.803399090169634622e+00, 3.803399090169635066e+00, 3.803399090169635066e+00, -8.759953252858114325e+00, 3.803399090169635066e+00, 3.623224357592749190e-01, -2.185170702281804544e+00, 3.623224357592749190e-01
1.129970933072789485e+01, 3.806053926775603724e+00, 3.806053926775602836e+00, 3.806053926775602836e+00, -8.775972880387897135e+00, 3.806053926775602836e+00, 3.623192786928635667e-01, -2.187411232542905815e+00, 3.623192786928635667e-01
1.130703663898387923e+01, 3.808708740263767378e+00, 3.808708740263766490e+00, 3.808708740263766490e+00, -8.792008926927470824e+00, 3.808708740263766490e+00, 3.623161257182049289e-01, -2.189652296069340309e+00, 3.623161257182049289e-01
1.131436394723986361e+01, 3.811363530664080290e+00, 3.811363530664079402e+00, 3.811363530664079402e+00, -8.808061396382965924e+00, 3.811363530664079402e+00, 3.623129768273493645e-01, -2.191893892515535569e+00, 3.623129768273493645e-01
1.132169125549584798e+01, 3.814018298006437657e+00, 3.814018298006436325e+00, 3.814018298006436325e+00, -8.824130292657994090e+00, 3.814018298006436325e+00, 3.623098320123678828e-01, -2.194136021536368553e+00, 3.623098320123678828e-01
1.132901856375183236e+01, 3.816673042320672504e+00, 3.816673042320672504e+00, 3.816673042320672504e+00, -8.840215619653617907e+00, 3.816673042320672504e+00, 3.623066912653520322e-01, -2.196378682787159420e+00, 3.623066912653520322e-01
1.133634587200781674e+01, 3.819327763636565454e+00, 3.819327763636566786e+00, 3.819327763636566786e+00, -8.856317381268397071e+00, 3.819327763636566786e+00, 3.623035545784136779e-01, -2.198621875923676861e+00, 3.623035545784136779e-01
1.134367318026380111e+01, 3.821982461983838064e+00, 3.821982461983839396e+00, 3.821982461983839396e+00, -8.872435581398358195e+00, 3.821982461983839396e+00, 3.623004219436851137e-01, -2.200865600602131877e+00, 3.623004219436851137e-01
1.135100048851978549e+01, 3.824637137392153274e+00, 3.824637137392154163e+00, 3.824637137392154163e+00, -8.888570223937025006e+00, 3.824637137392154163e+00, 3.622972933533191164e-01, -2.203109856479184003e+00, 3.622972933533191164e-01
1.135832779677576987e+01, 3.827291789891114959e+00, 3.827291789891116291e+00, 3.827291789891116291e+00, -8.904721312775386366e+00, 3.827291789891116291e+00, 3.622941687994884474e-01, -2.205354643211932864e+00, 3.622941687994884474e-01
1.136565510503175425e+01, 3.829946419510271927e+00, 3.829946419510272815e+00, 3.829946419510272815e+00, -8.920888851801928254e+00, 3.829946419510272815e+00, 3.622910482743862959e-01, -2.207599960457919064e+00, 3.622910482743862959e-01
1.137298241328773862e+01, 3.832601026279116141e+00, 3.832601026279117473e+00, 3.832601026279117473e+00, -8.937072844902642643e+00, 3.832601026279117473e+00, 3.622879317702257240e-01, -2.209845807875128632e+00, 3.622879317702257240e-01
1.138030972154372300e+01, 3.835255610227080947e+00, 3.835255610227081835e+00, 3.835255610227081835e+00, -8.953273295960999079e+00, 3.835255610227081835e+00, 3.622848192792401112e-01, -2.212092185121985466e+00, 3.622848192792401112e-01
1.138763702979970738e+01, 3.837910171383542846e+00, 3.837910171383544622e+00, 3.837910171383544622e+00, -8.969490208857967772e+00, 3.837910171383544622e+00, 3.622817107936825987e-01, -2.214339091857353115e+00, 3.622817107936825987e-01
1.139496433805569175e+01, 3.840564709777828600e+00, 3.840564709777827712e+00, 3.840564709777827712e+00, -8.985723587472039142e+00, 3.840564709777827712e+00, 3.622786063058263673e-01, -2.216586527740539214e+00, 3.622786063058263673e-01
1.140229164631167613e+01, 3.843219225439192588e+00, 3.843219225439192588e+00, 3.843219225439192588e+00, -9.001973435679179403e+00, 3.843219225439192588e+00, 3.622755058079645263e-01, -2.218834492431281280e+00, 3.622755058079645263e-01
1.140961895456766051e+01, 3.845873718396850549e+00, 3.845873718396849217e+00, 3.845873718396849217e+00, -9.018239757352894514e+00, 3.845873718396849217e+00, 3.622724092924098360e-01, -2.221082985589759584e+00, 3.622724092924098360e-01
1.141694626282364489e+01, 3.848528188679948503e+00, 3.848528188679947615e+00, 3.848528188679947615e+00, -9.034522556364175117e+00, 3.848528188679947615e+00, 3.622693167514948187e-01, -2.223332006876591382e+00, 3.622693167514948187e-01
1.142427357107962926e+01, 3.851182636317583174e+00, 3.851182636317584507e+00, 3.851182636317584507e+00, -9.050821836581548041e+00, 3.851182636317584507e+00, 3.622662281775717585e-01, -2.225581555952826918e+00, 3.622662281775717585e-01
1.143160087933561364e+01, 3.853837061338799330e+00, 3.853837061338797998e+00, 3.853837061338797998e+00, -9.067137601871042563e+00, 3.853837061338797998e+00, 3.622631435630124797e-01, -2.227831632479952084e+00, 3.622631435630124797e-01
1.143892818759159802e+01, 3.856491463772572015e+00, 3.856491463772572903e+00, 3.856491463772572903e+00, -9.083469856096213491e+00, 3.856491463772572903e+00, 3.622600629002083461e-01, -2.230082236119886652e+00, 3.622600629002083461e-01
1.144625549584758240e+01, 3.859145843647836305e+00, 3.859145843647835417e+00, 3.859145843647835417e+00, -9.099818603118148275e+00, 3.859145843647835417e+00, 3.622569861815702064e-01, -2.232333366534984709e+00, 3.622569861815702064e-01
1.145358280410356677e+01, 3.861800200993458887e+00, 3.861800200993460219e+00, 3.861800200993460219e+00, -9.116183846795449242e+00, 3.861800200993460219e+00, 3.622539133995283933e-01, -2.234585023388029779e+00, 3.622539133995283933e-01
1.146091011235955115e+01, 3.864454535838262483e+00, 3.864454535838262039e+00, 3.864454535838262039e+00, -9.132565590984258463e+00, 3.864454535838262039e+00, 3.622508445465325577e-01, -2.236837206342240592e+00, 3.622508445465325577e-01
1.146823742061553553e+01, 3.867108848211003647e+00, 3.867108848211003647e+00, 3.867108848211003647e+00, -9.148963839538241771e+00, 3.867108848211003647e+00, 3.622477796150515572e-01, -2.239089915061263536e+00, 3.622477796150515572e-01
1.147556472887151990e+01, 3.869763138140392744e+00, 3.869763138140392744e+00, 3.869763138140392744e+00, -9.165378596308622505e+00, 3.869763138140392744e+00, 3.622447185975736783e-01, -2.241343149209177099e+00, 3.622447185975736783e-01
1.148289203712750428e+01, 3.872417405655078415e+00, 3.872417405655078415e+00, 3.872417405655078415e+00, -9.181809865144140659e+00, 3.872417405655078415e+00, 3.622416614866061368e-01, -2.243596908450485650e+00, 3.622416614866061368e-01
1.149021934538348866e+01, 3.875071650783660449e+00, 3.875071650783660449e+00, 3.875071650783660449e+00, -9.198257649891090182e+00, 3.875071650783660449e+00, 3.622386082746755220e-01, -2.245851192450125655e+00, 3.622386082746755220e-01
1.149754665363947304e+01, 3.877725873554679126e+00, 3.877725873554678238e+00, 3.877725873554678238e+00, -9.214721954393318981e+00, 3.877725873554678238e+00, 3.622355589543272969e-01, -2.248106000873457244e+00, 3.622355589543272969e-01
1.150487396189545741e+01, 3.880380073996620993e+00, 3.880380073996621881e+00, 3.880380073996621881e+00, -9.231202782492204051e+00, 3.880380073996621881e+00, 3.622325135181259093e-01, -2.250361333386270424e+00, 3.622325135181259093e-01
1.151220127015144179e+01, 3.883034252137923303e+00, 3.883034252137921971e+00, 3.883034252137921971e+00, -9.247700138026695882e+00, 3.883034252137921971e+00, 3.622294719586549028e-01, -2.252617189654777530e+00, 3.622294719586549028e-01
1.151952857840742617e+01, 3.885688408006958028e+00, 3.885688408006958916e+00, 3.885688408006958916e+00, -9.264214024833288263e+00, 3.885688408006958916e+00, 3.622264342685164173e-01, -2.254873569345617668e+00, 3.622264342685164173e-01
1.152685588666341054e+01, 3.888342541632056726e+00, 3.888342541632057170e+00, 3.888342541632057170e+00, -9.280744446746036047e+00, 3.888342541632057170e+00, 3.622234004403317442e-01, -2.257130472125854492e+00, 3.622234004403317442e-01
1.153418319491939492e+01, 3.890996653041489228e+00, 3.890996653041488340e+00, 3.890996653041488340e+00, -9.297291407596572910e+00, 3.890996653041488340e+00, 3.622203704667406043e-01, -2.259387897662974876e+00, 3.622203704667406043e-01
1.154151050317537930e+01, 3.893650742263467190e+00, 3.893650742263467190e+00, 3.893650742263467190e+00, -9.313854911214063392e+00, 3.893650742263467190e+00, 3.622173443404016480e-01, -2.261645845624887130e+00, 3.622173443404016480e-01
1.154883781143136368e+01, 3.896304809326160079e+00, 3.896304809326159191e+00, 3.896304809326159191e+00, -9.330434961425270401e+00, 3.896304809326159191e+00, 3.622143220539920105e-01, -2.263904315679921009e+00, 3.622143220539920105e-01
1.155616511968734805e+01, 3.898958854257671636e+00, 3.898958854257672524e+00, 3.898958854257672524e+00, -9.347031562054514353e+00, 3.898958854257672524e+00, 3.622113036002074238e-01, -2.266163307496826818e+00, 3.622113036002074238e-01
1.156349242794333243e+01, 3.901612877086064302e+00, 3.901612877086063413e+00, 3.901612877086063413e+00, -9.363644716923692712e+00, 3.901612877086063413e+00, 3.622082889717622156e-01, -2.268422820744778523e+00, 3.622082889717622156e-01
1.157081973619931681e+01, 3.904266877839334793e+00, 3.904266877839335681e+00, 3.904266877839335681e+00, -9.380274429852283546e+00, 3.904266877839335681e+00, 3.622052781613890882e-01, -2.270682855093364871e+00, 3.622052781613890882e-01
1.157814704445530118e+01, 3.906920856545438525e+00, 3.906920856545436749e+00, 3.906920856545436749e+00, -9.396920704657334866e+00, 3.906920856545436749e+00, 3.622022711618391733e-01, -2.272943410212596049e+00, 3.622022711618391733e-01
1.158547435271128556e+01, 3.909574813232267854e+00, 3.909574813232266521e+00, 3.909574813232266521e+00, -9.413583545153500154e+00, 3.909574813232266521e+00, 3.621992679658819214e-01, -2.275204485772898355e+00, 3.621992679658819214e-01
1.159280166096726994e+01, 3.912228747927664063e+00, 3.912228747927665395e+00, 3.912228747927665395e+00, -9.430262955152992177e+00, 3.912228747927665395e+00, 3.621962685663050463e-01, -2.277466081445115087e+00, 3.621962685663050463e-01
1.160012896922325254e+01, 3.914882660659424474e+00, 3.914882660659425806e+00, 3.914882660659425806e+00, -9.446958938465623845e+00, 3.914882660659425806e+00, 3.621932729559145803e-01, -2.279728196900505655e+00, 3.621932729559145803e-01
1.160745627747923692e+01, 3.917536551455285565e+00, 3.917536551455286009e+00, 3.917536551455286009e+00, -9.463671498898820644e+00, 3.917536551455286009e+00, 3.621902811275345968e-01, -2.281990831810746023e+00, 3.621902811275345968e-01
1.161478358573522129e+01, 3.920190420342933191e+00, 3.920190420342931858e+00, 3.920190420342931858e+00, -9.480400640257578004e+00, 3.920190420342931858e+00, 3.621872930740073215e-01, -2.284253985847925161e+00, 3.621872930740073215e-01
1.162211089399120567e+01, 3.922844267349994585e+00, 3.922844267349995917e+00, 3.922844267349995917e+00, -9.497146366344491497e+00, 3.922844267349995917e+00, 3.621843087881930767e-01, -2.286517658684546817e+00, 3.621843087881930767e-01
1.162943820224719005e+01, 3.925498092504058789e+00, 3.925498092504060121e+00, 3.925498092504060121e+00, -9.513908680959776376e+00, 3.925498092504060121e+00, 3.621813282629701702e-01, -2.288781849993525963e+00, 3.621813282629701702e-01
1.163676551050317443e+01, 3.928151895832654006e+00, 3.928151895832653118e+00, 3.928151895832653118e+00, -9.530687587901240931e+00, 3.928151895832653118e+00, 3.621783514912347846e-01, -2.291046559448194131e+00, 3.621783514912347846e-01
1.164409281875915880e+01, 3.930805677363252482e+00, 3.930805677363251593e+00, 3.930805677363251593e+00, -9.547483090964298924e+00, 3.930805677363251593e+00, 3.621753784659009767e-01, -2.293311786722287415e+00, 3.621753784659009767e-01
1.165142012701514318e+01, 3.933459437123282054e+00, 3.933459437123281166e+00, 3.933459437123281166e+00, -9.564295193941980244e+00, 3.933459437123281166e+00, 3.621724091799007339e-01, -2.295577531489958023e+00, 3.621724091799007339e-01
1.165874743527112756e+01, 3.936113175140114606e+00, 3.936113175140114606e+00, 3.936113175140114606e+00, -9.581123900624923806e+00, 3.936113175140114606e+00, 3.621694436261837513e-01, -2.297843793425764947e+00, 3.621694436261837513e-01
1.166607474352711193e+01, 3.938766891441074947e+00, 3.938766891441074058e+00, 3.938766891441074058e+00, -9.597969214801397086e+00, 3.938766891441074058e+00, 3.621664817977173767e-01, -2.300110572204680182e+00, 3.621664817977173767e-01
1.167340205178309631e+01, 3.941420586053431041e+00, 3.941420586053430153e+00, 3.941420586053430153e+00, -9.614831140257271258e+00, 3.941420586053430153e+00, 3.621635236874867769e-01, -2.302377867502077180e+00, 3.621635236874867769e-01
1.168072936003908069e+01, 3.944074259004402450e+00, 3.944074259004402450e+00, 3.944074259004402450e+00, -9.631709680776054938e+00, 3.944074259004402450e+00, 3.621605692884944938e-01, -2.304645678993745506e+00, 3.621605692884944938e-01
1.168805666829506507e+01, 3.946727910321157662e+00, 3.946727910321157218e+00, 3.946727910321157218e+00, -9.648604840138872873e+00, 3.946727910321157218e+00, 3.621576185937607772e-01, -2.306914006355874402e+00, 3.621576185937607772e-01
1.169538397655104944e+01, 3.949381540030813209e+00, 3.949381540030812321e+00, 3.949381540030812321e+00, -9.665516622124478374e+00, 3.949381540030812321e+00, 3.621546715963233631e-01, -2.309182849265062565e+00, 3.621546715963233631e-01
1.170271128480703382e+01, 3.952035148160433220e+00, 3.952035148160432776e+00, 3.952035148160432776e+00, -9.682445030509267525e+00, 3.952035148160432776e+00, 3.621517282892374179e-01, -2.311452207398311476e+00, 3.621517282892374179e-01
1.171003859306301820e+01, 3.954688734737033418e+00, 3.954688734737034306e+00, 3.954688734737034306e+00, -9.699390069067257869e+00, 3.954688734737034306e+00, 3.621487886655754274e-01, -2.313722080433031625e+00, 3.621487886655754274e-01
1.171736590131900257e+01, 3.957342299787582007e+00, 3.957342299787580675e+00, 3.957342299787580675e+00, -9.716351741570115053e+00, 3.957342299787580675e+00, 3.621458527184271969e-01, -2.315992468047032293e+00, 3.621458527184271969e-01
1.172469320957498695e+01, 3.959995843338986798e+00, 3.959995843338985466e+00, 3.959995843338985466e+00, -9.733330051787138615e+00, 3.959995843338985466e+00, 3.621429204408999070e-01, -2.318263369918527328e+00, 3.621429204408999070e-01
1.173202051783097133e+01, 3.962649365418110747e+00, 3.962649365418112080e+00, 3.962649365418112080e+00, -9.750325003485274422e+00, 3.962649365418112080e+00, 3.621399918261178907e-01, -2.320534785726135585e+00, 3.621399918261178907e-01
1.173934782608695571e+01, 3.965302866051773290e+00, 3.965302866051774178e+00, 3.965302866051774178e+00, -9.767336600429112892e+00, 3.965302866051774178e+00, 3.621370668672226900e-01, -2.322806715148872936e+00, 3.621370668672226900e-01
1.174667513434294008e+01, 3.967956345266733909e+00, 3.967956345266733020e+00, 3.967956345266733020e+00, -9.784364846380894321e+00, 3.967956345266733020e+00, 3.621341455573728330e-01, -2.325079157866157598e+00, 3.621341455573728330e-01
1.175400244259892446e+01, 3.970609803089701462e+00, 3.970609803089702350e+00, 3.970609803089702350e+00, -9.801409745100515991e+00, 3.970609803089702350e+00, 3.621312278897440562e-01, -2.327352113557808355e+00, 3.621312278897440562e-01
1.176132975085490884e+01, 3.973263239547343506e+00, 3.973263239547344838e+00, 3.973263239547344838e+00, -9.818471300345528618e+00, 3.973263239547344838e+00, 3.621283138575291383e-01, -2.329625581904043674e+00, 3.621283138575291383e-01
1.176865705911089321e+01, 3.975916654666272532e+00, 3.975916654666273420e+00, 3.975916654666273420e+00, -9.835549515871141679e+00, 3.975916654666273420e+00, 3.621254034539375666e-01, -2.331899562585481256e+00, 3.621254034539375666e-01
1.177598436736687759e+01, 3.978570048473052179e+00, 3.978570048473050846e+00, 3.978570048473050846e+00, -9.852644395430216306e+00, 3.978570048473050846e+00, 3.621224966721959815e-01, -2.334174055283131821e+00, 3.621224966721959815e-01
1.178331167562286197e+01, 3.981223420994190576e+00, 3.981223420994190576e+00, 3.981223420994190576e+00, -9.869755942773290158e+00, 3.981223420994190576e+00, 3.621195935055477322e-01, -2.336449059678408435e+00, 3.621195935055477322e-01
1.179063898387884635e+01, 3.983876772256159438e+00, 3.983876772256158105e+00, 3.983876772256158105e+00, -9.886884161648563207e+00, 3.983876772256158105e+00, 3.621166939472530433e-01, -2.338724575453115406e+00, 3.621166939472530433e-01
1.179796629213483072e+01, 3.986530102285365640e+00, 3.986530102285366528e+00, 3.986530102285366528e+00, -9.904029055801908399e+00, 3.986530102285366528e+00, 3.621137979905888482e-01, -2.341000602289458943e+00, 3.621137979905888482e-01
1.180529360039081510e+01, 3.989183411108184529e+00, 3.989183411108182753e+00, 3.989183411108182753e+00, -9.921190628976864545e+00, 3.989183411108182753e+00, 3.621109056288486783e-01, -2.343277139870033832e+00, 3.621109056288486783e-01
1.181262090864679948e+01, 3.991836698750923063e+00, 3.991836698750923063e+00, 3.991836698750923063e+00, -9.938368884914650536e+00, 3.991836698750923063e+00, 3.621080168553428846e-01, -2.345554187877832319e+00, 3.621080168553428846e-01
1.181994821690278386e+01, 3.994489965239855778e+00, 3.994489965239854889e+00, 3.994489965239854889e+00, -9.955563827354168893e+00, 3.994489965239854889e+00, 3.621051316633983053e-01, -2.347831745996238340e+00, 3.621051316633983053e-01
1.182727552515876823e+01, 3.997143210601196373e+00, 3.997143210601197261e+00, 3.997143210601197261e+00, -9.972775460031995109e+00, 3.997143210601197261e+00, 3.621022500463583205e-01, -2.350109813909029732e+00, 3.621022500463583205e-01
1.183460283341475261e+01, 3.999796434861123018e+00, 3.999796434861121242e+00, 3.999796434861121242e+00, -9.990003786682386533e+00, 3.999796434861121242e+00, 3.620993719975827418e-01, -2.352388391300374249e+00, 3.620993719975827418e-01
1.184193014167073699e+01, 4.002449638045746383e+00, 4.002449638045746383e+00, 4.002449638045746383e+00, -1.000724881103730368e+01, 4.002449638045746383e+00, 3.620964975104479788e-01, -2.354667477854834434e+00, 3.620964975104479788e-01
1.184925744992672136e+01, 4.005102820181145162e+00, 4.005102820181146051e+00, 4.005102820181146051e+00, -1.002451053682638538e+01, 4.005102820181146051e+00, 3.620936265783466501e-01, -2.356947073257357417e+00, 3.620936265783466501e-01
1.185658475818270574e+01, 4.007755981293344760e+00, 4.007755981293346537e+00, 4.007755981293346537e+00, -1.004178896777695940e+01, 4.007755981293346537e+00, 3.620907591946878057e-01, -2.359227177193285119e+00, 3.620907591946878057e-01
1.186391206643869012e+01, 4.010409121408322619e+00, 4.010409121408322619e+00, 4.010409121408322619e+00, -1.005908410761406202e+01, 4.010409121408322619e+00, 3.620878953528967603e-01, -2.361507789348346709e+00, 3.620878953528967603e-01
1.187123937469467450e+01, 4.013062240552003779e+00, 4.013062240552003779e+00, 4.013062240552003779e+00, -1.007639596006040961e+01, 4.013062240552003779e+00, 3.620850350464149825e-01, -2.363788909408657268e+00, 3.620850350464149825e-01
1.187856668295065887e+01, 4.015715338750269758e+00, 4.015715338750269758e+00, 4.015715338750269758e+00, -1.009372452883644655e+01, 4.015715338750269758e+00, 3.620821782687002610e-01, -2.366070537060724011e+00, 3.620821782687002610e-01
1.188589399120664325e+01, 4.018368416028954115e+00, 4.018368416028953227e+00, 4.018368416028953227e+00, -1.011106981766029911e+01, 4.018368416028953227e+00, 3.620793250132264829e-01, -2.368352671991436953e+00, 3.620793250132264829e-01
1.189322129946262763e+01, 4.021021472413836229e+00, 4.021021472413837117e+00, 4.021021472413837117e+00, -1.012843183024780913e+01, 4.021021472413837117e+00, 3.620764752734834668e-01, -2.370635313888073803e+00, 3.620764752734834668e-01
1.190054860771861200e+01, 4.023674507930662614e+00, 4.023674507930661726e+00, 4.023674507930661726e+00, -1.014581057031253053e+01, 4.023674507930661726e+00, 3.620736290429772963e-01, -2.372918462438297293e+00, 3.620736290429772963e-01
1.190787591597459638e+01, 4.026327522605114950e+00, 4.026327522605114950e+00, 4.026327522605114950e+00, -1.016320604156572216e+01, 4.026327522605114950e+00, 3.620707863152298200e-01, -2.375202117330153850e+00, 3.620707863152298200e-01
1.191520322423058076e+01, 4.028980516462838501e+00, 4.028980516462838501e+00, 4.028980516462838501e+00, -1.018061824771636736e+01, 4.028980516462838501e+00, 3.620679470837790404e-01, -2.377486278252078034e+00, 3.620679470837790404e-01
1.192253053248656514e+01, 4.031633489529427017e+00, 4.031633489529427017e+00, 4.031633489529427017e+00, -1.019804719247116154e+01, 4.031633489529427017e+00, 3.620651113421786693e-01, -2.379770944892879658e+00, 3.620651113421786693e-01
1.192985784074254951e+01, 4.034286441830429837e+00, 4.034286441830428949e+00, 4.034286441830428949e+00, -1.021549287953452279e+01, 4.034286441830428949e+00, 3.620622790839982952e-01, -2.382056116941758006e+00, 3.620622790839982952e-01
1.193718514899853389e+01, 4.036939373391346564e+00, 4.036939373391344787e+00, 4.036939373391344787e+00, -1.023295531260859903e+01, 4.036939373391344787e+00, 3.620594503028233824e-01, -2.384341794088292499e+00, 3.620594503028233824e-01
1.194451245725451827e+01, 4.039592284237627062e+00, 4.039592284237627062e+00, 4.039592284237627062e+00, -1.025043449539325557e+01, 4.039592284237627062e+00, 3.620566249922549940e-01, -2.386627976022442255e+00, 3.620566249922549940e-01
1.195183976551050264e+01, 4.042245174394685669e+00, 4.042245174394684781e+00, 4.042245174394684781e+00, -1.026793043158609997e+01, 4.042245174394684781e+00, 3.620538031459099582e-01, -2.388914662434547420e+00, 3.620538031459099582e-01
1.195916707376648702e+01, 4.044898043887876327e+00, 4.044898043887876327e+00, 4.044898043887876327e+00, -1.028544312488245538e+01, 4.044898043887876327e+00, 3.620509847574208684e-01, -2.391201853015328282e+00, 3.620509847574208684e-01
1.196649438202247140e+01, 4.047550892742514783e+00, 4.047550892742515671e+00, 4.047550892742515671e+00, -1.030297257897539076e+01, 4.047550892742515671e+00, 3.620481698204356946e-01, -2.393489547455882605e+00, 3.620481698204356946e-01
1.197382169027845578e+01, 4.050203720983871492e+00, 4.050203720983869715e+00, 4.050203720983869715e+00, -1.032051879755571910e+01, 4.050203720983869715e+00, 3.620453583286180610e-01, -2.395777745447689622e+00, 3.620453583286180610e-01
1.198114899853444015e+01, 4.052856528637158284e+00, 4.052856528637159172e+00, 4.052856528637159172e+00, -1.033808178431197788e+01, 4.052856528637159172e+00, 3.620425502756471348e-01, -2.398066446682601605e+00, 3.620425502756471348e-01
1.198847630679042453e+01, 4.055509315727556796e+00, 4.055509315727557684e+00, 4.055509315727557684e+00, -1.035566154293045571e+01, 4.055509315727557684e+00, 3.620397456552174598e-01, -2.400355650852852740e+00, 3.620397456552174598e-01
1.199580361504640891e+01, 4.058162082280196259e+00, 4.058162082280195371e+00, 4.058162082280195371e+00, -1.037325807709520120e+01, 4.058162082280195371e+00, 3.620369444610389564e-01, -2.402645357651049807e+00, 3.620369444610389564e-01
1.200313092330239328e+01, 4.060814828320153502e+00, 4.060814828320153502e+00, 4.060814828320153502e+00, -1.039087139048798214e+01, 4.060814828320153502e+00, 3.620341466868370328e-01, -2.404935566770176170e+00, 3.620341466868370328e-01
1.201045823155837766e+01, 4.063467553872468940e+00, 4.063467553872467164e+00, 4.063467553872467164e+00, -1.040850148678834763e+01, 4.063467553872467164e+00, 3.620313523263523625e-01, -2.407226277903590006e+00, 3.620313523263523625e-01
1.201778553981436204e+01, 4.066120258962127920e+00, 4.066120258962127032e+00, 4.066120258962127032e+00, -1.042614836967358549e+01, 4.066120258962127032e+00, 3.620285613733408292e-01, -2.409517490745023860e+00, 3.620285613733408292e-01
1.202511284807034642e+01, 4.068772943614079374e+00, 4.068772943614080262e+00, 4.068772943614080262e+00, -1.044381204281873998e+01, 4.068772943614080262e+00, 3.620257738215735266e-01, -2.411809204988584199e+00, 3.620257738215735266e-01
1.203244015632633079e+01, 4.071425607853222495e+00, 4.071425607853223383e+00, 4.071425607853223383e+00, -1.046149250989662427e+01, 4.071425607853223383e+00, 3.620229896648367585e-01, -2.414101420328748748e+00, 3.620229896648367585e-01
1.203976746458231517e+01, 4.074078251704412068e+00, 4.074078251704411180e+00, 4.074078251704411180e+00, -1.047918977457781153e+01, 4.074078251704411180e+00, 3.620202088969320942e-01, -2.416394136460369158e+00, 3.620202088969320942e-01
1.204709477283829955e+01, 4.076730875192453141e+00, 4.076730875192453141e+00, 4.076730875192453141e+00, -1.049690384053062608e+01, 4.076730875192453141e+00, 3.620174315116758690e-01, -2.418687353078666558e+00, 3.620174315116758690e-01
1.205442208109428393e+01, 4.079383478342109903e+00, 4.079383478342109903e+00, 4.079383478342109903e+00, -1.051463471142118955e+01, 4.079383478342109903e+00, 3.620146575028996838e-01, -2.420981069879234227e+00, 3.620146575028996838e-01
1.206174938935026830e+01, 4.082036061178101249e+00, 4.082036061178101249e+00, 4.082036061178101249e+00, -1.053238239091336403e+01, 4.082036061178101249e+00, 3.620118868644501831e-01, -2.423275286558036701e+00, 3.620118868644501831e-01
1.206907669760625268e+01, 4.084688623725098999e+00, 4.084688623725098999e+00, 4.084688623725098999e+00, -1.055014688266880540e+01, 4.084688623725098999e+00, 3.620091195901887215e-01, -2.425570002811403558e+00, 3.620091195901887215e-01
1.207640400586223706e+01, 4.087341166007733229e+00, 4.087341166007733229e+00, 4.087341166007733229e+00, -1.056792819034693842e+01, 4.087341166007733229e+00, 3.620063556739916977e-01, -2.427865218336039188e+00, 3.620063556739916977e-01
1.208373131411822143e+01, 4.089993688050584275e+00, 4.089993688050584275e+00, 4.089993688050584275e+00, -1.058572631760496563e+01, 4.089993688050584275e+00, 3.620035951097503868e-01, -2.430160932829010356e+00, 3.620035951097503868e-01
1.209105862237420581e+01, 4.092646189878193397e+00, 4.092646189878192509e+00, 4.092646189878192509e+00, -1.060354126809787445e+01, 4.092646189878192509e+00, 3.620008378913707747e-01, -2.432457145987755087e+00, 3.620008378913707747e-01
1.209838593063019019e+01, 4.095298671515052114e+00, 4.095298671515051225e+00, 4.095298671515051225e+00, -1.062137304547843719e+01, 4.095298671515051225e+00, 3.619980840127737243e-01, -2.434753857510076003e+00, 3.619980840127737243e-01
1.210571323888617457e+01, 4.097951132985608425e+00, 4.097951132985609313e+00, 4.097951132985609313e+00, -1.063922165339720749e+01, 4.097951132985609313e+00, 3.619953334678947532e-01, -2.437051067094142098e+00, 3.619953334678947532e-01
1.211304054714215894e+01, 4.100603574314272137e+00, 4.100603574314273025e+00, 4.100603574314273025e+00, -1.065708709550253275e+01, 4.100603574314273025e+00, 3.619925862506839787e-01, -2.439348774438488743e+00, 3.619925862506839787e-01
1.212036785539814332e+01, 4.103255995525401545e+00, 4.103255995525401545e+00, 4.103255995525401545e+00, -1.067496937544055768e+01, 4.103255995525401545e+00, 3.619898423551062838e-01, -2.441646979242014126e+00, 3.619898423551062838e-01
1.212769516365412770e+01, 4.105908396643314084e+00, 4.105908396643313196e+00, 4.105908396643313196e+00, -1.069286849685520657e+01, 4.105908396643313196e+00, 3.619871017751410958e-01, -2.443945681203983700e+00, 3.619871017751410958e-01
1.213502247191011207e+01, 4.108560777692277455e+00, 4.108560777692279231e+00, 4.108560777692279231e+00, -1.071078446338822232e+01, 4.108560777692279231e+00, 3.619843645047823300e-01, -2.446244880024022184e+00, 3.619843645047823300e-01
1.214234978016609645e+01, 4.111213138696528269e+00, 4.111213138696528269e+00, 4.111213138696528269e+00, -1.072871727867913982e+01, 4.111213138696528269e+00, 3.619816305380383903e-01, -2.448544575402121559e+00, 3.619816305380383903e-01
1.214967708842208083e+01, 4.113865479680244519e+00, 4.113865479680245407e+00, 4.113865479680245407e+00, -1.074666694636528419e+01, 4.113865479680245407e+00, 3.619788998689323356e-01, -2.450844767038631300e+00, 3.619788998689323356e-01
1.215700439667806521e+01, 4.116517800667572224e+00, 4.116517800667572224e+00, 4.116517800667572224e+00, -1.076463347008180094e+01, 4.116517800667572224e+00, 3.619761724915013246e-01, -2.453145454634265921e+00, 3.619761724915013246e-01
1.216433170493404958e+01, 4.119170101682605001e+00, 4.119170101682604113e+00, 4.119170101682604113e+00, -1.078261685346164889e+01, 4.119170101682604113e+00, 3.619734483997970598e-01, -2.455446637890099204e+00, 3.619734483997970598e-01
1.217165901319003396e+01, 4.121822382749398272e+00, 4.121822382749396496e+00, 4.121822382749396496e+00, -1.080061710013557885e+01, 4.121822382749396496e+00, 3.619707275878855657e-01, -2.457748316507564645e+00, 3.619707275878855657e-01
1.217898632144601834e+01, 4.124474643891958614e+00, 4.124474643891958614e+00, 4.124474643891958614e+00, -1.081863421373216028e+01, 4.124474643891958614e+00, 3.619680100498471331e-01, -2.460050490188455452e+00, 3.619680100498471331e-01
1.218631362970200271e+01, 4.127126885134258849e+00, 4.127126885134258849e+00, 4.127126885134258849e+00, -1.083666819787780256e+01, 4.127126885134258849e+00, 3.619652957797763193e-01, -2.462353158634924544e+00, 3.619652957797763193e-01
1.219364093795798709e+01, 4.129779106500221175e+00, 4.129779106500220287e+00, 4.129779106500220287e+00, -1.085471905619670174e+01, 4.129779106500220287e+00, 3.619625847717817813e-01, -2.464656321549483220e+00, 3.619625847717817813e-01
1.220096824621397147e+01, 4.132431308013722493e+00, 4.132431308013723381e+00, 4.132431308013723381e+00, -1.087278679231089029e+01, 4.132431308013723381e+00, 3.619598770199863313e-01, -2.466959978634998052e+00, 3.619598770199863313e-01
1.220829555446995585e+01, 4.135083489698607728e+00, 4.135083489698606840e+00, 4.135083489698606840e+00, -1.089087140984022817e+01, 4.135083489698606840e+00, 3.619571725185270483e-01, -2.469264129594694879e+00, 3.619571725185270483e-01
1.221562286272594022e+01, 4.137735651578664076e+00, 4.137735651578663187e+00, 4.137735651578663187e+00, -1.090897291240238864e+01, 4.137735651578663187e+00, 3.619544712615549997e-01, -2.471568774132154811e+00, 3.619544712615549997e-01
1.222295017098192460e+01, 4.140387793677646755e+00, 4.140387793677646755e+00, 4.140387793677646755e+00, -1.092709130361289738e+01, 4.140387793677646755e+00, 3.619517732432351864e-01, -2.473873911951313787e+00, 3.619517732432351864e-01
1.223027747923790898e+01, 4.143039916019263913e+00, 4.143039916019265689e+00, 4.143039916019265689e+00, -1.094522658708508978e+01, 4.143039916019265689e+00, 3.619490784577465980e-01, -2.476179542756464347e+00, 3.619490784577465980e-01
1.223760478749389335e+01, 4.145692018627187281e+00, 4.145692018627187281e+00, 4.145692018627187281e+00, -1.096337876643014120e+01, 4.145692018627187281e+00, 3.619463868992823241e-01, -2.478485666252251640e+00, 3.619463868992823241e-01
1.224493209574987773e+01, 4.148344101525034411e+00, 4.148344101525035299e+00, 4.148344101525035299e+00, -1.098154784525707051e+01, 4.148344101525035299e+00, 3.619436985620493319e-01, -2.480792282143676086e+00, 3.619436985620493319e-01
1.225225940400586211e+01, 4.150996164736391769e+00, 4.150996164736391769e+00, 4.150996164736391769e+00, -1.099973382717273473e+01, 4.150996164736391769e+00, 3.619410134402681334e-01, -2.483099390136091156e+00, 3.619410134402681334e-01
1.225958671226184649e+01, 4.153648208284794308e+00, 4.153648208284795196e+00, 4.153648208284795196e+00, -1.101793671578183087e+01, 4.153648208284795196e+00, 3.619383315281735070e-01, -2.485406989935201594e+00, 3.619383315281735070e-01
1.226691402051783086e+01, 4.156300232193744115e+00, 4.156300232193744115e+00, 4.156300232193744115e+00, -1.103615651468689229e+01, 4.156300232193744115e+00, 3.619356528200137202e-01, -2.487715081247063864e+00, 3.619356528200137202e-01
1.227424132877381524e+01, 4.158952236486691767e+00, 4.158952236486692655e+00, 4.158952236486692655e+00, -1.105439322748831543e+01, 4.158952236486692655e+00, 3.619329773100508629e-01, -2.490023663778086593e+00, 3.619329773100508629e-01
1.228156863702979962e+01, 4.161604221187055863e+00, 4.161604221187055863e+00, 4.161604221187055863e+00, -1.107264685778434021e+01, 4.161604221187055863e+00, 3.619303049925606808e-01, -2.492332737235027462e+00, 3.619303049925606808e-01
1.228889594528578399e+01, 4.164256186318203490e+00, 4.164256186318202602e+00, 4.164256186318202602e+00, -1.109091740917106073e+01, 4.164256186318202602e+00, 3.619276358618326306e-01, -2.494642301324995870e+00, 3.619276358618326306e-01
1.229622325354176837e+01, 4.166908131903462653e+00, 4.166908131903462653e+00, 4.166908131903462653e+00, -1.110920488524241989e+01, 4.166908131903462653e+00, 3.619249699121697139e-01, -2.496952355755450270e+00, 3.619249699121697139e-01
1.230355056179775275e+01, 4.169560057966124944e+00, 4.169560057966126720e+00, 4.169560057966126720e+00, -1.112750928959022367e+01, 4.169560057966126720e+00, 3.619223071378885881e-01, -2.499262900234196394e+00, 3.619223071378885881e-01
1.231087787005373713e+01, 4.172211964529437545e+00, 4.172211964529437545e+00, 4.172211964529437545e+00, -1.114583062580414285e+01, 4.172211964529437545e+00, 3.619196475333192886e-01, -2.501573934469389915e+00, 3.619196475333192886e-01
1.231820517830972150e+01, 4.174863851616601451e+00, 4.174863851616602339e+00, 4.174863851616602339e+00, -1.116416889747169705e+01, 4.174863851616602339e+00, 3.619169910928055622e-01, -2.503885458169530676e+00, 3.619169910928055622e-01
1.232553248656570588e+01, 4.177515719250783910e+00, 4.177515719250783022e+00, 4.177515719250783022e+00, -1.118252410817828668e+01, 4.177515719250783022e+00, 3.619143378107043674e-01, -2.506197471043469349e+00, 3.619143378107043674e-01
1.233285979482169026e+01, 4.180167567455101540e+00, 4.180167567455101540e+00, 4.180167567455101540e+00, -1.120089626150716988e+01, 4.180167567455101540e+00, 3.619116876813863182e-01, -2.508509972800399002e+00, 3.619116876813863182e-01
1.234018710307767464e+01, 4.182819396252639876e+00, 4.182819396252639876e+00, 4.182819396252639876e+00, -1.121928536103948026e+01, 4.182819396252639876e+00, 3.619090406992351849e-01, -2.510822963149862197e+00, 3.619090406992351849e-01
1.234751441133365901e+01, 4.185471205666437378e+00, 4.185471205666436489e+00, 4.185471205666436489e+00, -1.123769141035422692e+01, 4.185471205666436489e+00, 3.619063968586481717e-01, -2.513136441801743892e+00, 3.619063968586481717e-01
1.235484171958964339e+01, 4.188122995719490760e+00, 4.188122995719491648e+00, 4.188122995719491648e+00, -1.125611441302827664e+01, 4.188122995719491648e+00, 3.619037561540357495e-01, -2.515450408466271881e+00, 3.619037561540357495e-01
1.236216902784562777e+01, 4.190774766434762100e+00, 4.190774766434761212e+00, 4.190774766434761212e+00, -1.127455437263640547e+01, 4.190774766434761212e+00, 3.619011185798216568e-01, -2.517764862854022567e+00, 3.619011185798216568e-01
1.236949633610161214e+01, 4.193426517835162848e+00, 4.193426517835162848e+00, 4.193426517835162848e+00, -1.129301129275124360e+01, 4.193426517835162848e+00, 3.618984841304428990e-01, -2.520079804675909418e+00, 3.618984841304428990e-01
1.237682364435759652e+01, 4.196078249943574257e+00, 4.196078249943574257e+00, 4.196078249943574257e+00, -1.131148517694331268e+01, 4.196078249943574257e+00, 3.618958528003495267e-01, -2.522395233643193180e+00, 3.618958528003495267e-01
1.238415095261358090e+01, 4.198729962782828729e+00, 4.198729962782828729e+00, 4.198729962782828729e+00, -1.132997602878101873e+01, 4.198729962782828729e+00, 3.618932245840048023e-01, -2.524711149467474769e+00, 3.618932245840048023e-01
1.239147826086956528e+01, 4.201381656375724027e+00, 4.201381656375724027e+00, 4.201381656375724027e+00, -1.134848385183065922e+01, 4.201381656375724027e+00, 3.618905994758850886e-01, -2.527027551860695720e+00, 3.618905994758850886e-01
1.239880556912554965e+01, 4.204033330745012620e+00, 4.204033330745012620e+00, 4.204033330745012620e+00, -1.136700864965642488e+01, 4.204033330745012620e+00, 3.618879774704798491e-01, -2.529344440535139071e+00, 3.618879774704798491e-01
1.240613287738153403e+01, 4.206684985913411445e+00, 4.206684985913410557e+00, 4.206684985913410557e+00, -1.138555042582039434e+01, 4.206684985913410557e+00, 3.618853585622913704e-01, -2.531661815203428034e+00, 3.618853585622913704e-01
1.241346018563751841e+01, 4.209336621903590370e+00, 4.209336621903591258e+00, 4.209336621903591258e+00, -1.140410918388253414e+01, 4.209336621903591258e+00, 3.618827427458351509e-01, -2.533979675578524660e+00, 3.618827427458351509e-01
1.242078749389350278e+01, 4.211988238738187285e+00, 4.211988238738188173e+00, 4.211988238738188173e+00, -1.142268492740072894e+01, 4.211988238738188173e+00, 3.618801300156395673e-01, -2.536298021373729839e+00, 3.618801300156395673e-01
1.242811480214948716e+01, 4.214639836439795673e+00, 4.214639836439796561e+00, 4.214639836439796561e+00, -1.144127765993073709e+01, 4.214639836439796561e+00, 3.618775203662458195e-01, -2.538616852302684190e+00, 3.618775203662458195e-01
1.243544211040547154e+01, 4.217291415030969937e+00, 4.217291415030969048e+00, 4.217291415030969048e+00, -1.145988738502625282e+01, 4.217291415030969048e+00, 3.618749137922080417e-01, -2.540936168079364066e+00, 3.618749137922080417e-01
1.244276941866145592e+01, 4.219942974534220959e+00, 4.219942974534220959e+00, 4.219942974534220959e+00, -1.147851410623884583e+01, 4.219942974534220959e+00, 3.618723102880931908e-01, -2.543255968418083768e+00, 3.618723102880931908e-01
1.245009672691744029e+01, 4.222594514972028534e+00, 4.222594514972026758e+00, 4.222594514972026758e+00, -1.149715782711800927e+01, 4.222594514972026758e+00, 3.618697098484809360e-01, -2.545576253033492886e+00, 3.618697098484809360e-01
1.245742403517342467e+01, 4.225246036366820057e+00, 4.225246036366820057e+00, 4.225246036366820057e+00, -1.151581855121114728e+01, 4.225246036366820057e+00, 3.618671124679638806e-01, -2.547897021640579851e+00, 3.618671124679638806e-01
1.246475134342940905e+01, 4.227897538740996275e+00, 4.227897538740996275e+00, 4.227897538740996275e+00, -1.153449628206356437e+01, 4.227897538740996275e+00, 3.618645181411471179e-01, -2.550218273954666603e+00, 3.618645181411471179e-01
1.247207865168539342e+01, 4.230549022116911750e+00, 4.230549022116911750e+00, 4.230549022116911750e+00, -1.155319102321849378e+01, 4.230549022116911750e+00, 3.618619268626486196e-01, -2.552540009691407263e+00, 3.618619268626486196e-01
1.247940595994137780e+01, 4.233200486516883743e+00, 4.233200486516882854e+00, 4.233200486516882854e+00, -1.157190277821708335e+01, 4.233200486516882854e+00, 3.618593386270988477e-01, -2.554862228566794347e+00, 3.618593386270988477e-01
1.248673326819736218e+01, 4.235851931963184214e+00, 4.235851931963185102e+00, 4.235851931963185102e+00, -1.159063155059839900e+01, 4.235851931963185102e+00, 3.618567534291409205e-01, -2.557184930297152103e+00, 3.618567534291409205e-01
1.249406057645334656e+01, 4.238503358478057592e+00, 4.238503358478058480e+00, 4.238503358478058480e+00, -1.160937734389942300e+01, 4.238503358478058480e+00, 3.618541712634305574e-01, -2.559508114599136519e+00, 3.618541712634305574e-01
1.250138788470933093e+01, 4.241154766083701233e+00, 4.241154766083700345e+00, 4.241154766083700345e+00, -1.162814016165508058e+01, 4.241154766083700345e+00, 3.618515921246359679e-01, -2.561831781189737978e+00, 3.618515921246359679e-01
1.250871519296531531e+01, 4.243806154802270747e+00, 4.243806154802270747e+00, 4.243806154802270747e+00, -1.164692000739820443e+01, 4.243806154802270747e+00, 3.618490160074379069e-01, -2.564155929786276822e+00, 3.618490160074379069e-01
1.251604250122129969e+01, 4.246457524655888882e+00, 4.246457524655889770e+00, 4.246457524655889770e+00, -1.166571688465956669e+01, 4.246457524655889770e+00, 3.618464429065295085e-01, -2.566480560106406017e+00, 3.618464429065295085e-01
1.252336980947728406e+01, 4.249108875666641083e+00, 4.249108875666640195e+00, 4.249108875666640195e+00, -1.168453079696787533e+01, 4.249108875666640195e+00, 3.618438728166162854e-01, -2.568805671868107598e+00, 3.618438728166162854e-01
1.253069711773326844e+01, 4.251760207856563945e+00, 4.251760207856563945e+00, 4.251760207856563945e+00, -1.170336174784976535e+01, 4.251760207856563945e+00, 3.618413057324164073e-01, -2.571131264789696669e+00, 3.618413057324164073e-01
1.253802442598925282e+01, 4.254411521247667416e+00, 4.254411521247667416e+00, 4.254411521247667416e+00, -1.172220974082981648e+01, 4.254411521247667416e+00, 3.618387416486599784e-01, -2.573457338589812959e+00, 3.618387416486599784e-01
1.254535173424523720e+01, 4.257062815861914373e+00, 4.257062815861914373e+00, 4.257062815861914373e+00, -1.174107477943054434e+01, 4.257062815861914373e+00, 3.618361805600898151e-01, -2.575783892987429713e+00, 3.618361805600898151e-01
1.255267904250122157e+01, 4.259714091721233942e+00, 4.259714091721233054e+00, 4.259714091721233054e+00, -1.175995686717239863e+01, 4.259714091721233054e+00, 3.618336224614606689e-01, -2.578110927701844801e+00, 3.618336224614606689e-01
1.256000635075720595e+01, 4.262365348847511726e+00, 4.262365348847513502e+00, 4.262365348847513502e+00, -1.177885600757378270e+01, 4.262365348847513502e+00, 3.618310673475398365e-01, -2.580438442452686054e+00, 3.618310673475398365e-01
1.256733365901319033e+01, 4.265016587262606684e+00, 4.265016587262605796e+00, 4.265016587262605796e+00, -1.179777220415105532e+01, 4.265016587262605796e+00, 3.618285152131065496e-01, -2.582766436959908152e+00, 3.618285152131065496e-01
1.257466096726917471e+01, 4.267667806988320933e+00, 4.267667806988320933e+00, 4.267667806988320933e+00, -1.181670546041850578e+01, 4.267667806988320933e+00, 3.618259660529523081e-01, -2.585094910943792623e+00, 3.618259660529523081e-01
1.258198827552515908e+01, 4.270319008046435272e+00, 4.270319008046435272e+00, 4.270319008046435272e+00, -1.183565577988838768e+01, 4.270319008046435272e+00, 3.618234198618809350e-01, -2.587423864124944295e+00, 3.618234198618809350e-01
1.258931558378114346e+01, 4.272970190458685202e+00, 4.272970190458685202e+00, 4.272970190458685202e+00, -1.185462316607090116e+01, 4.272970190458685202e+00, 3.618208766347080219e-01, -2.589753296224297952e+00, 3.618208766347080219e-01
1.259664289203712784e+01, 4.275621354246767147e+00, 4.275621354246768036e+00, 4.275621354246768036e+00, -1.187360762247420709e+01, 4.275621354246768036e+00, 3.618183363662614282e-01, -2.592083206963109010e+00, 3.618183363662614282e-01
1.260397020029311221e+01, 4.278272499432345555e+00, 4.278272499432344667e+00, 4.278272499432344667e+00, -1.189260915260442530e+01, 4.278272499432344667e+00, 3.618157990513809485e-01, -2.594413596062958849e+00, 3.618157990513809485e-01
1.261129750854909659e+01, 4.280923626037037799e+00, 4.280923626037038687e+00, 4.280923626037038687e+00, -1.191162775996563639e+01, 4.280923626037038687e+00, 3.618132646849185896e-01, -2.596744463245753032e+00, 3.618132646849185896e-01
1.261862481680508097e+01, 4.283574734082434610e+00, 4.283574734082434610e+00, 4.283574734082434610e+00, -1.193066344805987811e+01, 4.283574734082434610e+00, 3.618107332617379046e-01, -2.599075808233721308e+00, 3.618107332617379046e-01
1.262595212506106535e+01, 4.286225823590080530e+00, 4.286225823590080530e+00, 4.286225823590080530e+00, -1.194971622038716674e+01, 4.286225823590080530e+00, 3.618082047767148257e-01, -2.601407630749413169e+00, 3.618082047767148257e-01
1.263327943331704972e+01, 4.288876894581485466e+00, 4.288876894581485466e+00, 4.288876894581485466e+00, -1.196878608044547576e+01, 4.288876894581485466e+00, 3.618056792247367759e-01, -2.603739930515700074e+00, 3.618056792247367759e-01
1.264060674157303410e+01, 4.291527947078122018e+00, 4.291527947078122018e+00, 4.291527947078122018e+00, -1.198787303173075713e+01, 4.291527947078122018e+00, 3.618031566007032795e-01, -2.606072707255778997e+00, 3.618031566007032795e-01
1.264793404982901848e+01, 4.294178981101426373e+00, 4.294178981101427262e+00, 4.294178981101427262e+00, -1.200697707773691825e+01, 4.294178981101427262e+00, 3.618006368995256294e-01, -2.608405960693163994e+00, 3.618006368995256294e-01
1.265526135808500285e+01, 4.296829996672797414e+00, 4.296829996672797414e+00, 4.296829996672797414e+00, -1.202609822195587341e+01, 4.296829996672797414e+00, 3.617981201161268867e-01, -2.610739690551691528e+00, 3.617981201161268867e-01
1.266258866634098723e+01, 4.299480993813594942e+00, 4.299480993813594054e+00, 4.299480993813594054e+00, -1.204523646787748881e+01, 4.299480993813594054e+00, 3.617956062454418253e-01, -2.613073896555515585e+00, 3.617956062454418253e-01
1.266991597459697161e+01, 4.302131972545141458e+00, 4.302131972545141458e+00, 4.302131972545141458e+00, -1.206439181898960911e+01, 4.302131972545141458e+00, 3.617930952824170432e-01, -2.615408578429112119e+00, 3.617930952824170432e-01
1.267724328285295599e+01, 4.304782932888726599e+00, 4.304782932888725711e+00, 4.304782932888725711e+00, -1.208356427877808770e+01, 4.304782932888725711e+00, 3.617905872220106844e-01, -2.617743735897274604e+00, 3.617905872220106844e-01
1.268457059110894036e+01, 4.307433874865596479e+00, 4.307433874865597367e+00, 4.307433874865597367e+00, -1.210275385072672982e+01, 4.307433874865597367e+00, 3.617880820591926061e-01, -2.620079368685112264e+00, 3.617880820591926061e-01
1.269189789936492474e+01, 4.310084798496967906e+00, 4.310084798496968794e+00, 4.310084798496968794e+00, -1.212196053831735298e+01, 4.310084798496968794e+00, 3.617855797889443781e-01, -2.622415476518058064e+00, 3.617855797889443781e-01
1.269922520762090912e+01, 4.312735703804016829e+00, 4.312735703804016829e+00, 4.312735703804016829e+00, -1.214118434502974964e+01, 4.312735703804016829e+00, 3.617830804062588945e-01, -2.624752059121854053e+00, 3.617830804062588945e-01
1.270655251587689349e+01, 4.315386590807881895e+00, 4.315386590807881007e+00, 4.315386590807881007e+00, -1.216042527434171205e+01, 4.315386590807881007e+00, 3.617805839061409290e-01, -2.627089116222566467e+00, 3.617805839061409290e-01
1.271387982413287787e+01, 4.318037459529664446e+00, 4.318037459529666222e+00, 4.318037459529666222e+00, -1.217968332972902346e+01, 4.318037459529666222e+00, 3.617780902836065793e-01, -2.629426647546571960e+00, 3.617780902836065793e-01
1.272120713238886225e+01, 4.320688309990436515e+00, 4.320688309990436515e+00, 4.320688309990436515e+00, -1.219895851466545267e+01, 4.320688309990436515e+00, 3.617755995336833785e-01, -2.631764652820563821e+00, 3.617755995336833785e-01
1.272853444064484663e+01, 4.323339142211223951e+00, 4.323339142211223951e+00, 4.323339142211223951e+00, -1.221825083262278433e+01, 4.323339142211223951e+00, 3.617731116514104617e-01, -2.634103131771551976e+00, 3.617731116514104617e-01
1.273586174890083100e+01, 4.325989956213021514e+00, 4.325989956213021514e+00, 4.325989956213021514e+00, -1.223756028707080290e+01, 4.325989956213021514e+00, 3.617706266318382324e-01, -2.636442084126859431e+00, 3.617706266318382324e-01
1.274318905715681538e+01, 4.328640752016788440e+00, 4.328640752016788440e+00, 4.328640752016788440e+00, -1.225688688147727845e+01, 4.328640752016788440e+00, 3.617681444700285853e-01, -2.638781509614122278e+00, 3.617681444700285853e-01
1.275051636541279976e+01, 4.331291529643443994e+00, 4.331291529643443994e+00, 4.331291529643443994e+00, -1.227623061930800397e+01, 4.331291529643443994e+00, 3.617656651610547391e-01, -2.641121407961290579e+00, 3.617656651610547391e-01
1.275784367366878413e+01, 4.333942289113877244e+00, 4.333942289113876356e+00, 4.333942289113876356e+00, -1.229559150402676870e+01, 4.333942289113876356e+00, 3.617631887000012370e-01, -2.643461778896628367e+00, 3.617631887000012370e-01
1.276517098192476851e+01, 4.336593030448932851e+00, 4.336593030448933739e+00, 4.336593030448933739e+00, -1.231496953909538483e+01, 4.336593030448933739e+00, 3.617607150819638351e-01, -2.645802622148710093e+00, 3.617607150819638351e-01
1.277249829018075289e+01, 4.339243753669429715e+00, 4.339243753669429715e+00, 4.339243753669429715e+00, -1.233436472797365901e+01, 4.339243753669429715e+00, 3.617582443020496696e-01, -2.648143937446420626e+00, 3.617582443020496696e-01
1.277982559843673727e+01, 4.341894458796142331e+00, 4.341894458796143219e+00, 4.341894458796143219e+00, -1.235377707411943504e+01, 4.341894458796143219e+00, 3.617557763553769234e-01, -2.650485724518958364e+00, 3.617557763553769234e-01
1.278715290669272164e+01, 4.344545145849814993e+00, 4.344545145849814993e+00, 4.344545145849814993e+00, -1.237320658098855297e+01, 4.344545145849814993e+00, 3.617533112370751591e-01, -2.652827983095832565e+00, 3.617533112370751591e-01
1.279448021494870602e+01, 4.347195814851153806e+00, 4.347195814851153806e+00, 4.347195814851153806e+00, -1.239265325203488111e+01, 4.347195814851153806e+00, 3.617508489422850970e-01, -2.655170712906859354e+00, 3.617508489422850970e-01
1.280180752320469040e+01, 4.349846465820830232e+00, 4.349846465820828456e+00, 4.349846465820828456e+00, -1.241211709071031422e+01, 4.349846465820828456e+00, 3.617483894661583377e-01, -2.657513913682167495e+00, 3.617483894661583377e-01
1.280913483146067477e+01, 4.352497098779474882e+00, 4.352497098779475770e+00, 4.352497098779475770e+00, -1.243159810046475933e+01, 4.352497098779475770e+00, 3.617459328038577504e-01, -2.659857585152193504e+00, 3.617459328038577504e-01
1.281646213971665915e+01, 4.355147713747692606e+00, 4.355147713747693494e+00, 4.355147713747693494e+00, -1.245109628474615526e+01, 4.355147713747693494e+00, 3.617434789505573622e-01, -2.662201727047681210e+00, 3.617434789505573622e-01
1.282378944797264353e+01, 4.357798310746050063e+00, 4.357798310746050952e+00, 4.357798310746050952e+00, -1.247061164700047087e+01, 4.357798310746050952e+00, 3.617410279014420249e-01, -2.664546339099683525e+00, 3.617410279014420249e-01
1.283111675622862791e+01, 4.360448889795073057e+00, 4.360448889795073057e+00, 4.360448889795073057e+00, -1.249014419067169790e+01, 4.360448889795073057e+00, 3.617385796517077479e-01, -2.666891421039562005e+00, 3.617385796517077479e-01
1.283844406448461228e+01, 4.363099450915256305e+00, 4.363099450915256305e+00, 4.363099450915256305e+00, -1.250969391920187768e+01, 4.363099450915256305e+00, 3.617361341965614208e-01, -2.669236972598981517e+00, 3.617361341965614208e-01
1.284577137274059666e+01, 4.365749994127058109e+00, 4.365749994127058997e+00, 4.365749994127058997e+00, -1.252926083603106733e+01, 4.365749994127058997e+00, 3.617336915312208689e-01, -2.671582993509916903e+00, 3.617336915312208689e-01
1.285309868099658104e+01, 4.368400519450907460e+00, 4.368400519450906572e+00, 4.368400519450906572e+00, -1.254884494459736999e+01, 4.368400519450906572e+00, 3.617312516509148534e-01, -2.673929483504646765e+00, 3.617312516509148534e-01
1.286042598925256542e+01, 4.371051026907188941e+00, 4.371051026907188941e+00, 4.371051026907188941e+00, -1.256844624833692947e+01, 4.371051026907188941e+00, 3.617288145508830155e-01, -2.676276442315753901e+00, 3.617288145508830155e-01
1.286775329750854979e+01, 4.373701516516256937e+00, 4.373701516516257826e+00, 4.373701516516257826e+00, -1.258806475068392317e+01, 4.373701516516257826e+00, 3.617263802263758210e-01, -2.678623869676127978e+00, 3.617263802263758210e-01
1.287508060576453417e+01, 4.376351988298437412e+00, 4.376351988298436524e+00, 4.376351988298436524e+00, -1.260770045507059045e+01, 4.376351988298436524e+00, 3.617239486726545605e-01, -2.680971765318963307e+00, 3.617239486726545605e-01
1.288240791402051855e+01, 4.379002442274006590e+00, 4.379002442274006590e+00, 4.379002442274006590e+00, -1.262735336492718830e+01, 4.379002442274006590e+00, 3.617215198849912383e-01, -2.683320128977753516e+00, 3.617215198849912383e-01
1.288973522227650292e+01, 4.381652878463221157e+00, 4.381652878463221157e+00, 4.381652878463221157e+00, -1.264702348368205165e+01, 4.381652878463221157e+00, 3.617190938586687943e-01, -2.685668960386303983e+00, 3.617190938586687943e-01
1.289706253053248730e+01, 4.384303296886295165e+00, 4.384303296886295165e+00, 4.384303296886295165e+00, -1.266671081476155081e+01, 4.384303296886295165e+00, 3.617166705889806044e-01, -2.688018259278711852e+00, 3.617166705889806044e-01
1.290438983878847168e+01, 4.386953697563411581e+00, 4.386953697563410692e+00, 4.386953697563410692e+00, -1.268641536159010386e+01, 4.386953697563410692e+00, 3.617142500712310360e-01, -2.690368025389384243e+00, 3.617142500712310360e-01
1.291171714704445606e+01, 4.389604080514714290e+00, 4.389604080514714290e+00, 4.389604080514714290e+00, -1.270613712759019798e+01, 4.389604080514714290e+00, 3.617118323007348923e-01, -2.692718258453028035e+00, 3.617118323007348923e-01
1.291904445530044043e+01, 4.392254445760316983e+00, 4.392254445760318760e+00, 4.392254445760318760e+00, -1.272587611618236458e+01, 4.392254445760318760e+00, 3.617094172728176904e-01, -2.695068958204648979e+00, 3.617094172728176904e-01
1.292637176355642481e+01, 4.394904793320301373e+00, 4.394904793320302261e+00, 4.394904793320302261e+00, -1.274563233078520241e+01, 4.394904793320302261e+00, 3.617070049828156053e-01, -2.697420124379556139e+00, 3.617070049828156053e-01
1.293369907181240919e+01, 4.397555123214709205e+00, 4.397555123214709205e+00, 4.397555123214709205e+00, -1.276540577481537575e+01, 4.397555123214709205e+00, 3.617045954260751928e-01, -2.699771756713358783e+00, 3.617045954260751928e-01
1.294102638006839356e+01, 4.400205435463552917e+00, 4.400205435463552028e+00, 4.400205435463552028e+00, -1.278519645168760022e+01, 4.400205435463552028e+00, 3.617021885979537776e-01, -2.702123854941961500e+00, 3.617021885979537776e-01
1.294835368832437794e+01, 4.402855730086804975e+00, 4.402855730086804975e+00, 4.402855730086804975e+00, -1.280500436481466231e+01, 4.402855730086804975e+00, 3.616997844938190654e-01, -2.704476418801573967e+00, 3.616997844938190654e-01
1.295568099658036232e+01, 4.405506007104412980e+00, 4.405506007104412980e+00, 4.405506007104412980e+00, -1.282482951760743006e+01, 4.405506007104412980e+00, 3.616973831090491975e-01, -2.706829448028701179e+00, 3.616973831090491975e-01
1.296300830483634492e+01, 4.408156266536281009e+00, 4.408156266536281009e+00, 4.408156266536281009e+00, -1.284467191347481219e+01, 4.408156266536281009e+00, 3.616949844390329738e-01, -2.709182942360144786e+00, 3.616949844390329738e-01
1.297033561309232930e+01, 4.410806508402288273e+00, 4.410806508402288273e+00, 4.410806508402288273e+00, -1.286453155582382557e+01, 4.410806508402288273e+00, 3.616925884791693524e-01, -2.711536901533008415e+00, 3.616925884791693524e-01
1.297766292134831367e+01, 4.413456732722273124e+00, 4.413456732722272235e+00, 4.413456732722272235e+00, -1.288440844805953844e+01, 4.413456732722272235e+00, 3.616901952248678387e-01, -2.713891325284687461e+00, 3.616901952248678387e-01
1.298499022960429805e+01, 4.416106939516042829e+00, 4.416106939516044605e+00, 4.416106939516044605e+00, -1.290430259358509524e+01, 4.416106939516044605e+00, 3.616878046715482076e-01, -2.716246213352876637e+00, 3.616878046715482076e-01
1.299231753786028243e+01, 4.418757128803377121e+00, 4.418757128803376233e+00, 4.418757128803376233e+00, -1.292421399580173791e+01, 4.418757128803376233e+00, 3.616854168146406701e-01, -2.718601565475568194e+00, 3.616854168146406701e-01
1.299964484611626681e+01, 4.421407300604009549e+00, 4.421407300604009549e+00, 4.421407300604009549e+00, -1.294414265810876330e+01, 4.421407300604009549e+00, 3.616830316495857622e-01, -2.720957381391046592e+00, 3.616830316495857622e-01
1.300697215437225118e+01, 4.424057454937651457e+00, 4.424057454937650569e+00, 4.424057454937650569e+00, -1.296408858390357821e+01, 4.424057454937650569e+00, 3.616806491718341232e-01, -2.723313660837893835e+00, 3.616806491718341232e-01
1.301429946262823556e+01, 4.426707591823975996e+00, 4.426707591823975108e+00, 4.426707591823975108e+00, -1.298405177658165854e+01, 4.426707591823975108e+00, 3.616782693768467172e-01, -2.725670403554984578e+00, 3.616782693768467172e-01
1.302162677088421994e+01, 4.429357711282621679e+00, 4.429357711282622567e+00, 4.429357711282622567e+00, -1.300403223953656706e+01, 4.429357711282622567e+00, 3.616758922600948889e-01, -2.728027609281489685e+00, 3.616758922600948889e-01
1.302895407914020431e+01, 4.432007813333201263e+00, 4.432007813333201263e+00, 4.432007813333201263e+00, -1.302402997615997293e+01, 4.432007813333201263e+00, 3.616735178170599196e-01, -2.730385277756871343e+00, 3.616735178170599196e-01
1.303628138739618869e+01, 4.434657897995285758e+00, 4.434657897995285758e+00, 4.434657897995285758e+00, -1.304404498984162331e+01, 4.434657897995285758e+00, 3.616711460432333047e-01, -2.732743408720886613e+00, 3.616711460432333047e-01
1.304360869565217307e+01, 4.437307965288417755e+00, 4.437307965288416867e+00, 4.437307965288416867e+00, -1.306407728396935575e+01, 4.437307965288416867e+00, 3.616687769341168646e-01, -2.735102001913583436e+00, 3.616687769341168646e-01
1.305093600390815745e+01, 4.439958015232106092e+00, 4.439958015232105204e+00, 4.439958015232105204e+00, -1.308412686192911245e+01, 4.439958015232105204e+00, 3.616664104852223005e-01, -2.737461057075302850e+00, 3.616664104852223005e-01
1.305826331216414182e+01, 4.442608047845824082e+00, 4.442608047845824082e+00, 4.442608047845824082e+00, -1.310419372710493491e+01, 4.442608047845824082e+00, 3.616640466920714725e-01, -2.739820573946677662e+00, 3.616640466920714725e-01
1.306559062042012620e+01, 4.445258063149020167e+00, 4.445258063149020167e+00, 4.445258063149020167e+00, -1.312427788287896213e+01, 4.445258063149020167e+00, 3.616616855501962324e-01, -2.742180552268631111e+00, 3.616616855501962324e-01
1.307291792867611058e+01, 4.447908061161100157e+00, 4.447908061161100157e+00, 4.447908061161100157e+00, -1.314437933263144132e+01, 4.447908061161100157e+00, 3.616593270551385908e-01, -2.744540991782377315e+00, 3.616593270551385908e-01
1.308024523693209495e+01, 4.450558041901444106e+00, 4.450558041901443218e+00, 4.450558041901443218e+00, -1.316449807974071540e+01, 4.450558041901443218e+00, 3.616569712024504391e-01, -2.746901892229422160e+00, 3.616569712024504391e-01
1.308757254518807933e+01, 4.453208005389393875e+00, 4.453208005389394764e+00, 4.453208005389394764e+00, -1.318463412758323550e+01, 4.453208005389394764e+00, 3.616546179876935496e-01, -2.749263253351555303e+00, 3.616546179876935496e-01
1.309489985344406371e+01, 4.455857951644268233e+00, 4.455857951644268233e+00, 4.455857951644268233e+00, -1.320478747953356624e+01, 4.455857951644268233e+00, 3.616522674064399090e-01, -2.751625074890863498e+00, 3.616522674064399090e-01
1.310222716170004809e+01, 4.458507880685340652e+00, 4.458507880685341540e+00, 4.458507880685341540e+00, -1.322495813896438577e+01, 4.458507880685341540e+00, 3.616499194542709961e-01, -2.753987356589715940e+00, 3.616499194542709961e-01
1.310955446995603246e+01, 4.461157792531865063e+00, 4.461157792531865063e+00, 4.461157792531865063e+00, -1.324514610924648039e+01, 4.461157792531865063e+00, 3.616475741267785593e-01, -2.756350098190773146e+00, 3.616475741267785593e-01
1.311688177821201684e+01, 4.463807687203051877e+00, 4.463807687203052765e+00, 4.463807687203052765e+00, -1.326535139374875527e+01, 4.463807687203052765e+00, 3.616452314195640061e-01, -2.758713299436984290e+00, 3.616452314195640061e-01
1.312420908646800122e+01, 4.466457564718090190e+00, 4.466457564718089301e+00, 4.466457564718089301e+00, -1.328557399583822729e+01, 4.466457564718089301e+00, 3.616428913282385693e-01, -2.761076960071580544e+00, 3.616428913282385693e-01
1.313153639472398559e+01, 4.469107425096127351e+00, 4.469107425096127351e+00, 4.469107425096127351e+00, -1.330581391888003928e+01, 4.469107425096127351e+00, 3.616405538484233073e-01, -2.763441079838085734e+00, 3.616405538484233073e-01
1.313886370297996997e+01, 4.471757268356283177e+00, 4.471757268356282289e+00, 4.471757268356282289e+00, -1.332607116623744758e+01, 4.471757268356282289e+00, 3.616382189757490484e-01, -2.765805658480305240e+00, 3.616382189757490484e-01
1.314619101123595435e+01, 4.474407094517645511e+00, 4.474407094517645511e+00, 4.474407094517645511e+00, -1.334634574127185047e+01, 4.474407094517645511e+00, 3.616358867058563908e-01, -2.768170695742334431e+00, 3.616358867058563908e-01
1.315351831949193873e+01, 4.477056903599268445e+00, 4.477056903599268445e+00, 4.477056903599268445e+00, -1.336663764734274551e+01, 4.477056903599268445e+00, 3.616335570343955363e-01, -2.770536191368550671e+00, 3.616335570343955363e-01
1.316084562774792310e+01, 4.479706695620179424e+00, 4.479706695620178536e+00, 4.479706695620178536e+00, -1.338694688780778286e+01, 4.479706695620178536e+00, 3.616312299570265121e-01, -2.772902145103617766e+00, 3.616312299570265121e-01
1.316817293600390748e+01, 4.482356470599365039e+00, 4.482356470599365927e+00, 4.482356470599365927e+00, -1.340727346602274039e+01, 4.482356470599365927e+00, 3.616289054694188931e-01, -2.775268556692482402e+00, 3.616289054694188931e-01
1.317550024425989186e+01, 4.485006228555790564e+00, 4.485006228555791452e+00, 4.485006228555791452e+00, -1.342761738534149174e+01, 4.485006228555791452e+00, 3.616265835672519691e-01, -2.777635425880376374e+00, 3.616265835672519691e-01
1.318282755251587623e+01, 4.487655969508381304e+00, 4.487655969508381304e+00, 4.487655969508381304e+00, -1.344797864911610752e+01, 4.487655969508381304e+00, 3.616242642462146328e-01, -2.780002752412816580e+00, 3.616242642462146328e-01
1.319015486077186061e+01, 4.490305693476036808e+00, 4.490305693476035920e+00, 4.490305693476035920e+00, -1.346835726069673989e+01, 4.490305693476035920e+00, 3.616219475020052698e-01, -2.782370536035597031e+00, 3.616219475020052698e-01
1.319748216902784499e+01, 4.492955400477618433e+00, 4.492955400477618433e+00, 4.492955400477618433e+00, -1.348875322343170069e+01, 4.492955400477618433e+00, 3.616196333303319244e-01, -2.784738776494800394e+00, 3.616196333303319244e-01
1.320480947728382937e+01, 4.495605090531965331e+00, 4.495605090531964443e+00, 4.495605090531964443e+00, -1.350916654066745792e+01, 4.495605090531964443e+00, 3.616173217269121332e-01, -2.787107473536788227e+00, 3.616173217269121332e-01
1.321213678553981374e+01, 4.498254763657874911e+00, 4.498254763657874022e+00, 4.498254763657874022e+00, -1.352959721574857888e+01, 4.498254763657874022e+00, 3.616150126874728143e-01, -2.789476626908203638e+00, 3.616150126874728143e-01
1.321946409379579812e+01, 4.500904419874119711e+00, 4.500904419874120599e+00, 4.500904419874120599e+00, -1.355004525201782961e+01, 4.500904419874120599e+00, 3.616127062077505450e-01, -2.791846236355972177e+00, 3.616127062077505450e-01
1.322679140205178250e+01, 4.503554059199445625e+00, 4.503554059199445625e+00, 4.503554059199445625e+00, -1.357051065281607904e+01, 4.503554059199445625e+00, 3.616104022834912834e-01, -2.794216301627297838e+00, 3.616104022834912834e-01
1.323411871030776688e+01, 4.506203681652555915e+00, 4.506203681652555026e+00, 4.506203681652555026e+00, -1.359099342148237533e+01, 4.506203681652555026e+00, 3.616081009104503696e-01, -2.796586822469666611e+00, 3.616081009104503696e-01
1.324144601856375125e+01, 4.508853287252129860e+00, 4.508853287252129860e+00, 4.508853287252129860e+00, -1.361149356135388899e+01, 4.508853287252129860e+00, 3.616058020843925802e-01, -2.798957798630844263e+00, 3.616058020843925802e-01
1.324877332681973563e+01, 4.511502876016814767e+00, 4.511502876016815655e+00, 4.511502876016815655e+00, -1.363201107576596272e+01, 4.511502876016815655e+00, 3.616035058010919623e-01, -2.801329229858873227e+00, 3.616035058010919623e-01
1.325610063507572001e+01, 4.514152447965229520e+00, 4.514152447965228632e+00, 4.514152447965228632e+00, -1.365254596805209530e+01, 4.514152447965228632e+00, 3.616012120563321108e-01, -2.803701115902075713e+00, 3.616012120563321108e-01
1.326342794333170438e+01, 4.516802003115954811e+00, 4.516802003115953923e+00, 4.516802003115953923e+00, -1.367309824154393105e+01, 4.516802003115953923e+00, 3.615989208459057802e-01, -2.806073456509054598e+00, 3.615989208459057802e-01
1.327075525158768876e+01, 4.519451541487547352e+00, 4.519451541487547352e+00, 4.519451541487547352e+00, -1.369366789957128105e+01, 4.519451541487547352e+00, 3.615966321656150506e-01, -2.808446251428687201e+00, 3.615966321656150506e-01
1.327808255984367314e+01, 4.522101063098530993e+00, 4.522101063098530105e+00, 4.522101063098530105e+00, -1.371425494546211254e+01, 4.522101063098530105e+00, 3.615943460112712171e-01, -2.810819500410131067e+00, 3.615943460112712171e-01
1.328540986809965752e+01, 4.524750567967396719e+00, 4.524750567967397608e+00, 4.524750567967397608e+00, -1.373485938254255601e+01, 4.524750567967397608e+00, 3.615920623786949006e-01, -2.813193203202816850e+00, 3.615920623786949006e-01
1.329273717635564189e+01, 4.527400056112611537e+00, 4.527400056112611537e+00, 4.527400056112611537e+00, -1.375548121413691938e+01, 4.527400056112611537e+00, 3.615897812637159370e-01, -2.815567359556455873e+00, 3.615897812637159370e-01
1.330006448461162627e+01, 4.530049527552604260e+00, 4.530049527552603372e+00, 4.530049527552603372e+00, -1.377612044356765963e+01, 4.530049527552603372e+00, 3.615875026621733213e-01, -2.817941969221032128e+00, 3.615875026621733213e-01
1.330739179286761065e+01, 4.532698982305774393e+00, 4.532698982305774393e+00, 4.532698982305774393e+00, -1.379677707415540588e+01, 4.532698982305774393e+00, 3.615852265699152079e-01, -2.820317031946805386e+00, 3.615852265699152079e-01
1.331471910112359502e+01, 4.535348420390497459e+00, 4.535348420390496571e+00, 4.535348420390496571e+00, -1.381745110921897890e+01, 4.535348420390496571e+00, 3.615829529827987998e-01, -2.822692547484314307e+00, 3.615829529827987998e-01
1.332204640937957940e+01, 4.537997841825110790e+00, 4.537997841825111678e+00, 4.537997841825111678e+00, -1.383814255207533606e+01, 4.537997841825111678e+00, 3.615806818966906255e-01, -2.825068515584366224e+00, 3.615806818966906255e-01
1.332937371763556378e+01, 4.540647246627926847e+00, 4.540647246627926847e+00, 4.540647246627926847e+00, -1.385885140603965304e+01, 4.540647246627926847e+00, 3.615784133074661510e-01, -2.827444935998046915e+00, 3.615784133074661510e-01
1.333670102589154816e+01, 4.543296634817225232e+00, 4.543296634817226121e+00, 4.543296634817226121e+00, -1.387957767442523860e+01, 4.543296634817226121e+00, 3.615761472110100017e-01, -2.829821808476713052e+00, 3.615761472110100017e-01
1.334402833414753253e+01, 4.545946006411258011e+00, 4.545946006411258900e+00, 4.545946006411258900e+00, -1.390032136054360912e+01, 4.545946006411258900e+00, 3.615738836032156289e-01, -2.832199132771998418e+00, 3.615738836032156289e-01
1.335135564240351691e+01, 4.548595361428242612e+00, 4.548595361428243500e+00, 4.548595361428243500e+00, -1.392108246770447089e+01, 4.548595361428243500e+00, 3.615716224799858103e-01, -2.834576908635805470e+00, 3.615716224799858103e-01
1.335868295065950129e+01, 4.551244699886369816e+00, 4.551244699886370704e+00, 4.551244699886370704e+00, -1.394186099921567212e+01, 4.551244699886370704e+00, 3.615693638372321495e-01, -2.836955135820309337e+00, 3.615693638372321495e-01
1.336601025891548566e+01, 4.553894021803801095e+00, 4.553894021803802872e+00, 4.553894021803802872e+00, -1.396265695838329179e+01, 4.553894021803802872e+00, 3.615671076708750764e-01, -2.839333814077960039e+00, 3.615671076708750764e-01
1.337333756717147004e+01, 4.556543327198668614e+00, 4.556543327198668614e+00, 4.556543327198668614e+00, -1.398347034851156501e+01, 4.556543327198668614e+00, 3.615648539768441805e-01, -2.841712943161476712e+00, 3.615648539768441805e-01
1.338066487542745442e+01, 4.559192616089069006e+00, 4.559192616089068117e+00, 4.559192616089068117e+00, -1.400430117290293275e+01, 4.559192616089068117e+00, 3.615626027510779883e-01, -2.844092522823849833e+00, 3.615626027510779883e-01
1.338799218368343880e+01, 4.561841888493072261e+00, 4.561841888493073149e+00, 4.561841888493073149e+00, -1.402514943485801524e+01, 4.561841888493073149e+00, 3.615603539895236862e-01, -2.846472552818340773e+00, 3.615603539895236862e-01
1.339531949193942317e+01, 4.564491144428727054e+00, 4.564491144428725278e+00, 4.564491144428725278e+00, -1.404601513767563503e+01, 4.564491144428725278e+00, 3.615581076881375089e-01, -2.848853032898480020e+00, 3.615581076881375089e-01
1.340264680019540755e+01, 4.567140383914035873e+00, 4.567140383914034985e+00, 4.567140383914034985e+00, -1.406689828465280812e+01, 4.567140383914034985e+00, 3.615558638428845728e-01, -2.851233962818068512e+00, 3.615558638428845728e-01
1.340997410845139193e+01, 4.569789606966985218e+00, 4.569789606966985218e+00, 4.569789606966985218e+00, -1.408779887908473860e+01, 4.569789606966985218e+00, 3.615536224497386542e-01, -2.853615342331177196e+00, 3.615536224497386542e-01
1.341730141670737630e+01, 4.572438813605528729e+00, 4.572438813605528729e+00, 4.572438813605528729e+00, -1.410871692426484181e+01, 4.572438813605528729e+00, 3.615513835046822999e-01, -2.855997171192143913e+00, 3.615513835046822999e-01
1.342462872496336068e+01, 4.575088003847587181e+00, 4.575088003847587181e+00, 4.575088003847587181e+00, -1.412965242348473005e+01, 4.575088003847587181e+00, 3.615491470037071609e-01, -2.858379449155576069e+00, 3.615491470037071609e-01
1.343195603321934506e+01, 4.577737177711056482e+00, 4.577737177711056482e+00, 4.577737177711056482e+00, -1.415060538003421797e+01, 4.577737177711056482e+00, 3.615469129428132145e-01, -2.860762175976349742e+00, 3.615469129428132145e-01
1.343928334147532944e+01, 4.580386335213801452e+00, 4.580386335213800564e+00, 4.580386335213800564e+00, -1.417157579720131899e+01, 4.580386335213800564e+00, 3.615446813180094310e-01, -2.863145351409605244e+00, 3.615446813180094310e-01
1.344661064973131381e+01, 4.583035476373654049e+00, 4.583035476373654937e+00, 4.583035476373654937e+00, -1.419256367827225951e+01, 4.583035476373654937e+00, 3.615424521253133294e-01, -2.865528975210752449e+00, 3.615424521253133294e-01
1.345393795798729819e+01, 4.585684601208425804e+00, 4.585684601208424027e+00, 4.585684601208424027e+00, -1.421356902653147891e+01, 4.585684601208424027e+00, 3.615402253607512550e-01, -2.867913047135467686e+00, 3.615402253607512550e-01
1.346126526624328257e+01, 4.588333709735890054e+00, 4.588333709735888277e+00, 4.588333709735888277e+00, -1.423459184526162069e+01, 4.588333709735888277e+00, 3.615380010203581018e-01, -2.870297566939693290e+00, 3.615380010203581018e-01
1.346859257449926695e+01, 4.590982801973793492e+00, 4.590982801973793492e+00, 4.590982801973793492e+00, -1.425563213774353599e+01, 4.590982801973793492e+00, 3.615357791001773680e-01, -2.872682534379637165e+00, 3.615357791001773680e-01
1.347591988275525132e+01, 4.593631877939857944e+00, 4.593631877939858832e+00, 4.593631877939858832e+00, -1.427668990725630849e+01, 4.593631877939858832e+00, 3.615335595962612669e-01, -2.875067949211773666e+00, 3.615335595962612669e-01
1.348324719101123570e+01, 4.596280937651775034e+00, 4.596280937651775034e+00, 4.596280937651775034e+00, -1.429776515707722062e+01, 4.596280937651775034e+00, 3.615313425046704499e-01, -2.877453811192837385e+00, 3.615313425046704499e-01
1.349057449926722008e+01, 4.598929981127203526e+00, 4.598929981127203526e+00, 4.598929981127203526e+00, -1.431885789048178204e+01, 4.598929981127203526e+00, 3.615291278214742832e-01, -2.879840120079832921e+00, 3.615291278214742832e-01
1.349790180752320445e+01, 4.601579008383779090e+00, 4.601579008383778202e+00, 4.601579008383778202e+00, -1.433996811074372069e+01, 4.601579008383778202e+00, 3.615269155427505710e-01, -2.882226875630026441e+00, 3.615269155427505710e-01
1.350522911577918883e+01, 4.604228019439100983e+00, 4.604228019439100983e+00, 4.604228019439100983e+00, -1.436109582113498462e+01, 4.604228019439100983e+00, 3.615247056645856105e-01, -2.884614077600946569e+00, 3.615247056645856105e-01
1.351255642403517321e+01, 4.606877014310748919e+00, 4.606877014310748919e+00, 4.606877014310748919e+00, -1.438224102492574730e+01, 4.606877014310748919e+00, 3.615224981830743034e-01, -2.887001725750387049e+00, 3.615224981830743034e-01
1.351988373229115759e+01, 4.609525993016267087e+00, 4.609525993016267087e+00, 4.609525993016267087e+00, -1.440340372538442004e+01, 4.609525993016267087e+00, 3.615202930943198778e-01, -2.889389819836403639e+00, 3.615202930943198778e-01
1.352721104054714196e+01, 4.612174955573175694e+00, 4.612174955573175694e+00, 4.612174955573175694e+00, -1.442458392577762183e+01, 4.612174955573175694e+00, 3.615180903944340551e-01, -2.891778359617313665e+00, 3.615180903944340551e-01
1.353453834880312634e+01, 4.614823901998961198e+00, 4.614823901998962086e+00, 4.614823901998962086e+00, -1.444578162937021304e+01, 4.614823901998962086e+00, 3.615158900795369945e-01, -2.894167344851696910e+00, 3.615158900795369945e-01
1.354186565705911072e+01, 4.617472832311089626e+00, 4.617472832311089626e+00, 4.617472832311089626e+00, -1.446699683942528836e+01, 4.617472832311089626e+00, 3.615136921457572927e-01, -2.896556775298393838e+00, 3.615136921457572927e-01
1.354919296531509509e+01, 4.620121746526990592e+00, 4.620121746526990592e+00, 4.620121746526990592e+00, -1.448822955920417144e+01, 4.620121746526990592e+00, 3.615114965892318732e-01, -2.898946650716507367e+00, 3.615114965892318732e-01
1.355652027357107947e+01, 4.622770644664070616e+00, 4.622770644664069728e+00, 4.622770644664069728e+00, -1.450947979196642379e+01, 4.622770644664069728e+00, 3.615093034061059307e-01, -2.901336970865400655e+00, 3.615093034061059307e-01
1.356384758182706385e+01, 4.625419526739704246e+00, 4.625419526739703358e+00, 4.625419526739703358e+00, -1.453074754096983945e+01, 4.625419526739703358e+00, 3.615071125925331530e-01, -2.903727735504693985e+00, 3.615071125925331530e-01
1.357117489008304823e+01, 4.628068392771240269e+00, 4.628068392771240269e+00, 4.628068392771240269e+00, -1.455203280947046451e+01, 4.628068392771240269e+00, 3.615049241446754436e-01, -2.906118944394272319e+00, 3.615049241446754436e-01
1.357850219833903260e+01, 4.630717242776000830e+00, 4.630717242776000830e+00, 4.630717242776000830e+00, -1.457333560072257228e+01, 4.630717242776000830e+00, 3.615027380587029771e-01, -2.908510597294275080e+00, 3.615027380587029771e-01
1.358582950659501698e+01, 4.633366076771276099e+00, 4.633366076771276099e+00, 4.633366076771276099e+00, -1.459465591797868811e+01, 4.633366076771276099e+00, 3.615005543307942548e-01, -2.910902693965105481e+00, 3.615005543307942548e-01
1.359315681485100136e+01, 4.636014894774333150e+00, 4.636014894774332262e+00, 4.636014894774332262e+00, -1.461599376448958765e+01, 4.636014894774332262e+00, 3.614983729571358828e-01, -2.913295234167419423e+00, 3.614983729571358828e-01
1.360048412310698573e+01, 4.638663696802405312e+00, 4.638663696802405312e+00, 4.638663696802405312e+00, -1.463734914350427019e+01, 4.638663696802405312e+00, 3.614961939339229047e-01, -2.915688217662136594e+00, 3.614961939339229047e-01
1.360781143136297011e+01, 4.641312482872701928e+00, 4.641312482872701928e+00, 4.641312482872701928e+00, -1.465872205827001551e+01, 4.641312482872701928e+00, 3.614940172573583577e-01, -2.918081644210430259e+00, 3.614940172573583577e-01
1.361513873961895449e+01, 4.643961253002403922e+00, 4.643961253002404810e+00, 4.643961253002404810e+00, -1.468011251203233947e+01, 4.643961253002404810e+00, 3.614918429236535502e-01, -2.920475513573733917e+00, 3.614918429236535502e-01
1.362246604787493887e+01, 4.646610007208665571e+00, 4.646610007208666460e+00, 4.646610007208666460e+00, -1.470152050803500465e+01, 4.646610007208666460e+00, 3.614896709290278953e-01, -2.922869825513732867e+00, 3.614896709290278953e-01
1.362979335613092324e+01, 4.649258745508612733e+00, 4.649258745508611845e+00, 4.649258745508611845e+00, -1.472294604952003105e+01, 4.649258745508611845e+00, 3.614875012697089662e-01, -2.925264579792375308e+00, 3.614875012697089662e-01
1.363712066438690762e+01, 4.651907467919338401e+00, 4.651907467919338401e+00, 4.651907467919338401e+00, -1.474438913972770493e+01, 4.651907467919338401e+00, 3.614853339419324962e-01, -2.927659776171860351e+00, 3.614853339419324962e-01
1.364444797264289200e+01, 4.654556174457917805e+00, 4.654556174457916917e+00, 4.654556174457916917e+00, -1.476584978189657171e+01, 4.654556174457916917e+00, 3.614831689419422123e-01, -2.930055414414645565e+00, 3.614831689419422123e-01
1.365177528089887637e+01, 4.657204865141389760e+00, 4.657204865141389760e+00, 4.657204865141389760e+00, -1.478732797926341647e+01, 4.657204865141389760e+00, 3.614810062659898904e-01, -2.932451494283443427e+00, 3.614810062659898904e-01
1.365910258915486075e+01, 4.659853539986771764e+00, 4.659853539986772653e+00, 4.659853539986772653e+00, -1.480882373506330651e+01, 4.659853539986772653e+00, 3.614788459103354668e-01, -2.934848015541216437e+00, 3.614788459103354668e-01
1.366642989741084513e+01, 4.662502199011052895e+00, 4.662502199011052895e+00, 4.662502199011052895e+00, -1.483033705252957546e+01, 4.662502199011052895e+00, 3.614766878712467602e-01, -2.937244977951189995e+00, 3.614766878712467602e-01
1.367375720566682951e+01, 4.665150842231190254e+00, 4.665150842231191142e+00, 4.665150842231191142e+00, -1.485186793489379475e+01, 4.665150842231191142e+00, 3.614745321449997495e-01, -2.939642381276835525e+00, 3.614745321449997495e-01
1.368108451392281388e+01, 4.667799469664119627e+00, 4.667799469664120515e+00, 4.667799469664120515e+00, -1.487341638538584832e+01, 4.667799469664120515e+00, 3.614723787278782963e-01, -2.942040225281882471e+00, 3.614723787278782963e-01
1.368841182217879826e+01, 4.670448081326748380e+00, 4.670448081326748380e+00, 4.670448081326748380e+00, -1.489498240723384370e+01, 4.670448081326748380e+00, 3.614702276161742001e-01, -2.944438509730310738e+00, 3.614702276161742001e-01
1.369573913043478264e+01, 4.673096677235951901e+00, 4.673096677235951901e+00, 4.673096677235951901e+00, -1.491656600366419561e+01, 4.673096677235951901e+00, 3.614680788061871430e-01, -2.946837234386355142e+00, 3.614680788061871430e-01
1.370306643869076701e+01, 4.675745257408584266e+00, 4.675745257408584266e+00, 4.675745257408584266e+00, -1.493816717790157256e+01, 4.675745257408584266e+00, 3.614659322942249120e-01, -2.949236399014501853e+00, 3.614659322942249120e-01
1.371039374694675139e+01, 4.678393821861467572e+00, 4.678393821861468460e+00, 4.678393821861468460e+00, -1.495978593316892535e+01, 4.678393821861468460e+00, 3.614637880766030098e-01, -2.951636003379488393e+00, 3.614637880766030098e-01
1.371772105520273577e+01, 4.681042370611406156e+00, 4.681042370611405268e+00, 4.681042370611405268e+00, -1.498142227268747106e+01, 4.681042370611405268e+00, 3.614616461496449329e-01, -2.954036047246304530e+00, 3.614616461496449329e-01
1.372504836345872015e+01, 4.683690903675161721e+00, 4.683690903675162609e+00, 4.683690903675162609e+00, -1.500307619967673034e+01, 4.683690903675162609e+00, 3.614595065096819493e-01, -2.956436530380189609e+00, 3.614595065096819493e-01
1.373237567171470452e+01, 4.686339421069488864e+00, 4.686339421069487088e+00, 4.686339421069487088e+00, -1.502474771735447590e+01, 4.686339421069487088e+00, 3.614573691530531541e-01, -2.958837452546636992e+00, 3.614573691530531541e-01
1.373970297997068890e+01, 4.688987922811094222e+00, 4.688987922811094222e+00, 4.688987922811094222e+00, -1.504643682893678935e+01, 4.688987922811094222e+00, 3.614552340761055249e-01, -2.961238813511386514e+00, 3.614552340761055249e-01
1.374703028822667328e+01, 4.691636408916677325e+00, 4.691636408916675549e+00, 4.691636408916675549e+00, -1.506814353763801151e+01, 4.691636408916675549e+00, 3.614531012751937000e-01, -2.963640613040428029e+00, 3.614531012751937000e-01
1.375435759648265766e+01, 4.694284879402895072e+00, 4.694284879402894184e+00, 4.694284879402894184e+00, -1.508986784667078496e+01, 4.694284879402894184e+00, 3.614509707466802557e-01, -2.966042850900005412e+00, 3.614509707466802557e-01
1.376168490473864203e+01, 4.696933334286386597e+00, 4.696933334286387485e+00, 4.696933334286387485e+00, -1.511160975924604166e+01, 4.696933334286387485e+00, 3.614488424869354288e-01, -2.968445526856606786e+00, 3.614488424869354288e-01
1.376901221299462641e+01, 4.699581773583767941e+00, 4.699581773583767053e+00, 4.699581773583767053e+00, -1.513336927857299230e+01, 4.699581773583767053e+00, 3.614467164923370612e-01, -2.970848640676970742e+00, 3.614467164923370612e-01
1.377633952125061079e+01, 4.702230197311616955e+00, 4.702230197311616955e+00, 4.702230197311616955e+00, -1.515514640785915113e+01, 4.702230197311616955e+00, 3.614445927592709884e-01, -2.973252192128083227e+00, 3.614445927592709884e-01
1.378366682950659516e+01, 4.704878605486494614e+00, 4.704878605486494614e+00, 4.704878605486494614e+00, -1.517694115031031465e+01, 4.704878605486494614e+00, 3.614424712841304288e-01, -2.975656180977179766e+00, 3.614424712841304288e-01
1.379099413776257954e+01, 4.707526998124931694e+00, 4.707526998124929918e+00, 4.707526998124929918e+00, -1.519875350913058654e+01, 4.707526998124929918e+00, 3.614403520633164280e-01, -2.978060606991742354e+00, 3.614403520633164280e-01
1.379832144601856392e+01, 4.710175375243428775e+00, 4.710175375243429663e+00, 4.710175375243429663e+00, -1.522058348752236334e+01, 4.710175375243429663e+00, 3.614382350932376919e-01, -2.980465469939498568e+00, 3.614382350932376919e-01
1.380564875427454830e+01, 4.712823736858473112e+00, 4.712823736858473112e+00, 4.712823736858473112e+00, -1.524243108868633279e+01, 4.712823736858473112e+00, 3.614361203703104763e-01, -2.982870769588427340e+00, 3.614361203703104763e-01
1.381297606253053267e+01, 4.715472082986510216e+00, 4.715472082986511104e+00, 4.715472082986511104e+00, -1.526429631582149149e+01, 4.715472082986511104e+00, 3.614340078909586973e-01, -2.985276505706747407e+00, 3.614340078909586973e-01
1.382030337078651705e+01, 4.718120413643971389e+00, 4.718120413643969613e+00, 4.718120413643969613e+00, -1.528617917212513433e+01, 4.718120413643969613e+00, 3.614318976516137649e-01, -2.987682678062929309e+00, 3.614318976516137649e-01
1.382763067904250143e+01, 4.720768728847248852e+00, 4.720768728847250628e+00, 4.720768728847250628e+00, -1.530807966079287752e+01, 4.720768728847250628e+00, 3.614297896487148054e-01, -2.990089286425685167e+00, 3.614297896487148054e-01
1.383495798729848580e+01, 4.723417028612727719e+00, 4.723417028612726831e+00, 4.723417028612726831e+00, -1.532999778501860888e+01, 4.723417028612726831e+00, 3.614276838787083834e-01, -2.992496330563974016e+00, 3.614276838787083834e-01
1.384228529555447018e+01, 4.726065312956747810e+00, 4.726065312956747810e+00, 4.726065312956747810e+00, -1.535193354799455179e+01, 4.726065312956747810e+00, 3.614255803380485021e-01, -2.994903810246999143e+00, 3.614255803380485021e-01
1.384961260381045456e+01, 4.728713581895632956e+00, 4.728713581895632956e+00, 4.728713581895632956e+00, -1.537388695291123142e+01, 4.728713581895632956e+00, 3.614234790231968808e-01, -2.997311725244207192e+00, 3.614234790231968808e-01
1.385693991206643894e+01, 4.731361835445681230e+00, 4.731361835445681230e+00, 4.731361835445681230e+00, -1.539585800295749607e+01, 4.731361835445681230e+00, 3.614213799306226216e-01, -2.999720075325292612e+00, 3.614213799306226216e-01
1.386426722032242331e+01, 4.734010073623162285e+00, 4.734010073623162285e+00, 4.734010073623162285e+00, -1.541784670132048340e+01, 4.734010073623162285e+00, 3.614192830568022097e-01, -3.002128860260187437e+00, 3.614192830568022097e-01
1.387159452857840769e+01, 4.736658296444319127e+00, 4.736658296444320015e+00, 4.736658296444320015e+00, -1.543985305118566487e+01, 4.736658296444320015e+00, 3.614171883982196798e-01, -3.004538079819072838e+00, 3.614171883982196798e-01
1.387892183683439207e+01, 4.739306503925375225e+00, 4.739306503925374336e+00, 4.739306503925374336e+00, -1.546187705573681903e+01, 4.739306503925374336e+00, 3.614150959513664496e-01, -3.006947733772367570e+00, 3.614150959513664496e-01
1.388624914509037644e+01, 4.741954696082516740e+00, 4.741954696082516740e+00, 4.741954696082516740e+00, -1.548391871815605114e+01, 4.741954696082516740e+00, 3.614130057127413753e-01, -3.009357821890735973e+00, 3.614130057127413753e-01
1.389357645334636082e+01, 4.744602872931919180e+00, 4.744602872931917403e+00, 4.744602872931917403e+00, -1.550597804162378424e+01, 4.744602872931917403e+00, 3.614109176788506961e-01, -3.011768343945084858e+00, 3.614109176788506961e-01
1.390090376160234520e+01, 4.747251034489716304e+00, 4.747251034489716304e+00, 4.747251034489716304e+00, -1.552805502931875559e+01, 4.747251034489716304e+00, 3.614088318462079230e-01, -3.014179299706560400e+00, 3.614088318462079230e-01
1.390823106985832958e+01, 4.749899180772031215e+00, 4.749899180772030327e+00, 4.749899180772030327e+00, -1.555014968441803980e+01, 4.749899180772030327e+00, 3.614067482113340612e-01, -3.016590688946551246e+00, 3.614067482113340612e-01
1.391555837811431395e+01, 4.752547311794950602e+00, 4.752547311794950602e+00, 4.752547311794950602e+00, -1.557226201009703281e+01, 4.752547311794950602e+00, 3.614046667707573324e-01, -3.019002511436686742e+00, 3.614046667707573324e-01
1.392288568637029833e+01, 4.755195427574543388e+00, 4.755195427574542499e+00, 4.755195427574542499e+00, -1.559439200952944127e+01, 4.755195427574542499e+00, 3.614025875210133409e-01, -3.021414766948836927e+00, 3.614025875210133409e-01
1.393021299462628271e+01, 4.757843528126846522e+00, 4.757843528126846522e+00, 4.757843528126846522e+00, -1.561653968588733399e+01, 4.757843528126846522e+00, 3.614005104586449080e-01, -3.023827455255111651e+00, 3.614005104586449080e-01
1.393754030288226708e+01, 4.760491613467877414e+00, 4.760491613467877414e+00, 4.760491613467877414e+00, -1.563870504234108516e+01, 4.760491613467877414e+00, 3.613984355802021819e-01, -3.026240576127861459e+00, 3.613984355802021819e-01
1.394486761113825146e+01, 4.763139683613625053e+00, 4.763139683613625053e+00, 4.763139683613625053e+00, -1.566088808205941163e+01, 4.763139683613625053e+00, 3.613963628822425278e-01, -3.028654129339674927e+00, 3.613963628822425278e-01
1.395219491939423584e+01, 4.765787738580054445e+00, 4.765787738580054445e+00, 4.765787738580054445e+00, -1.568308880820935869e+01, 4.765787738580054445e+00, 3.613942923613305824e-01, -3.031068114663379554e+00, 3.613942923613305824e-01
1.395952222765022022e+01, 4.768435778383105728e+00, 4.768435778383103951e+00, 4.768435778383103951e+00, -1.570530722395630896e+01, 4.768435778383103951e+00, 3.613922240140381437e-01, -3.033482531872042198e+00, 3.613922240140381437e-01
1.396684953590620459e+01, 4.771083803038687954e+00, 4.771083803038687954e+00, 4.771083803038687954e+00, -1.572754333246399305e+01, 4.771083803038687954e+00, 3.613901578369442258e-01, -3.035897380738969531e+00, 3.613901578369442258e-01
1.397417684416218897e+01, 4.773731812562695964e+00, 4.773731812562695964e+00, 4.773731812562695964e+00, -1.574979713689447358e+01, 4.773731812562695964e+00, 3.613880938266350040e-01, -3.038312661037702256e+00, 3.613880938266350040e-01
1.398150415241817335e+01, 4.776379806970992625e+00, 4.776379806970992625e+00, 4.776379806970992625e+00, -1.577206864040815226e+01, 4.776379806970992625e+00, 3.613860319797039256e-01, -3.040728372542021329e+00, 3.613860319797039256e-01
1.398883146067415773e+01, 4.779027786279415935e+00, 4.779027786279416823e+00, 4.779027786279416823e+00, -1.579435784616377880e+01, 4.779027786279416823e+00, 3.613839722927513765e-01, -3.043144515025944852e+00, 3.613839722927513765e-01
1.399615876893014210e+01, 4.781675750503781686e+00, 4.781675750503782574e+00, 4.781675750503782574e+00, -1.581666475731845090e+01, 4.781675750503782574e+00, 3.613819147623850148e-01, -3.045561088263727179e+00, 3.613819147623850148e-01
1.400348607718612648e+01, 4.784323699659879914e+00, 4.784323699659879914e+00, 4.784323699659879914e+00, -1.583898937702759646e+01, 4.784323699659879914e+00, 3.613798593852195484e-01, -3.047978092029856256e+00, 3.613798593852195484e-01
1.401081338544211086e+01, 4.786971633763472234e+00, 4.786971633763472234e+00, 4.786971633763472234e+00, -1.586133170844501628e+01, 4.786971633763472234e+00, 3.613778061578766798e-01, -3.050395526099061616e+00, 3.613778061578766798e-01
1.401814069369809523e+01, 4.789619552830302496e+00, 4.789619552830302496e+00, 4.789619552830302496e+00, -1.588369175472283956e+01, 4.789619552830302496e+00, 3.613757550769853277e-01, -3.052813390246304159e+00, 3.613757550769853277e-01
1.402546800195407961e+01, 4.792267456876084353e+00, 4.792267456876083465e+00, 4.792267456876083465e+00, -1.590606951901157018e+01, 4.792267456876083465e+00, 3.613737061391814609e-01, -3.055231684246781043e+00, 3.613737061391814609e-01
1.403279531021006399e+01, 4.794915345916507476e+00, 4.794915345916507476e+00, 4.794915345916507476e+00, -1.592846500446003333e+01, 4.794915345916507476e+00, 3.613716593411078759e-01, -3.057650407875925236e+00, 3.613716593411078759e-01
1.404012261846604837e+01, 4.797563219967239334e+00, 4.797563219967239334e+00, 4.797563219967239334e+00, -1.595087821421544483e+01, 4.797563219967239334e+00, 3.613696146794145303e-01, -3.060069560909403297e+00, 3.613696146794145303e-01
1.404744992672203274e+01, 4.800211079043920748e+00, 4.800211079043921636e+00, 4.800211079043921636e+00, -1.597330915142335783e+01, 4.800211079043921636e+00, 3.613675721507584315e-01, -3.062489143123115820e+00, 3.613675721507584315e-01
1.405477723497801712e+01, 4.802858923162171223e+00, 4.802858923162171223e+00, 4.802858923162171223e+00, -1.599575781922768059e+01, 4.802858923162171223e+00, 3.613655317518033594e-01, -3.064909154293195659e+00, 3.613655317518033594e-01
1.406210454323400150e+01, 4.805506752337580068e+00, 4.805506752337580956e+00, 4.805506752337580956e+00, -1.601822422077070129e+01, 4.805506752337580956e+00, 3.613634934792201991e-01, -3.067329594196015918e+00, 3.613634934792201991e-01
1.406943185148998587e+01, 4.808154566585720602e+00, 4.808154566585720602e+00, 4.808154566585720602e+00, -1.604070835919304372e+01, 4.808154566585720602e+00, 3.613614573296867749e-01, -3.069750462608173081e+00, 3.613614573296867749e-01
1.407675915974597025e+01, 4.810802365922129731e+00, 4.810802365922130619e+00, 4.810802365922130619e+00, -1.606321023763372935e+01, 4.810802365922130619e+00, 3.613594232998877387e-01, -3.072171759306504324e+00, 3.613594232998877387e-01
1.408408646800195463e+01, 4.813450150362335478e+00, 4.813450150362335478e+00, 4.813450150362335478e+00, -1.608572985923010279e+01, 4.813450150362335478e+00, 3.613573913865146814e-01, -3.074593484068072424e+00, 3.613573913865146814e-01
1.409141377625793901e+01, 4.816097919921828563e+00, 4.816097919921826787e+00, 4.816097919921826787e+00, -1.610826722711791703e+01, 4.816097919921826787e+00, 3.613553615862660773e-01, -3.077015636670179521e+00, 3.613553615862660773e-01
1.409874108451392338e+01, 4.818745674616080166e+00, 4.818745674616079278e+00, 4.818745674616079278e+00, -1.613082234443126239e+01, 4.818745674616079278e+00, 3.613533338958473395e-01, -3.079438216890352464e+00, 3.613533338958473395e-01
1.410606839276990776e+01, 4.821393414460537485e+00, 4.821393414460537485e+00, 4.821393414460537485e+00, -1.615339521430262337e+01, 4.821393414460537485e+00, 3.613513083119705427e-01, -3.081861224506352581e+00, 3.613513083119705427e-01
1.411339570102589214e+01, 4.824041139470624628e+00, 4.824041139470626405e+00, 4.824041139470626405e+00, -1.617598583986285377e+01, 4.824041139470626405e+00, 3.613492848313547556e-01, -3.084284659296173015e+00, 3.613492848313547556e-01
1.412072300928187651e+01, 4.826688849661744385e+00, 4.826688849661744385e+00, 4.826688849661744385e+00, -1.619859422424116602e+01, 4.826688849661744385e+00, 3.613472634507258197e-01, -3.086708521038036945e+00, 3.613472634507258197e-01
1.412805031753786089e+01, 4.829336545049267571e+00, 4.829336545049266682e+00, 4.829336545049266682e+00, -1.622122037056515609e+01, 4.829336545049266682e+00, 3.613452441668164039e-01, -3.089132809510394040e+00, 3.613452441668164039e-01
1.413537762579384527e+01, 4.831984225648545461e+00, 4.831984225648546349e+00, 4.831984225648546349e+00, -1.624386428196080345e+01, 4.831984225648546349e+00, 3.613432269763657279e-01, -3.091557524491929332e+00, 3.613432269763657279e-01
1.414270493404982965e+01, 4.834631891474908016e+00, 4.834631891474908016e+00, 4.834631891474908016e+00, -1.626652596155245334e+01, 4.834631891474908016e+00, 3.613412118761201164e-01, -3.093982665761553008e+00, 3.613412118761201164e-01
1.415003224230581402e+01, 4.837279542543656774e+00, 4.837279542543657662e+00, 4.837279542543657662e+00, -1.628920541246286291e+01, 4.837279542543657662e+00, 3.613391988628323337e-01, -3.096408233098407070e+00, 3.613391988628323337e-01
1.415735955056179840e+01, 4.839927178870071955e+00, 4.839927178870073732e+00, 4.839927178870073732e+00, -1.631190263781311955e+01, 4.839927178870073732e+00, 3.613371879332621384e-01, -3.098834226281860449e+00, 3.613371879332621384e-01
1.416468685881778278e+01, 4.842574800469414242e+00, 4.842574800469414242e+00, 4.842574800469414242e+00, -1.633461764072274391e+01, 4.842574800469414242e+00, 3.613351790841756728e-01, -3.101260645091510781e+00, 3.613351790841756728e-01
1.417201416707376715e+01, 4.845222407356909677e+00, 4.845222407356909677e+00, 4.845222407356909677e+00, -1.635735042430962594e+01, 4.845222407356909677e+00, 3.613331723123460182e-01, -3.103687489307186187e+00, 3.613331723123460182e-01
1.417934147532975153e+01, 4.847869999547770092e+00, 4.847869999547770981e+00, 4.847869999547770981e+00, -1.638010099169003198e+01, 4.847869999547770981e+00, 3.613311676145529172e-01, -3.106114758708939494e+00, 3.613311676145529172e-01
1.418666878358573591e+01, 4.850517577057180674e+00, 4.850517577057180674e+00, 4.850517577057180674e+00, -1.640286934597862611e+01, 4.850517577057180674e+00, 3.613291649875825517e-01, -3.108542453077051348e+00, 3.613291649875825517e-01
1.419399609184172029e+01, 4.853165139900303515e+00, 4.853165139900303515e+00, 4.853165139900303515e+00, -1.642565549028847016e+01, 4.853165139900303515e+00, 3.613271644282279871e-01, -3.110970572192027994e+00, 3.613271644282279871e-01
1.420132340009770466e+01, 4.855812688092275842e+00, 4.855812688092275842e+00, 4.855812688092275842e+00, -1.644845942773100234e+01, 4.855812688092275842e+00, 3.613251659332887833e-01, -3.113399115834606601e+00, 3.613251659332887833e-01
1.420865070835368904e+01, 4.858460221648214450e+00, 4.858460221648213562e+00, 4.858460221648213562e+00, -1.647128116141606924e+01, 4.858460221648213562e+00, 3.613231694995711618e-01, -3.115828083785748159e+00, 3.613231694995711618e-01
1.421597801660967342e+01, 4.861107740583207715e+00, 4.861107740583207715e+00, 4.861107740583207715e+00, -1.649412069445191520e+01, 4.861107740583207715e+00, 3.613211751238878389e-01, -3.118257475826639258e+00, 3.613211751238878389e-01
1.422330532486565779e+01, 4.863755244912326248e+00, 4.863755244912326248e+00, 4.863755244912326248e+00, -1.651697802994516806e+01, 4.863755244912326248e+00, 3.613191828030581365e-01, -3.120687291738690750e+00, 3.613191828030581365e-01
1.423063263312164217e+01, 4.866402734650615791e+00, 4.866402734650615791e+00, 4.866402734650615791e+00, -1.653985317100086405e+01, 4.866402734650615791e+00, 3.613171925339079826e-01, -3.123117531303542194e+00, 3.613171925339079826e-01
1.423795994137762655e+01, 4.869050209813095442e+00, 4.869050209813095442e+00, 4.869050209813095442e+00, -1.656274612072243713e+01, 4.869050209813095442e+00, 3.613152043132697444e-01, -3.125548194303053418e+00, 3.613152043132697444e-01
1.424528724963361093e+01, 4.871697670414765646e+00, 4.871697670414765646e+00, 4.871697670414765646e+00, -1.658565688221173318e+01, 4.871697670414765646e+00, 3.613132181379824504e-01, -3.127979280519314731e+00, 3.613132181379824504e-01
1.425261455788959530e+01, 4.874345116470601980e+00, 4.874345116470601091e+00, 4.874345116470601091e+00, -1.660858545856898516e+01, 4.874345116470601091e+00, 3.613112340048915128e-01, -3.130410789734635379e+00, 3.613112340048915128e-01
1.425994186614557968e+01, 4.876992547995555149e+00, 4.876992547995554261e+00, 4.876992547995554261e+00, -1.663153185289283797e+01, 4.876992547995554261e+00, 3.613092519108487832e-01, -3.132842721731550650e+00, 3.613092519108487832e-01
1.426726917440156406e+01, 4.879639965004555435e+00, 4.879639965004553659e+00, 4.879639965004553659e+00, -1.665449606828035201e+01, 4.879639965004553659e+00, 3.613072718527126637e-01, -3.135275076292819652e+00, 3.613072718527126637e-01
1.427459648265754844e+01, 4.882287367512505583e+00, 4.882287367512506471e+00, 4.882287367512506471e+00, -1.667747810782700313e+01, 4.882287367512506471e+00, 3.613052938273480508e-01, -3.137707853201422648e+00, 3.613052938273480508e-01
1.428192379091353281e+01, 4.884934755534294126e+00, 4.884934755534295014e+00, 4.884934755534295014e+00, -1.670047797462664008e+01, 4.884934755534295014e+00, 3.613033178316262251e-01, -3.140141052240565056e+00, 3.613033178316262251e-01
1.428925109916951719e+01, 4.887582129084778515e+00, 4.887582129084780291e+00, 4.887582129084780291e+00, -1.672349567177157681e+01, 4.887582129084780291e+00, 3.613013438624248508e-01, -3.142574673193674784e+00, 3.613013438624248508e-01
1.429657840742550157e+01, 4.890229488178799322e+00, 4.890229488178799322e+00, 4.890229488178799322e+00, -1.674653120235248593e+01, 4.890229488178799322e+00, 3.612993719166279760e-01, -3.145008715844398228e+00, 3.612993719166279760e-01
1.430390571568148594e+01, 4.892876832831168699e+00, 4.892876832831168699e+00, 4.892876832831168699e+00, -1.676958456945851239e+01, 4.892876832831168699e+00, 3.612974019911261436e-01, -3.147443179976608274e+00, 3.612974019911261436e-01
1.431123302393747032e+01, 4.895524163056676592e+00, 4.895524163056676592e+00, 4.895524163056676592e+00, -1.679265577617717398e+01, 4.895524163056676592e+00, 3.612954340828161692e-01, -3.149878065374396297e+00, 3.612954340828161692e-01
1.431856033219345470e+01, 4.898171478870096074e+00, 4.898171478870096074e+00, 4.898171478870096074e+00, -1.681574482559442529e+01, 4.898171478870096074e+00, 3.612934681886012522e-01, -3.152313371822074828e+00, 3.612934681886012522e-01
1.432588764044943730e+01, 4.900818780286171794e+00, 4.900818780286171794e+00, 4.900818780286171794e+00, -1.683885172079463644e+01, 4.900818780286171794e+00, 3.612915043053909203e-01, -3.154749099104178001e+00, 3.612915043053909203e-01
1.433321494870542168e+01, 4.903466067319627975e+00, 4.903466067319627975e+00, 4.903466067319627975e+00, -1.686197646486060364e+01, 4.903466067319627975e+00, 3.612895424301010294e-01, -3.157185247005462880e+00, 3.612895424301010294e-01
1.434054225696140605e+01, 4.906113339985166633e+00, 4.906113339985165744e+00, 4.906113339985165744e+00, -1.688511906087355641e+01, 4.906113339985165744e+00, 3.612875825596537083e-01, -3.159621815310901027e+00, 3.612875825596537083e-01
1.434786956521739043e+01, 4.908760598297464028e+00, 4.908760598297464917e+00, 4.908760598297464917e+00, -1.690827951191312550e+01, 4.908760598297464917e+00, 3.612856246909775249e-01, -3.162058803805687823e+00, 3.612856246909775249e-01
1.435519687347337481e+01, 4.911407842271181323e+00, 4.911407842271181323e+00, 4.911407842271181323e+00, -1.693145782105738562e+01, 4.911407842271181323e+00, 3.612836688210070424e-01, -3.164496212275237585e+00, 3.612836688210070424e-01
1.436252418172935919e+01, 4.914055071920946816e+00, 4.914055071920947704e+00, 4.914055071920947704e+00, -1.695465399138283047e+01, 4.914055071920947704e+00, 3.612817149466832634e-01, -3.166934040505180459e+00, 3.612817149466832634e-01
1.436985148998534356e+01, 4.916702287261378146e+00, 4.916702287261378146e+00, 4.916702287261378146e+00, -1.697786802596440126e+01, 4.916702287261378146e+00, 3.612797630649534630e-01, -3.169372288281370853e+00, 3.612797630649534630e-01
1.437717879824132794e+01, 4.919349488307060980e+00, 4.919349488307059204e+00, 4.919349488307059204e+00, -1.700109992787545110e+01, 4.919349488307059204e+00, 3.612778131727709674e-01, -3.171810955389877673e+00, 3.612778131727709674e-01
1.438450610649731232e+01, 4.921996675072561445e+00, 4.921996675072559668e+00, 4.921996675072559668e+00, -1.702434970018776639e+01, 4.921996675072559668e+00, 3.612758652670954862e-01, -3.174250041616986984e+00, 3.612758652670954862e-01
1.439183341475329669e+01, 4.924643847572424349e+00, 4.924643847572422573e+00, 4.924643847572422573e+00, -1.704761734597159517e+01, 4.924643847572422573e+00, 3.612739193448929464e-01, -3.176689546749207782e+00, 3.612739193448929464e-01
1.439916072300928107e+01, 4.927291005821173187e+00, 4.927291005821172298e+00, 4.927291005821172298e+00, -1.707090286829558679e+01, 4.927291005821172298e+00, 3.612719754031351593e-01, -3.179129470573260008e+00, 3.612719754031351593e-01
1.440648803126526545e+01, 4.929938149833305694e+00, 4.929938149833306582e+00, 4.929938149833306582e+00, -1.709420627022685224e+01, 4.929938149833306582e+00, 3.612700334388003753e-01, -3.181569812876084757e+00, 3.612700334388003753e-01
1.441381533952124983e+01, 4.932585279623305397e+00, 4.932585279623305397e+00, 4.932585279623305397e+00, -1.711752755483093225e+01, 4.932585279623305397e+00, 3.612680934488730067e-01, -3.184010573444838954e+00, 3.612680934488730067e-01
1.442114264777723420e+01, 4.935232395205625622e+00, 4.935232395205624734e+00, 4.935232395205624734e+00, -1.714086672517180787e+01, 4.935232395205624734e+00, 3.612661554303433498e-01, -3.186451752066896237e+00, 3.612661554303433498e-01
1.442846995603321858e+01, 4.937879496594698381e+00, 4.937879496594698381e+00, 4.937879496594698381e+00, -1.716422378431191120e+01, 4.937879496594698381e+00, 3.612642193802079738e-01, -3.188893348529845184e+00, 3.612642193802079738e-01
1.443579726428920296e+01, 4.940526583804938809e+00, 4.940526583804938809e+00, 4.940526583804938809e+00, -1.718759873531211113e+01, 4.940526583804938809e+00, 3.612622852954696095e-01, -3.191335362621490646e+00, 3.612622852954696095e-01
1.444312457254518733e+01, 4.943173656850733622e+00, 4.943173656850734510e+00, 4.943173656850734510e+00, -1.721099158123172401e+01, 4.943173656850734510e+00, 3.612603531731369833e-01, -3.193777794129854186e+00, 3.612603531731369833e-01
1.445045188080117171e+01, 4.945820715746454432e+00, 4.945820715746454432e+00, 4.945820715746454432e+00, -1.723440232512852788e+01, 4.945820715746454432e+00, 3.612584230102248162e-01, -3.196220642843170534e+00, 3.612584230102248162e-01
1.445777918905715609e+01, 4.948467760506446211e+00, 4.948467760506446211e+00, 4.948467760506446211e+00, -1.725783097005871269e+01, 4.948467760506446211e+00, 3.612564948037540469e-01, -3.198663908549888912e+00, 3.612564948037540469e-01
1.446510649731314047e+01, 4.951114791145032612e+00, 4.951114791145033500e+00, 4.951114791145033500e+00, -1.728127751907696208e+01, 4.951114791145033500e+00, 3.612545685507515536e-01, -3.201107591038675704e+00, 3.612545685507515536e-01
1.447243380556912484e+01, 4.953761807676515971e+00, 4.953761807676517748e+00, 4.953761807676517748e+00, -1.730474197523638935e+01, 4.953761807676517748e+00, 3.612526442482502098e-01, -3.203551690098408677e+00, 3.612526442482502098e-01
1.447976111382510922e+01, 4.956408810115182639e+00, 4.956408810115182639e+00, 4.956408810115182639e+00, -1.732822434158855529e+01, 4.956408810115182639e+00, 3.612507218932889952e-01, -3.205996205518179210e+00, 3.612507218932889952e-01
1.448708842208109360e+01, 4.959055798475285215e+00, 4.959055798475285215e+00, 4.959055798475285215e+00, -1.735172462118350367e+01, 4.959055798475285215e+00, 3.612488014829127181e-01, -3.208441137087297168e+00, 3.612488014829127181e-01
1.449441573033707797e+01, 4.961702772771063863e+00, 4.961702772771065639e+00, 4.961702772771065639e+00, -1.737524281706970086e+01, 4.961702772771065639e+00, 3.612468830141722931e-01, -3.210886484595277590e+00, 3.612468830141722931e-01
1.450174303859306235e+01, 4.964349733016737432e+00, 4.964349733016737432e+00, 4.964349733016737432e+00, -1.739877893229409267e+01, 4.964349733016737432e+00, 3.612449664841246855e-01, -3.213332247831854005e+00, 3.612449664841246855e-01
1.450907034684904673e+01, 4.966996679226496347e+00, 4.966996679226496347e+00, 4.966996679226496347e+00, -1.742233296990209368e+01, 4.966996679226496347e+00, 3.612430518898324672e-01, -3.215778426586971772e+00, 3.612430518898324672e-01
1.451639765510503111e+01, 4.969643611414516826e+00, 4.969643611414516826e+00, 4.969643611414516826e+00, -1.744590493293755884e+01, 4.969643611414516826e+00, 3.612411392283645939e-01, -3.218225020650787194e+00, 3.612411392283645939e-01
1.452372496336101548e+01, 4.972290529594948438e+00, 4.972290529594948438e+00, 4.972290529594948438e+00, -1.746949482444280477e+01, 4.972290529594948438e+00, 3.612392284967955169e-01, -3.220672029813666626e+00, 3.612392284967955169e-01
1.453105227161699986e+01, 4.974937433781922991e+00, 4.974937433781923879e+00, 4.974937433781923879e+00, -1.749310264745863819e+01, 4.974937433781923879e+00, 3.612373196922059049e-01, -3.223119453866192696e+00, 3.612373196922059049e-01
1.453837957987298424e+01, 4.977584323989548309e+00, 4.977584323989549198e+00, 4.977584323989549198e+00, -1.751672840502431328e+01, 4.977584323989549198e+00, 3.612354128116820884e-01, -3.225567292599154978e+00, 3.612354128116820884e-01
1.454570688812896861e+01, 4.980231200231913569e+00, 4.980231200231914457e+00, 4.980231200231914457e+00, -1.754037210017754944e+01, 4.980231200231914457e+00, 3.612335078523163379e-01, -3.228015545803556208e+00, 3.612335078523163379e-01
1.455303419638495299e+01, 4.982878062523083962e+00, 4.982878062523083074e+00, 4.982878062523083074e+00, -1.756403373595454553e+01, 4.982878062523083074e+00, 3.612316048112068634e-01, -3.230464213270608731e+00, 3.612316048112068634e-01
1.456036150464093737e+01, 4.985524910877103366e+00, 4.985524910877103366e+00, 4.985524910877103366e+00, -1.758771331538996918e+01, 4.985524910877103366e+00, 3.612297036854576482e-01, -3.232913294791735836e+00, 3.612297036854576482e-01
1.456768881289692175e+01, 4.988171745307996119e+00, 4.988171745307997007e+00, 4.988171745307997007e+00, -1.761141084151695679e+01, 4.988171745307997007e+00, 3.612278044721785042e-01, -3.235362790158568647e+00, 3.612278044721785042e-01
1.457501612115290612e+01, 4.990818565829768794e+00, 4.990818565829767905e+00, 4.990818565829767905e+00, -1.763512631736712066e+01, 4.990818565829767905e+00, 3.612259071684850720e-01, -3.237812699162951890e+00, 3.612259071684850720e-01
1.458234342940889050e+01, 4.993465372456396878e+00, 4.993465372456395990e+00, 4.993465372456395990e+00, -1.765885974597055252e+01, 4.993465372456395990e+00, 3.612240117714987653e-01, -3.240263021596935911e+00, 3.612240117714987653e-01
1.458967073766487488e+01, 4.996112165201845201e+00, 4.996112165201844313e+00, 4.996112165201844313e+00, -1.768261113035580578e+01, 4.996112165201844313e+00, 3.612221182783467710e-01, -3.242713757252781104e+00, 3.612221182783467710e-01
1.459699804592085925e+01, 4.998758944080050171e+00, 4.998758944080049282e+00, 4.998758944080049282e+00, -1.770638047354993816e+01, 4.998758944080049282e+00, 3.612202266861620492e-01, -3.245164905922957921e+00, 3.612202266861620492e-01
1.460432535417684363e+01, 5.001405709104930430e+00, 5.001405709104931319e+00, 5.001405709104931319e+00, -1.773016777857846193e+01, 5.001405709104931319e+00, 3.612183369920834441e-01, -3.247616467400143758e+00, 3.612183369920834441e-01
1.461165266243282801e+01, 5.004052460290386861e+00, 5.004052460290388638e+00, 5.004052460290388638e+00, -1.775397304846539015e+01, 5.004052460290388638e+00, 3.612164491932552401e-01, -3.250068441477223402e+00, 3.612164491932552401e-01
1.461897997068881239e+01, 5.006699197650293698e+00, 5.006699197650295474e+00, 5.006699197650295474e+00, -1.777779628623320463e+01, 5.006699197650295474e+00, 3.612145632868278278e-01, -3.252520827947290361e+00, 3.612145632868278278e-01
1.462630727894479676e+01, 5.009345921198510965e+00, 5.009345921198510965e+00, 5.009345921198510965e+00, -1.780163749490288438e+01, 5.009345921198510965e+00, 3.612126792699569267e-01, -3.254973626603646419e+00, 3.612126792699569267e-01
1.463363458720078114e+01, 5.011992630948866712e+00, 5.011992630948865823e+00, 5.011992630948865823e+00, -1.782549667749388433e+01, 5.011992630948865823e+00, 3.612107971398042516e-01, -3.257426837239799422e+00, 3.612107971398042516e-01
1.464096189545676552e+01, 5.014639326915178330e+00, 5.014639326915178330e+00, 5.014639326915178330e+00, -1.784937383702416014e+01, 5.014639326915178330e+00, 3.612089168935370687e-01, -3.259880459649465045e+00, 3.612089168935370687e-01
1.464828920371274990e+01, 5.017286009111240119e+00, 5.017286009111239231e+00, 5.017286009111239231e+00, -1.787326897651013624e+01, 5.017286009111239231e+00, 3.612070385283283613e-01, -3.262334493626561471e+00, 3.612070385283283613e-01
1.465561651196873427e+01, 5.019932677550822397e+00, 5.019932677550822397e+00, 5.019932677550822397e+00, -1.789718209896674495e+01, 5.019932677550822397e+00, 3.612051620413566644e-01, -3.264788938965217380e+00, 3.612051620413566644e-01
1.466294382022471865e+01, 5.022579332247678607e+00, 5.022579332247679496e+00, 5.022579332247679496e+00, -1.792111320740741220e+01, 5.022579332247679496e+00, 3.612032874298062302e-01, -3.267243795459767952e+00, 3.612032874298062302e-01
1.467027112848070303e+01, 5.025225973215541764e+00, 5.025225973215541764e+00, 5.025225973215541764e+00, -1.794506230484403986e+01, 5.025225973215541764e+00, 3.612014146908670287e-01, -3.269699062904749542e+00, 3.612014146908670287e-01
1.467759843673668740e+01, 5.027872600468123565e+00, 5.027872600468121789e+00, 5.027872600468121789e+00, -1.796902939428704471e+01, 5.027872600468121789e+00, 3.611995438217344145e-01, -3.272154741094908559e+00, 3.611995438217344145e-01
1.468492574499267178e+01, 5.030519214019107288e+00, 5.030519214019107288e+00, 5.030519214019107288e+00, -1.799301447874532656e+01, 5.030519214019107288e+00, 3.611976748196095155e-01, -3.274610829825191249e+00, 3.611976748196095155e-01
1.469225305324865616e+01, 5.033165813882169104e+00, 5.033165813882170880e+00, 5.033165813882170880e+00, -1.801701756122628950e+01, 5.033165813882170880e+00, 3.611958076816990104e-01, -3.277067328890753029e+00, 3.611958076816990104e-01
1.469958036150464054e+01, 5.035812400070961203e+00, 5.035812400070960315e+00, 5.035812400070960315e+00, -1.804103864473583840e+01, 5.035812400070960315e+00, 3.611939424052150738e-01, -3.279524238086950039e+00, 3.611939424052150738e-01
1.470690766976062491e+01, 5.038458972599103802e+00, 5.038458972599104690e+00, 5.038458972599104690e+00, -1.806507773227837887e+01, 5.038458972599104690e+00, 3.611920789873755422e-01, -3.281981557209347589e+00, 3.611920789873755422e-01
1.471423497801660929e+01, 5.041105531480213564e+00, 5.041105531480213564e+00, 5.041105531480213564e+00, -1.808913482685681728e+01, 5.041105531480213564e+00, 3.611902174254038034e-01, -3.284439286053706830e+00, 3.611902174254038034e-01
1.472156228627259367e+01, 5.043752076727875178e+00, 5.043752076727875178e+00, 5.043752076727875178e+00, -1.811320993147256075e+01, 5.043752076727875178e+00, 3.611883577165285741e-01, -3.286897424416000302e+00, 3.611883577165285741e-01
1.472888959452857804e+01, 5.046398608355657345e+00, 5.046398608355656457e+00, 5.046398608355656457e+00, -1.813730304912553493e+01, 5.046398608355656457e+00, 3.611864998579843999e-01, -3.289355972092399050e+00, 3.611864998579843999e-01
1.473621690278456242e+01, 5.049045126377107451e+00, 5.049045126377106563e+00, 5.049045126377106563e+00, -1.816141418281415909e+01, 5.049045126377106563e+00, 3.611846438470109888e-01, -3.291814928879278845e+00, 3.611846438470109888e-01
1.474354421104054680e+01, 5.051691630805750677e+00, 5.051691630805751565e+00, 5.051691630805751565e+00, -1.818554333553536395e+01, 5.051691630805751565e+00, 3.611827896808537108e-01, -3.294274294573213968e+00, 3.611827896808537108e-01
1.475087151929653118e+01, 5.054338121655101546e+00, 5.054338121655101546e+00, 5.054338121655101546e+00, -1.820969051028459518e+01, 5.054338121655101546e+00, 3.611809373567635428e-01, -3.296734068970988307e+00, 3.611809373567635428e-01
1.475819882755251555e+01, 5.056984598938641717e+00, 5.056984598938641717e+00, 5.056984598938641717e+00, -1.823385571005581340e+01, 5.056984598938641717e+00, 3.611790868719966796e-01, -3.299194251869581596e+00, 3.611790868719966796e-01
1.476552613580849993e+01, 5.059631062669838641e+00, 5.059631062669839530e+00, 5.059631062669839530e+00, -1.825803893784147647e+01, 5.059631062669839530e+00, 3.611772382238148116e-01, -3.301654843066175182e+00, 3.611772382238148116e-01
1.477285344406448431e+01, 5.062277512862142892e+00, 5.062277512862142892e+00, 5.062277512862142892e+00, -1.828224019663258204e+01, 5.062277512862142892e+00, 3.611753914094852358e-01, -3.304115842358156474e+00, 3.611753914094852358e-01
1.478018075232046868e+01, 5.064923949528976621e+00, 5.064923949528978397e+00, 5.064923949528978397e+00, -1.830645948941861079e+01, 5.064923949528978397e+00, 3.611735464262804673e-01, -3.306577249543109165e+00, 3.611735464262804673e-01
1.478750806057645306e+01, 5.067570372683752211e+00, 5.067570372683753099e+00, 5.067570372683753099e+00, -1.833069681918759386e+01, 5.067570372683753099e+00, 3.611717032714785169e-01, -3.309039064418820342e+00, 3.611717032714785169e-01
1.479483536883243744e+01, 5.070216782339855399e+00, 5.070216782339855399e+00, 5.070216782339855399e+00, -1.835495218892605962e+01, 5.070216782339855399e+00, 3.611698619423627243e-01, -3.311501286783275155e+00, 3.611698619423627243e-01
1.480216267708842182e+01, 5.072863178510653270e+00, 5.072863178510651494e+00, 5.072863178510651494e+00, -1.837922560161906560e+01, 5.072863178510651494e+00, 3.611680224362219249e-01, -3.313963916434660373e+00, 3.611680224362219249e-01
1.480948998534440619e+01, 5.075509561209488041e+00, 5.075509561209489817e+00, 5.075509561209489817e+00, -1.840351706025018785e+01, 5.075509561209489817e+00, 3.611661847503502276e-01, -3.316426953171365266e+00, 3.611661847503502276e-01
1.481681729360039057e+01, 5.078155930449697486e+00, 5.078155930449698374e+00, 5.078155930449698374e+00, -1.842782656780153161e+01, 5.078155930449698374e+00, 3.611643488820471259e-01, -3.318890396791971398e+00, 3.611643488820471259e-01
1.482414460185637495e+01, 5.080802286244585630e+00, 5.080802286244583854e+00, 5.080802286244583854e+00, -1.845215412725372772e+01, 5.080802286244583854e+00, 3.611625148286174425e-01, -3.321354247095267720e+00, 3.611625148286174425e-01
1.483147191011235932e+01, 5.083448628607436959e+00, 5.083448628607436071e+00, 5.083448628607436071e+00, -1.847649974158592201e+01, 5.083448628607436071e+00, 3.611606825873713289e-01, -3.323818503880233699e+00, 3.611606825873713289e-01
1.483879921836834370e+01, 5.086094957551522633e+00, 5.086094957551522633e+00, 5.086094957551522633e+00, -1.850086341377579657e+01, 5.086094957551522633e+00, 3.611588521556242104e-01, -3.326283166946057523e+00, 3.611588521556242104e-01
1.484612652662432808e+01, 5.088741273090093387e+00, 5.088741273090093387e+00, 5.088741273090093387e+00, -1.852524514679956269e+01, 5.088741273090093387e+00, 3.611570235306969523e-01, -3.328748236092117008e+00, 3.611570235306969523e-01
1.485345383488031246e+01, 5.091387575236376861e+00, 5.091387575236375085e+00, 5.091387575236375085e+00, -1.854964494363195016e+01, 5.091387575236375085e+00, 3.611551967099155269e-01, -3.331213711117992471e+00, 3.611551967099155269e-01
1.486078114313629683e+01, 5.094033864003579382e+00, 5.094033864003581158e+00, 5.094033864003581158e+00, -1.857406280724624636e+01, 5.094033864003581158e+00, 3.611533716906112357e-01, -3.333679591823458743e+00, 3.611533716906112357e-01
1.486810845139228121e+01, 5.096680139404897503e+00, 5.096680139404899279e+00, 5.096680139404899279e+00, -1.859849874061425723e+01, 5.096680139404899279e+00, 3.611515484701207090e-01, -3.336145878008490495e+00, 3.611515484701207090e-01
1.487543575964826559e+01, 5.099326401453501134e+00, 5.099326401453501134e+00, 5.099326401453501134e+00, -1.862295274670632139e+01, 5.099326401453501134e+00, 3.611497270457857955e-01, -3.338612569473259573e+00, 3.611497270457857955e-01
1.488276306790424997e+01, 5.101972650162537981e+00, 5.101972650162537981e+00, 5.101972650162537981e+00, -1.864742482849131022e+01, 5.101972650162537981e+00, 3.611479074149535062e-01, -3.341079666018136329e+00, 3.611479074149535062e-01
1.489009037616023434e+01, 5.104618885545141538e+00, 5.104618885545141538e+00, 5.104618885545141538e+00, -1.867191498893664559e+01, 5.104618885545141538e+00, 3.611460895749762368e-01, -3.343547167443682966e+00, 3.611460895749762368e-01
1.489741768441621872e+01, 5.107265107614423982e+00, 5.107265107614423982e+00, 5.107265107614423982e+00, -1.869642323100828563e+01, 5.107265107614423982e+00, 3.611442735232113233e-01, -3.346015073550659746e+00, 3.611442735232113233e-01
1.490474499267220310e+01, 5.109911316383478841e+00, 5.109911316383478841e+00, 5.109911316383478841e+00, -1.872094955767071767e+01, 5.109911316383478841e+00, 3.611424592570216530e-01, -3.348483384140026331e+00, 3.611424592570216530e-01
1.491207230092818747e+01, 5.112557511865380100e+00, 5.112557511865380100e+00, 5.112557511865380100e+00, -1.874549397188699373e+01, 5.112557511865380100e+00, 3.611406467737749426e-01, -3.350952099012934671e+00, 3.611406467737749426e-01
1.491939960918417185e+01, 5.115203694073182206e+00, 5.115203694073181317e+00, 5.115203694073181317e+00, -1.877005647661868082e+01, 5.115203694073181317e+00, 3.611388360708442935e-01, -3.353421217970730783e+00, 3.611388360708442935e-01
1.492672691744015623e+01, 5.117849863019918288e+00, 5.117849863019918288e+00, 5.117849863019918288e+00, -1.879463707482592483e+01, 5.117849863019918288e+00, 3.611370271456079695e-01, -3.355890740814960971e+00, 3.611370271456079695e-01
1.493405422569614061e+01, 5.120496018718609932e+00, 5.120496018718608155e+00, 5.120496018718608155e+00, -1.881923576946737242e+01, 5.120496018718608155e+00, 3.611352199954492304e-01, -3.358360667347361606e+00, 3.611352199954492304e-01
1.494138153395212498e+01, 5.123142161182245857e+00, 5.123142161182246745e+00, 5.123142161182246745e+00, -1.884385256350027404e+01, 5.123142161182246745e+00, 3.611334146177566096e-01, -3.360830997369867124e+00, 3.611334146177566096e-01
1.494870884220810936e+01, 5.125788290423812121e+00, 5.125788290423812121e+00, 5.125788290423812121e+00, -1.886848745988038090e+01, 5.125788290423812121e+00, 3.611316110099237475e-01, -3.363301730684601587e+00, 3.611316110099237475e-01
1.495603615046409374e+01, 5.128434406456263694e+00, 5.128434406456262806e+00, 5.128434406456262806e+00, -1.889314046156202664e+01, 5.128434406456262806e+00, 3.611298091693493362e-01, -3.365772867093888010e+00, 3.611298091693493362e-01
1.496336345872007811e+01, 5.131080509292539560e+00, 5.131080509292539560e+00, 5.131080509292539560e+00, -1.891781157149808834e+01, 5.131080509292539560e+00, 3.611280090934371190e-01, -3.368244406400242585e+00, 3.611280090934371190e-01
1.497069076697606249e+01, 5.133726598945559161e+00, 5.133726598945560937e+00, 5.133726598945560937e+00, -1.894250079263998288e+01, 5.133726598945560937e+00, 3.611262107795961129e-01, -3.370716348406369356e+00, 3.611262107795961129e-01
1.497801807523204687e+01, 5.136372675428233059e+00, 5.136372675428232171e+00, 5.136372675428232171e+00, -1.896720812793768829e+01, 5.136372675428232171e+00, 3.611244142252401645e-01, -3.373188692915173093e+00, 3.611244142252401645e-01
1.498534538348803125e+01, 5.139018738753433624e+00, 5.139018738753432736e+00, 5.139018738753432736e+00, -1.899193358033976153e+01, 5.139018738753432736e+00, 3.611226194277883939e-01, -3.375661439729745084e+00, 3.611226194277883939e-01
1.499267269174401562e+01, 5.141664788934027897e+00, 5.141664788934028785e+00, 5.141664788934028785e+00, -1.901667715279329585e+01, 5.141664788934028785e+00, 3.611208263846648059e-01, -3.378134588653373349e+00, 3.611208263846648059e-01
1.500000000000000000e+01, 5.144310825982865154e+00, 5.144310825982864266e+00, 5.144310825982864266e+00, -1.904143884824394206e+01, 5.144310825982864266e+00, 3.611190350932984572e-01, -3.380608139489536423e+00, 3.611190350932984572e-01


==> anc/PlotMaking/FctDef.gp <==
SetColors="\
set style line 1 lc rgb '#110141';   set style line 2 lc rgb '#710162';   set style line 11 lc rgb '#a12a5e';\
set style line 4 lc rgb '#ed0345';   set style line 5 lc rgb '#ef6a32';   set style line 12 lc rgb '#fbbf45';\
set style line 7 lc rgb '#aad962';   set style line 6 lc rgb '#03c383';   set style line 9 lc rgb '#017351';\
set style line 10 lc rgb '#01545a';   set style line 3 lc rgb '#26294a';   set style line 8 lc rgb '#1a1334';\
set style line 13 lc rgb '#58587a';\
set style line 14 lc rgb '#9B4D91';"
 
BHGggColumn = 2
BHQgqColumn = 6
BHGqqColumn = 4

GggColumn = 3
QgqColumn = 4
GqqColumn = 5

OUTPUTFolder = "Temp"
sys("mkdir ".OUTPUTFolder)

CF = 4./3.
CA = 3.0

Pgg(z)  = CA*(1.0+z**4+(1.0-z)**4)/(z*(1.0-z)) 
Pgqq(z) = 0.5*(z**2+(1-z)**2) # g->qq
Pqgq(z) = CF*(1+(1-z)**2)/z # q->gq


#####################################
#### Setup Harmonic Oscillator ######
#####################################

wBH = 1.5;Xi=9.09916; GammaE = 0.577216; Xip = exp( GammaE + pi/4.0)
FityLO = exp(-2*GammaE + 2.0);FityNLO =737.919; FityNP = 1./0.17025234962865;
########## g->gg ########
muLL(p,z)     = sqrt(2.0/pi*z*(1.0-z)*p/wBH)*sqrt((CA/2.0)*(1.0 + z**2 + (1.0-z)**2 ))
muNxLL(MUU,p,z,y)  = sqrt(2.0/pi*z*(1.0-z)*p/wBH)*sqrt((CA/2.0)*(log(y*Xip*MUU)+z**2*log(y*Xip*MUU/(z*z))+(1.0-z)**2*log(y*Xip*MUU/((1.0-z)**2))))

NumberOfIter  = 10;
Def="muNLL1(p,z,y)  = muNxLL(muLL(p,z),p,z,y);"
do for [i=1:NumberOfIter-1]{
    Def= Def.sprintf("muNLL%g(p,z,y)  = muNxLL(muNLL%g(p,z,y),p,z,y);",i+1,i)
}
evaluate(Def)

evaluate(sprintf('muLast(p,z,y) = muNLL%g(p,z,y)',NumberOfIter))
wN2LL(p,z,y)  = (wBH/p)*muLast(p,z,y)/(16.0*sqrt(2.0)*pi*pi*z*(1.0-z))

########## q->gq ########

muLLqg(p,z)     = sqrt(2.0/pi*z*(1.0-z)*p/wBH)*sqrt( (CA/2.0) + ((2.0*CF-CA)/2.0)*z**2 + (CA/2.0)*(1.0-z)**2 )
muNxLLqg(MUU,p,z,y)  = sqrt(2.0/pi*z*(1.0-z)*p/wBH)*sqrt( (CA/2.0)*log(y*Xip*MUU)+ ((2.0*CF-CA)/2.0)*z**2*log(y*Xip*MUU/(z*z))+(CA/2.0)*(1.0-z)**2*log(y*Xip*MUU/((1.0-z)**2)) )

Def="muNLLqg1(p,z,y)  = muNxLLqg(muLLqg(p,z),p,z,y);"
do for [i=1:NumberOfIter-1]{
    Def= Def.sprintf("muNLLqg%g(p,z,y)  = muNxLLqg(muNLLqg%g(p,z,y),p,z,y);",i+1,i)
}
evaluate(Def)
evaluate(sprintf('muLastqg(p,z,y) = muNLLqg%g(p,z,y)',NumberOfIter))

wN2LLqg(p,z,y)=(wBH/p)*muLastqg(p,z,y)/(16.0*sqrt(2.0)*pi*pi*z*(1.0-z))

########## g->qq ########

muLLgq(p,z)     = sqrt(2.0/pi*z*(1.0-z)*p/wBH)*sqrt( ((2.0*CF-CA)/2.0) + (CA/2.0)*z**2 + (CA/2.0)*(1.0-z)**2 )
muNxLLgq(MUU,p,z,y)  = sqrt(2.0/pi*z*(1.0-z)*p/wBH)*sqrt( ((2.0*CF-CA)/2.0)*log(y*Xip*MUU) + (CA/2.0)*z**2*log(y*Xip*MUU/(z*z)) + (CA/2.0)*(1.0-z)**2*log(y*Xip*MUU/((1.0-z)**2)) )

Def="muNLLgq1(p,z,y)  = muNxLLgq(muLLgq(p,z),p,z,y);"
do for [i=1:NumberOfIter-1]{
    Def= Def.sprintf("muNLLgq%g(p,z,y)  = muNxLLgq(muNLLgq%g(p,z,y),p,z,y);",i+1,i)
}
evaluate(Def)
evaluate(sprintf('muLastgq(p,z,y) = muNLLgq%g(p,z,y)',NumberOfIter))

wN2LLgq(p,z,y)=(wBH/p)*muLastgq(p,z,y)/(16.0*sqrt(2.0)*pi*pi*z*(1.0-z))

##################################################################

MathcalN = 1.278835196452517

HOgg(z,E,y)  = (MathcalN/1.5)*wN2LL(E,z,y)*Pgg(z)

HOgqq(z,E,y) = (MathcalN/1.5)*wN2LLgq(E,z,y)*Pgqq(z)

HOqgq(z,E,y) = (MathcalN/1.5)*wN2LLqg(E,z,y)*Pqgq(z)

##################################################################


ScaleFct(x) = (x<0.5 ? log(x):(2*log(0.5) - log(1-x)))


==> anc/PlotMaking/HO.txt <==
50	0.1	0.6582614657348441	0.6531709442241582	0.18882649008693386
50	0.15000000000000002	0.6823027688564439	0.6701727886530835	0.18460695935621124
50	0.2	0.6868546997238586	0.6645658276633967	0.17262119137551804
50	0.25	0.6834176293765429	0.6478697402205621	0.15890601583113417
50	0.30000000000000004	0.6770256897235306	0.625175631633699	0.14602031615111072
50	0.35	0.6702875730743746	0.5991768517886065	0.1352288320290496
50	0.4	0.6646706421566845	0.5714505581340019	0.1271950421616625
50	0.45000000000000007	0.661012076356623	0.542971395208278	0.12226577911779814
50	0.5	0.6597474082694034	0.5143477306203013	0.1206064794471529
50	0.55	0.6610120763566228	0.4859376858203045	0.12226577911779818
50	0.6	0.6646706421566845	0.45790313314923903	0.12719504216166255
50	0.65	0.6702875730743746	0.43022258176726014	0.1352288320290496
50	0.7000000000000001	0.6770256897235306	0.40266366003370574	0.14602031615111075
50	0.75	0.6834176293765429	0.37469366027217016	0.15890601583113417
50	0.8	0.6868546997238586	0.3452570524647819	0.17262119137551807
50	0.85	0.6823027688564439	0.31218419616597237	0.1846069593562113
50	0.9	0.6582614657348441	0.2702295652701977	0.18882649008693383
60	0.1	0.6901617898968668	0.6848896319833987	0.2024641952453638
60	0.15000000000000002	0.7123197540017927	0.6997836567830956	0.1964317618169805
60	0.2	0.7154660970087231	0.6924580427902283	0.18309547380170507
60	0.25	0.7109247902782715	0.6742559512705049	0.16831287244861282
60	0.30000000000000004	0.7036668331297826	0.6502051231337361	0.15458508718998598
60	0.35	0.6962723205218047	0.6229699899073483	0.14315238075115758
60	0.4	0.6901939741104879	0.5941126592524295	0.1346663281474509
60	0.45000000000000007	0.6862611436076008	0.5645994339769173	0.1294676577151821
60	0.5	0.6849054513335359	0.5350341216213574	0.12771885089611937
60	0.55	0.686261143607601	0.5057728036420911	0.1294676577151822
60	0.6	0.6901939741104879	0.47697739800581546	0.13466632814745097
60	0.65	0.6962723205218047	0.4486287110250371	0.14315238075115758
60	0.7000000000000001	0.7036668331297826	0.4204998340325951	0.15458508718998598
60	0.75	0.7109247902782715	0.3920690746988675	0.16831287244861282
60	0.8	0.7154660970087231	0.36230372187394017	0.18309547380170507
60	0.85	0.7123197540017927	0.32908806713300526	0.1964317618169805
60	0.9	0.6901617898968668	0.2873439957423667	0.20246419524536372
70	0.1	0.7168443213134607	0.7114191230109128	0.21373603136938307
70	0.15000000000000002	0.7374724235883654	0.7245941861410734	0.20624941694369545
70	0.2	0.7394622209051176	0.7158482584886299	0.19180701813696072
70	0.25	0.7340066422296344	0.6963933643721254	0.1761424280983008
70	0.30000000000000004	0.7260291480392044	0.6712095174218227	0.16171566587945874
70	0.35	0.7180881224606264	0.6429391766854076	0.14974930934759537
70	0.4	0.7116251114895457	0.6131329403790274	0.1408862709197891
70	0.45000000000000007	0.707463466823895	0.582750694190001	0.13546282860205822
70	0.5	0.7060318085866832	0.5523927101318881	0.1336393124221364
70	0.55	0.7074634668238952	0.5224134549742605	0.13546282860205824
70	0.6	0.7116251114895457	0.4929748139367439	0.14088627091978914
70	0.65	0.7180881224606264	0.46405925115970886	0.14974930934759537
70	0.7000000000000001	0.7260291480392044	0.4354438631845673	0.16171566587945874
70	0.75	0.7340066422296344	0.4066150274286322	0.1761424280983008
70	0.8	0.7394622209051176	0.3765566254911424	0.19180701813696072
70	0.85	0.7374724235883654	0.34319161618700056	0.20624941694369545
70	0.9	0.7168443213134604	0.30155879314642364	0.213736031369383
80	0.1	0.7397655007916819	0.7342081358543486	0.22333868253012407
80	0.15000000000000002	0.7591082408178669	0.7459345271651492	0.21463886784062694
80	0.2	0.7601168775283567	0.735979613572094	0.19926027649731237
80	0.25	0.7538820100697958	0.7154530110950437	0.18284456839049307
80	0.30000000000000004	0.7452895917761898	0.689297068588591	0.1678206292167867
80	0.35	0.7368807692722096	0.6601367883747005	0.15539749862923763
80	0.4	0.7300881783785789	0.6295135785020074	0.14621142290819494
80	0.45000000000000007	0.7257303753164708	0.5983821771508185	0.14059525084908758
80	0.5	0.724233575763548	0.5673400031776087	0.13870765639291907
80	0.55	0.725730375316471	0.5367402000487534	0.14059525084908764
80	0.6	0.7300881783785789	0.5067445850189038	0.146211422908195
80	0.65	0.7368807692722096	0.47733688549176	0.15539749862923763
80	0.7000000000000001	0.7452895917761899	0.44829729189079	0.1678206292167867
80	0.75	0.7538820100697958	0.41911841418574236	0.18284456839049307
80	0.8	0.7601168775283568	0.38879687991921136	0.19926027649731232
80	0.85	0.7591082408178669	0.35528504385049825	0.21463886784062702
80	0.9	0.7397655007916819	0.31370889402663693	0.22333868253012404
90	0.1	0.7598475696315502	0.7541739369101066	0.23170005454482048
90	0.15000000000000002	0.7780837504247088	0.7646500894872165	0.221960143276742
90	0.2	0.7782412544457018	0.7536435801009014	0.20577037924273844
90	0.25	0.7713278576649627	0.7321811348306341	0.1887008645093653
90	0.30000000000000004	0.7621989064996649	0.7051743608511765	0.17315586644557265
90	0.35	0.753381410229699	0.6752339355173926	0.1603336307604211
90	0.4	0.7463006723953327	0.6438936947780919	0.15086506754958914
90	0.45000000000000007	0.7417712940884432	0.6121041199060304	0.14508027776457588
90	0.5	0.7402175051204802	0.5804602588302354	0.1431366093524401
90	0.55	0.7417712940884433	0.5493141420142192	0.145080277764576
90	0.6	0.7463006723953327	0.5188275029638008	0.1508650675495892
90	0.65	0.753381410229699	0.4889850701302191	0.1603336307604211
90	0.7000000000000001	0.7621989064996649	0.459569515195645	0.17315586644557268
90	0.75	0.7713278576649627	0.4300784473061521	0.1887008645093653
90	0.8	0.7782412544457016	0.39951867539473496	0.20577037924273833
90	0.85	0.7780837504247088	0.36586584766162256	0.22196014327674202
90	0.9	0.7598475696315466	0.32431404056068236	0.2317000545448204
100	0.1	0.7777112788262686	0.7719338867784872	0.23910215127810705
100	0.15000000000000002	0.7949771329392603	0.7813114720137999	0.22845250229979255
100	0.2	0.794383656563544	0.7693750422716517	0.21154740337913044
100	0.25	0.786869760099105	0.7470824002030281	0.19389926743894037
100	0.30000000000000004	0.7772651695516348	0.7193194153744482	0.17789226599515612
100	0.35	0.7680850108272906	0.688684718467483	0.16471577556581535
100	0.4	0.7607484070304578	0.6567057561481987	0.15499630758454383
100	0.45000000000000007	0.7560666192238366	0.6243294067041812	0.14906169609689476
100	0.5	0.7544621982492681	0.5921487033360137	0.14706819581782538
100	0.55	0.7560666192238367	0.5605147214181564	0.14906169609689482
100	0.6	0.7607484070304578	0.5295891043756958	0.15499630758454386
100	0.65	0.7680850108272906	0.4993573976876701	0.16471577556581535
100	0.7000000000000001	0.7772651695516348	0.46960431991317775	0.17789226599515617
100	0.75	0.786869760099105	0.4398316055129356	0.19389926743894037
100	0.8	0.7943836565635441	0.40905443757630255	0.2115474033791304
100	0.85	0.7949771329392603	0.37526750000222814	0.22845250229979258
100	0.9	0.7777112788262686	0.33371986642058404	0.23910215127810702
110	0.1	0.7937943110034587	0.7879232549360264	0.24574074304391258
110	0.15000000000000002	0.8101969563358654	0.7963218493038927	0.2342830423792969
110	0.2	0.8089319503777104	0.7835523204808624	0.2167384024035206
110	0.25	0.8008797293753357	0.7605139460903809	0.1985714697841299
110	0.30000000000000004	0.7908481418315869	0.7320706148626718	0.1821496069257443
110	0.35	0.7813421306514617	0.7008106304002917	0.1686547316137423
110	0.4	0.7737755103636066	0.6682559464521083	0.15870964642833033
110	0.45000000000000007	0.7689566686337738	0.6353503357122773	0.1526402727398624
110	0.5	0.767306710480191	0.6026850889324464	0.15060194333327542
110	0.55	0.7689566686337738	0.5706104487235785	0.15264027273986253
110	0.6	0.7737755103636066	0.5392879669184765	0.15870964642833038
110	0.65	0.7813421306514617	0.5087038713683767	0.1686547316137423
110	0.7000000000000001	0.7908481418315869	0.4786446066735408	0.1821496069257444
110	0.75	0.8008797293753357	0.4486153874355431	0.1985714697841299
110	0.8	0.8089319503777102	0.417638442370304	0.2167384024035206
110	0.85	0.8101969563358654	0.38372438625882643	0.23428304237929692
110	0.9	0.7937943110034583	0.34216788121069186	0.2457407430439125
120	0.1	0.8084167639326318	0.8024603611401508	0.2517573032078993
120	0.15000000000000002	0.8240425537735889	0.8099765819198618	0.23957306616644927
120	0.2	0.8221705450703841	0.7964527929790589	0.22145031604045595
120	0.25	0.8136306827342317	0.7727377353430955	0.20281331206000264
120	0.30000000000000004	0.8032118330034766	0.7436762233293888	0.18601508308213313
120	0.35	0.7934100766808386	0.7118475698839724	0.17223115778413287
120	0.4	0.7856345989397476	0.6787689348666334	0.16208115476261997
120	0.45000000000000007	0.7806912782736999	0.6453813744908827	0.15588935247427754
120	0.5	0.7789999560736341	0.6122746509602821	0.15381029214207437
120	0.55	0.7806912782737	0.5797982712869661	0.15588935247427757
120	0.6	0.7856345989397476	0.5481136967135917	0.16208115476262003
120	0.65	0.7934100766808386	0.5172077356157956	0.17223115778413287
120	0.7000000000000001	0.8032118330034766	0.48686831389341173	0.18601508308213316
120	0.75	0.8136306827342317	0.456603634222356	0.20281331206000264
120	0.8	0.8221705450703841	0.42544196128319933	0.22145031604045595
120	0.85	0.8240425537735889	0.3914074968426643	0.23957306616644933
120	0.9	0.8084167639326318	0.3498334732133648	0.25175730320789935
130	0.1	0.8218197662282334	0.8157849865326993	0.2572573935862753
130	0.15000000000000002	0.836739739337868	0.8224984738797473	0.24441340767702777
130	0.2	0.8343141479218878	0.8082858397482018	0.2257633347323672
130	0.25	0.8253287358045742	0.7839515834101304	0.20669670454737918
130	0.30000000000000004	0.8145556818755768	0.7543237488772894	0.18955413114706982
130	0.35	0.8044832557026594	0.7219737220725909	0.17550558790155335
130	0.4	0.7965165548050515	0.6884144269673522	0.16516791972757677
130	0.45000000000000007	0.7914592394665739	0.6545845147528853	0.1588639731989698
130	0.5	0.7897300331493743	0.6210723909174207	0.15674759990554746
130	0.55	0.791459239466574	0.5882269056628551	0.1588639731989699
130	0.6	0.7965165548050515	0.5562094319479268	0.16516791972757683
130	0.65	0.8044832557026594	0.5250072795445476	0.17550558790155335
130	0.7000000000000001	0.8145556818755768	0.4944096640128726	0.1895541311470699
130	0.75	0.8253287358045742	0.4639273908121815	0.20669670454737918
130	0.8	0.8343141479218878	0.4325939723679726	0.2257633347323672
130	0.85	0.836739739337868	0.3984453779234307	0.24441340767702782
130	0.9	0.8218197662282334	0.3568480165689071	0.25725739358627536
140	0.1	0.8341894502319255	0.8280822180904258	0.26232186872098334
140	0.15000000000000002	0.8484630359744936	0.8340597131881298	0.24887384072217655
140	0.2	0.8455287969041605	0.8192133662982608	0.22973912640601057
140	0.25	0.8361333374320308	0.7943085004404413	0.21027697447370414
140	0.30000000000000004	0.8250340053362396	0.7641582532286632	0.19281710649899098
140	0.35	0.8147121116773832	0.7313269469510297	0.17852460537760198
140	0.4	0.8065691068351061	0.6973237238231419	0.16801387029327688
140	0.45000000000000007	0.801406669839976	0.663085084104558	0.16160648471316322
140	0.5	0.7996425249878667	0.6291982171940683	0.15945569207496718
140	0.55	0.8014066698399761	0.5960113814844906	0.16160648471316327
140	0.6	0.8065691068351061	0.5636858646027748	0.16801387029327697
140	0.65	0.8147121116773832	0.5322094148609183	0.17852460537760198
140	0.7000000000000001	0.8250340053362396	0.5013723841442593	0.19281710649899103
140	0.75	0.8361333374320308	0.47068787239112164	0.21027697447370414
140	0.8	0.8455287969041605	0.4391940106501637	0.22973912640601057
140	0.85	0.8484630359744936	0.40493709043402326	0.24887384072217658
140	0.9	0.8341894502319255	0.3633124505792503	0.2623218687209833
150	0.1	0.845672474415502	0.8394978871190063	0.2670140245330869
150	0.15000000000000002	0.8593500975947739	0.8447961062947265	0.25300911621436206
150	0.2	0.8559455205132235	0.8293631313611667	0.2334261270304088
150	0.25	0.8461703536793068	0.8039292578262852	0.21359759525597116
150	0.30000000000000004	0.8347686409505348	0.7732942505841205	0.19584358175814554
150	0.35	0.8242154384471975	0.7400160808747555	0.18132481917434698
150	0.4	0.815908913564817	0.7056004848406094	0.170653527991135
150	0.45000000000000007	0.8106489602154437	0.670982022453902	0.16415016607107458
150	0.5	0.8088524019103626	0.6367467839306649	0.16196743505514058
150	0.55	0.8106489602154439	0.6032424902735363	0.16415016607107466
150	0.6	0.815908913564817	0.5706303470088165	0.17065352799113506
150	0.65	0.8242154384471975	0.5388984901178324	0.18132481917434698
150	0.7000000000000001	0.8347686409505348	0.5078382828775058	0.19584358175814554
150	0.75	0.8461703536793068	0.476964868469225	0.21359759525597116
150	0.8	0.8559455205132235	0.4453204850209153	0.2334261270304088
150	0.85	0.8593500975947739	0.41096057617499765	0.2530091162143621
150	0.9	0.845672474415502	0.36930599756661653	0.2670140245330868
160	0.1	0.8563864336533269	0.8501489228311037	0.2713843353873119
160	0.15000000000000002	0.8695113980875087	0.8548166403787993	0.2568629812725448
160	0.2	0.8656695222324554	0.8388377070685601	0.2368630688501514
160	0.25	0.8555408692451555	0.8129108402065325	0.21669334276278912
160	0.30000000000000004	0.8438574539170317	0.7818237123702767	0.19866521638140167
160	0.35	0.8330886662396221	0.7481285402825051	0.1839355181318814
160	0.4	0.8246296959068552	0.7133279691629575	0.17311451069755712
160	0.45000000000000007	0.8192788163277867	0.678354795737813	0.16652164013260182
160	0.5	0.817452032860126	0.6437941095427198	0.16430912117684365
160	0.55	0.8192788163277868	0.6099931403276992	0.1665216401326019
160	0.6	0.8246296959068552	0.5771130148216378	0.17311451069755715
160	0.65	0.8330886662396221	0.5451422148445209	0.1839355181318814
160	0.7000000000000001	0.8438574539170317	0.5138730116867035	0.19866521638140167
160	0.75	0.8555408692451555	0.4828223838423649	0.21669334276278912
160	0.8	0.8656695222324554	0.4510362539626809	0.23686306885015143
160	0.85	0.8695113980875087	0.41657825484140254	0.2568629812725448
160	0.9	0.856386433653327	0.3748919686915782	0.2713843353873118
170	0.1	0.8664270522585334	0.8601305059627287	0.2754736946255701
170	0.15000000000000002	0.8790369358373912	0.8642100997824718	0.26047093905907054
170	0.2	0.874786540412218	0.8477206829474241	0.2400814067176376
170	0.25	0.8643272845650644	0.8213322997185097	0.21959246720220682
170	0.30000000000000004	0.8523802316566085	0.7898216127864027	0.2013077317347377
170	0.35	0.8414096044134108	0.7557355898920767	0.18638049792377512
170	0.4	0.8328078738750965	0.7205740529114862	0.17541925586733534
170	0.45000000000000007	0.8273718327777435	0.6852681859009265	0.1687425352682865
170	0.5	0.8255167385607239	0.6504021616816562	0.1665021099992686
170	0.55	0.8273718327777434	0.6163227582983588	0.16874253526828656
170	0.6	0.8328078738750965	0.5831910269414792	0.1754192558673354
170	0.65	0.8414096044134108	0.5509957603976429	0.18638049792377512
170	0.7000000000000001	0.8523802316566085	0.5195300512819035	0.20130773173473776
170	0.75	0.8643272845650644	0.48831253899847454	0.21959246720220682
170	0.8	0.874786540412218	0.45639247690165297	0.24008140671763759
170	0.85	0.8790369358373912	0.4218408832794876	0.2604709390590706
170	0.9	0.8664270522585334	0.3801217519623729	0.2754736946255699
180	0.1	0.8758732830270398	0.8695211397224478	0.27931569237723347
180	0.15000000000000002	0.888000992507958	0.873049762029721	0.26386219487595225
180	0.2	0.8833673652091266	0.8560810717909628	0.24310703114548
180	0.25	0.8725976476461742	0.8292589148022319	0.22231822734180617
180	0.30000000000000004	0.860402872683601	0.7973498689806927	0.2037923065505966
180	0.35	0.8492425229930505	0.7628960861130826	0.1886793518922932
180	0.4	0.8405065731110738	0.7273947943236097	0.1775862380218596
180	0.45000000000000007	0.8349904551284923	0.6917756944008425	0.17083065930868274
180	0.5	0.8331087388907495	0.6566221147574806	0.1685639878176262
180	0.55	0.8349904551284925	0.6222804159583	0.17083065930868277
180	0.6	0.8405065731110738	0.5889115768060846	0.17758623802185963
180	0.65	0.8492425229930505	0.5565046716338053	0.1886793518922932
180	0.7000000000000001	0.860402872683601	0.5248535408397074	0.20379230655059663
180	0.75	0.8725976476461742	0.49347833674699	0.22231822734180617
180	0.8	0.8833673652091266	0.4614313436296399	0.24310703114548
180	0.85	0.888000992507958	0.42679028637930094	0.26386219487595225
180	0.9	0.8758732830270398	0.3850376251327966	0.27931569237723336
190	0.1	0.8847910032533214	0.8783863253475606	0.28293825466931405
190	0.15000000000000002	0.8964655862577628	0.8813968053435205	0.2670610603638518
190	0.2	0.891471118080907	0.8639765082854509	0.24596150566908526
190	0.25	0.8804088001466519	0.8367452102970984	0.2248899992021181
190	0.30000000000000004	0.8679804294425952	0.8044602028123156	0.2061365855116531
190	0.35	0.8566411178997541	0.7696591960899509	0.19084840403246803
190	0.4	0.847778535843629	0.7338370233344267	0.17963084868109588
190	0.45000000000000007	0.8421868587047654	0.6979220142926296	0.1728008479665415
190	0.5	0.8402800210244958	0.6624967157937728	0.17050940563078557
190	0.55	0.8421868587047655	0.6279071007948962	0.17280084796654158
190	0.6	0.847778535843629	0.5943140787206048	0.17963084868109597
190	0.65	0.8566411178997541	0.5617069803674437	0.19084840403246803
190	0.7000000000000001	0.8679804294425952	0.5298803308899984	0.20613658551165318
190	0.75	0.8804088001466519	0.49835566866364145	0.2248899992021181
190	0.8	0.8914711180809066	0.46618805223853643	0.2459615056690852
190	0.85	0.8964655862577628	0.4314613334795411	0.2670610603638519
190	0.9	0.884791003253321	0.3896747858060227	0.282938254669314
200	0.1	0.8932357466073543	0.8867812787965027	0.2863648473414005
200	0.15000000000000002	0.9044830266628573	0.8893028296559221	0.2700879872806316
200	0.2	0.8991476793429956	0.8714556165568114	0.248662978639721
200	0.25	0.8878087068197675	0.8438371933967355	0.22732409335831824
200	0.30000000000000004	0.8751593616967145	0.8111962598664229	0.2083554228607892
200	0.35	0.863650707109294	0.7760664111654293	0.19290139687488517
200	0.4	0.8546682769981881	0.7399402591926988	0.18156604510661012
200	0.45000000000000007	0.8490050809607714	0.7037448607753706	0.1746655903215852
200	0.5	0.8470744639302824	0.6680620361824933	0.17235069690747387
200	0.55	0.8490050809607715	0.6332373970336683	0.17466559032158527
200	0.6	0.8546682769981881	0.599431786228664	0.18156604510661017
200	0.65	0.863650707109294	0.566634769443159	0.19290139687488517
200	0.7000000000000001	0.8751593616967145	0.5346415020833686	0.20835542286078923
200	0.75	0.8878087068197675	0.5029747988328475	0.22732409335831824
200	0.8	0.8991476793429957	0.4706922707851114	0.248662978639721
200	0.85	0.9044830266628573	0.43588339722103137	0.2700879872806316
200	0.9	0.8932357466073543	0.39406284630527033	0.2863648473414004
210	0.1	0.9012547575673792	0.8947529737210432	0.2896153764192426
210	0.15000000000000002	0.9120978377587694	0.8968117540567825	0.27296034220437365
210	0.2	0.9064395161296039	0.8785597928428777	0.25122686706487
210	0.25	0.8948382100312885	0.8505740376103982	0.22963436812521215
210	0.30000000000000004	0.881979234022904	0.8175952055372323	0.21046144036880932
210	0.35	0.8703098851983181	0.7821530635454623	0.19485000764579694
210	0.4	0.861213708670666	0.7457381549404802	0.1834028370763784
210	0.45000000000000007	0.8554826281206321	0.7092763500435524	0.17643549812590767
210	0.5	0.8535294390986489	0.6733487910977958	0.17409834109303085
210	0.55	0.8554826281206322	0.6383007516449334	0.17643549812590778
210	0.6	0.861213708670666	0.6042930107530696	0.18340283707637844
210	0.65	0.8703098851983181	0.5713153502484152	0.19485000764579694
210	0.7000000000000001	0.8819792340229037	0.5391635082736465	0.21046144036880934
210	0.75	0.8948382100312885	0.5073614801217504	0.22963436812521215
210	0.8	0.9064395161296039	0.47496923629014204	0.2512268670648701
210	0.85	0.9120978377587694	0.4400814493140256	0.27296034220437376
210	0.9	0.9012547575673788	0.3982269541097093	0.2896153764192426
220	0.1	0.9088885603689932	0.90234170163471	0.29270687235976095
220	0.15000000000000002	0.9193482278027927	0.9039612669485773	0.27569299632509203
220	0.2	0.9133830800275199	0.8853245684303421	0.2536663775966462
220	0.25	0.9015323715400826	0.8569893704881035	0.23183269685994398
220	0.30000000000000004	0.8884740141659708	0.8236889456856044	0.2124654526040968
220	0.35	0.8766517889612213	0.7879494862780044	0.1967042416769512
220	0.4	0.8674473828098812	0.7512596021920632	0.18515065788649807
220	0.45000000000000007	0.8616517042560035	0.714544053842911	0.1781196634790366
220	0.5	0.8596770351089962	0.6783833485327005	0.17576131686014612
220	0.55	0.8616517042560035	0.6431224424450451	0.17811966347903668
220	0.6	0.8674473828098812	0.6089220533516803	0.18515065788649812
220	0.65	0.8766517889612213	0.575772162857459	0.1967042416769512
220	0.7000000000000001	0.8884740141659706	0.543469050119998	0.21246545260409685
220	0.75	0.9015323715400826	0.5115378069867954	0.23183269685994398
220	0.8	0.9133830800275199	0.4790405938921611	0.2536663775966462
220	0.85	0.9193482278027927	0.4440768964628802	0.2756929963250921
220	0.9	0.9088885603689932	0.402188644988408	0.29270687235976084
230	0.1	0.9161721738535158	0.9095822799424168	0.295654017555686
230	0.15000000000000002	0.9262672281301895	0.9107839496767687	0.2782987808521354
230	0.2	0.9200098904232962	0.891780666058365	0.2559929090685539
230	0.25	0.9079215127637568	0.863112271909219	0.23392932911803535
230	0.30000000000000004	0.8946730797642272	0.8295050730283201	0.21437679563611944
230	0.35	0.8827050788316126	0.7934819126389547	0.19847273648709823
230	0.4	0.8733974549031953	0.7565295877272253	0.18681765110496287
230	0.45000000000000007	0.8675401644477707	0.7195718171027757	0.1797259352729429
230	0.5	0.8655450073013642	0.6831885115959828	0.17734737513090584
230	0.55	0.8675401644477708	0.6477243285917922	0.179725935272943
230	0.6	0.8733974549031953	0.6133399269488642	0.18681765110496293
230	0.65	0.8827050788316126	0.5800254736426586	0.19847273648709823
230	0.7000000000000001	0.8946730797642272	0.547577751972579	0.2143767956361195
230	0.75	0.9079215127637568	0.5155228760313748	0.23392932911803535
230	0.8	0.9200098904232962	0.4829250465120468	0.2559929090685539
230	0.85	0.9262672281301895	0.44788822700125497	0.27829878085213544
230	0.9	0.9161721738535158	0.40596650183746935	0.29565401755568593
240	0.1	0.9231360639218	0.9165049990342358	0.29846955828373123
240	0.15000000000000002	0.9328835866062747	0.9173081580134892	0.2807888431616414
240	0.2	0.9263473846797295	0.8979548289154721	0.25821636747544363
240	0.25	0.9140320312980773	0.8689680576043368	0.23593317332309952
240	0.30000000000000004	0.9006020086348311	0.8350676099932586	0.21620358432828618
240	0.35	0.8884947093610557	0.7987731821225613	0.2001629998043592
240	0.4	0.8790884405664925	0.7615698658952464	0.18841089502522515
240	0.45000000000000007	0.8731722631326702	0.7243803997421971	0.18126113557063642
240	0.5	0.8711575233890878	0.6877841325506804	0.17886325277376064
240	0.55	0.8731722631326703	0.6521254396150024	0.18126113557063653
240	0.6	0.8790884405664925	0.6175649231198198	0.18841089502522523
240	0.65	0.8884947093610557	0.5840929226541209	0.2001629998043592
240	0.7000000000000001	0.9006020086348311	0.5515066928784073	0.21620358432828615
240	0.75	0.9140320312980773	0.5193333040490905	0.23593317332309952
240	0.8	0.9263473846797295	0.4866388641271024	0.25821636747544363
240	0.85	0.9328835866062747	0.4515315174162848	0.28078884316164143
240	0.9	0.9231360639217998	0.40957666998114234	0.2984695582837311
250	0.1	0.9298068987474218	0.9231363732383552	0.30116463018634926
250	0.15000000000000002	0.9392224764746413	0.9235587214932154	0.2831729285475475
250	0.2	0.9324195928479965	0.9038704785177128	0.2603454152848569
250	0.25	0.9198870490291285	0.8745789010397992	0.2378520205540027
250	0.30000000000000004	0.9062832061297358	0.840397598375643	0.21795291605101788
250	0.35	0.8940425408936962	0.8038433008572873	0.20178159802349743
250	0.4	0.8845418162182356	0.7663994923731968	0.18993658037633548
250	0.45000000000000007	0.8785692482466309	0.7289879861288203	0.18273123091876775
250	0.5	0.8765357554359384	0.6921876002088594	0.18031484179128446
250	0.55	0.878569248246631	0.6563424429274227	0.1827312309187678
250	0.6	0.8845418162182356	0.6216130618986645	0.18993658037633554
250	0.65	0.8940425408936962	0.5879899579671048	0.20178159802349743
250	0.7000000000000001	0.9062832061297358	0.5552708278552225	0.2179529160510179
250	0.75	0.9198870490291285	0.5229836389023467	0.2378520205540027
250	0.8	0.9324195928479966	0.4901962875308158	0.26034541528485683
250	0.85	0.9392224764746413	0.4550208336577437	0.28317292854754755
250	0.9	0.9298068987474218	0.41303326487560016	0.30116463018634926
260	0.1	0.9362081537859608	0.9294997424099638	0.3037490181788092
260	0.15000000000000002	0.9453060645308073	0.9295575039491132	0.28545960546690585
260	0.2	0.9382476786258247	0.9095482421511065	0.26238767084161724
260	0.25	0.9255069318465319	0.8799643320727927	0.23969272357091928
260	0.30000000000000004	0.9117364082544079	0.8455135721873308	0.21963103366090259
260	0.35	0.8993678301400778	0.8087098910231539	0.20333430698103147
260	0.4	0.8897765008495726	0.7710352522080888	0.19140015249701617
260	0.45000000000000007	0.8837498377672167	0.7334105936264963	0.1841414694003871
260	0.5	0.8816983546644047	0.6964142307688466	0.18170732467176923
260	0.55	0.8837498377672168	0.6603900186922588	0.18414146940038717
260	0.6	0.8897765008495726	0.6254984524172167	0.19140015249701625
260	0.65	0.8993678301400778	0.5917301838800958	0.20333430698103147
260	0.7000000000000001	0.9117364082544078	0.5588833255493626	0.2196310336609026
260	0.75	0.9255069318465319	0.5264866887662503	0.23969272357091928
260	0.8	0.9382476786258247	0.4936098517520503	0.26238767084161724
260	0.85	0.9453060645308073	0.458368552396405	0.28545960546690585
260	0.9	0.9362081537859608	0.4163486980796384	0.30374901817880917
270	0.1	0.9423606010359376	0.9356157584206086	0.3062313660133698
270	0.15000000000000002	0.9511539708244375	0.9353238570266235	0.2876564473458824
270	0.2	0.9438503771493311	0.915006379711209	0.26434986938515753
270	0.25	0.9309097103033199	0.8851416405467468	0.24146134140393133
270	0.30000000000000004	0.9169790889332291	0.8504319403930214	0.22124345713806776
270	0.35	0.9044876273109387	0.8133885546336261	0.20482623373639341
270	0.4	0.8948092460455003	0.7754920062984121	0.19280642616768248
270	0.45000000000000007	0.8887306055104114	0.7376624032909344	0.18549649132828527
270	0.5	0.8866618358509952	0.7004775841628859	0.1830452837076584
270	0.55	0.8887306055104115	0.6642811632260677	0.18549649132828533
270	0.6	0.8948092460455003	0.6292335847662208	0.19280642616768254
270	0.65	0.9044876273109387	0.5953256426742844	0.20482623373639341
270	0.7000000000000001	0.9169790889332291	0.562355841421567	0.22124345713806778
270	0.75	0.9309097103033199	0.5298537884458049	0.24146134140393133
270	0.8	0.9438503771493311	0.49689064757125323	0.26434986938515753
270	0.85	0.9511539708244375	0.46158562064612235	0.2876564473458824
270	0.9	0.9423606010359376	0.4195339403848736	0.3062313660133697
280	0.1	0.9482827081291572	0.9415027819835592	0.3086193467594261
280	0.15000000000000002	0.9567836438120864	0.9408749902786923	0.28977018061981913
280	0.2	0.9492443523479765	0.9202611321073771	0.2662379942130764
280	0.25	0.9361114230331716	0.8901262057624482	0.24316325715385823
280	0.30000000000000004	0.9220267925200606	0.8551672993738113	0.2227950908418937
280	0.35	0.9094171003735285	0.8178931705341447	0.2062619157976701
280	0.4	0.8996549544445829	0.7797829742697322	0.19415967917256538
280	0.45000000000000007	0.8935262961469274	0.7417560298528559	0.18680041943333253
280	0.5	0.8914408912000598	0.7043897223169892	0.18433279006297454
280	0.55	0.8935262961469275	0.6680274366765492	0.18680041943333267
280	0.6	0.8996549544445829	0.6328295682319846	0.1941596791725655
280	0.65	0.9094171003735285	0.5987870445790127	0.2062619157976701
280	0.7000000000000001	0.9220267925200606	0.5656987406810364	0.22279509084189372
280	0.75	0.9361114230331716	0.5330950166585784	0.24316325715385823
280	0.8	0.9492443523479763	0.5000485348185844	0.2662379942130764
280	0.85	0.9567836438120864	0.46468176740666517	0.2897701806198192
280	0.9	0.9482827081291568	0.42259873609398785	0.3086193467594261
290	0.1	0.9539909664710498	0.9471772089286415	0.3109198026272412
290	0.15000000000000002	0.9622106689480796	0.9462262755910466	0.29180680625845395
290	0.2	0.9544444909588665	0.925327007904662	0.268057384391212
290	0.25	0.941126399333128	0.8949317675735474	0.24480327474413668
290	0.30000000000000004	0.926893407428047	0.8597326900443758	0.22429031160704008
290	0.35	0.914169801902398	0.8222361388006316	0.20764540262261894
290	0.4	0.9043269418276685	0.7839199672525841	0.19546372914763036
290	0.45000000000000007	0.8981500844615437	0.7457027438832816	0.1880569329400328
290	0.5	0.8960486486642902	0.7081614216620197	0.18557347692769463
290	0.55	0.898150084461544	0.6716391668152012	0.18805693294003287
290	0.6	0.9043269418276685	0.636296327305911	0.1954637291476304
290	0.65	0.914169801902398	0.6021239569566604	0.20764540262261894
290	0.7000000000000001	0.926893407428047	0.5689212816599917	0.22429031160704013
290	0.75	0.941126399333128	0.5362193747253716	0.24480327474413668
290	0.8	0.9544444909588663	0.5030923177362433	0.268057384391212
290	0.85	0.9622106689480796	0.46766567758118616	0.291806806258454
290	0.9	0.9539909664710498	0.4255517789340181	0.3109198026272411
300	0.1	0.9595001630377941	0.9526537404516984	0.3131388605169852
300	0.15000000000000002	0.9674490243912349	0.9513914994329726	0.2937717002742238
300	0.2	0.9594641462039938	0.9302170208844864	0.2698128238655817
300	0.25	0.9459674933940648	0.8995706510864181	0.24638569897827797
300	0.30000000000000004	0.9315913929559311	0.8641398109790476	0.22573304164246227
300	0.35	0.9187578902967592	0.8264285833284379	0.20898032306074762
300	0.4	0.9088371543939675	0.7879135808395988	0.19672199717132052
300	0.45000000000000007	0.9026137902870897	0.749512655950852	0.18926932886218442
300	0.5	0.9004968861014949	0.7118023492828169	0.18677060005075696
300	0.55	0.9026137902870898	0.6751256179513427	0.18926932886218445
300	0.6	0.9088371543939675	0.639642764135996	0.19672199717132058
300	0.65	0.9187578902967592	0.6053449610828116	0.20898032306074762
300	0.7000000000000001	0.9315913929559311	0.5720317677587573	0.22573304164246233
300	0.75	0.9459674933940648	0.5392349346069087	0.24638569897827797
300	0.8	0.9594641462039938	0.5060298902180871	0.2698128238655817
300	0.85	0.9674490243912349	0.47054513595460234	0.29377170027422383
300	0.9	0.9595001630377941	0.42840085755703117	0.31313886051698514
310	0.1	0.9648236070465454	0.9579456084922028	0.31528202817740864
310	0.15000000000000002	0.972511294335988	0.9563830733019428	0.29566969742654775
310	0.2	0.9643153411237531	0.9349428882692961	0.2715086156984814
310	0.25	0.9506462797731047	0.9040539541719705	0.2479144022419371
310	0.30000000000000004	0.9361319685946504	0.8683991962749288	0.22712680927221102
310	0.35	0.9231923144141678	0.8304805209060316	0.21026994154760245
310	0.4	0.9131963501102967	0.7917733561214625	0.19793756074912855
310	0.45000000000000007	0.9069280579016037	0.753194870311662	0.19044057307440254
310	0.5	0.904796210023924	0.7153212099203253	0.18792708817582882
310	0.55	0.9069280579016038	0.6784951318897	0.19044057307440268
310	0.6	0.9131963501102967	0.6428768940825019	0.19793756074912858
310	0.65	0.9231923144141678	0.6084577829577512	0.21026994154760245
310	0.7000000000000001	0.9361319685946504	0.5750376742074447	0.22712680927221107
310	0.75	0.9506462797731047	0.5421489623836178	0.2479144022419371
310	0.8	0.9643153411237528	0.5088683569254119	0.2715086156984814
310	0.85	0.972511294335988	0.4733271472074949	0.2956696974265478
310	0.9	0.964823607046545	0.4311529767224585	0.31528202817740847
320	0.1	0.9699733201949269	0.9630647648863718	0.3173542747495266
320	0.15000000000000002	0.9774088481194262	0.9612122104046369	0.2975051613820325
320	0.2	0.9690089393204826	0.9395151971721553	0.27314864431032626
320	0.25	0.9551732175531054	0.9083917049342181	0.2493928804349749
320	0.30000000000000004	0.9405252730191298	0.8725203649252639	0.22847479987108454
320	0.35	0.9274829686442216	0.8344010032101956	0.21151720522807743
320	0.4	0.9174142510301718	0.7955079149322039	0.19911319824476467
320	0.45000000000000007	0.9111025067100043	0.7567576139832893	0.1915733431384715
320	0.5	0.9089562057364918	0.7187258694255736	0.18904558533429924
320	0.55	0.9111025067100044	0.6817552463028972	0.19157334313847155
320	0.6	0.9174142510301718	0.6460059595469885	0.19911319824476473
320	0.65	0.9274829686442216	0.6114694031423971	0.21151720522807743
320	0.7000000000000001	0.9405252730191296	0.5779457544891573	0.22847479987108454
320	0.75	0.9551732175531054	0.5449680219067511	0.2493928804349749
320	0.8	0.9690089393204826	0.5116141349294027	0.27314864431032626
320	0.85	0.9774088481194262	0.47601803659452774	0.29750516138203253
320	0.9	0.9699733201949269	0.4338144588772854	0.3173542747495264
330	0.1	0.9749601972725741	0.968022041060335	0.3193600986403866
330	0.15000000000000002	0.982151991483947	0.9658890748686917	0.29928204387615903
330	0.2	0.9735547891818735	0.9439435451900302	0.2747364279782672
330	0.25	0.9595577890182477	0.9125929947292262	0.25082430015351487
330	0.30000000000000004	0.9447804984066944	0.8765119470061498	0.2297798988337481
330	0.35	0.9316388239221131	0.8381982367625359	0.21272478370964581
330	0.4	0.9214996719833238	0.7991250741038461	0.20025142636186996
330	0.45000000000000007	0.9151458585519272	0.7602083457846782	0.19267006443078233
330	0.5	0.9129855641860212	0.7220234590490512	0.19012848652259515
330	0.55	0.9151458585519273	0.6849127947240178	0.19267006443078244
330	0.6	0.9214996719833238	0.649036526121249	0.20025142636187002
330	0.65	0.9316388239221131	0.6143861495269481	0.21272478370964581
330	0.7000000000000001	0.9447804984066942	0.5807621302164486	0.22977989883374814
330	0.75	0.9595577890182477	0.5476980623204665	0.25082430015351487
330	0.8	0.9735547891818735	0.5142730395178654	0.2747364279782671
330	0.85	0.982151991483947	0.47862353490630344	0.29928204387615903
330	0.9	0.9749601972725741	0.43639102981711214	0.31936009864038656
340	0.1	0.9797941425109056	0.9728272835993041	0.32130358504397666
340	0.15000000000000002	0.9867500950302031	0.9704229084523588	0.301003934881058
340	0.2	0.9779618463754017	0.9482366598125198	0.2762751633649234
340	0.25	0.9638086174474009	0.9166660911500957	0.25221153871359714
340	0.30000000000000004	0.9489060045360261	0.880381790863126	0.23104472802608847
340	0.35	0.9356680390243891	0.8418796848261217	0.21389510278577983
340	0.4	0.9254606298997495	0.8026319425199503	0.20135453194012407
340	0.45000000000000007	0.9190660458534107	0.7635538489589473	0.19373294078922512
340	0.5	0.9168921897237791	0.7252204640260219	0.19117796796708245
340	0.55	0.919066045853411	0.6879739914787932	0.19373294078922518
340	0.6	0.9254606298997495	0.6519745642502677	0.20135453194012407
340	0.65	0.9356680390243891	0.6172137761169009	0.21389510278577983
340	0.7000000000000001	0.9489060045360261	0.5834923674532507	0.23104472802608852
340	0.75	0.9638086174474009	0.5503444923738162	0.25221153871359714
340	0.8	0.9779618463754017	0.5168503570353998	0.2762751633649234
340	0.85	0.9867500950302031	0.4811488505675421	0.301003934881058
340	0.9	0.9797941425109056	0.438887891328664	0.3213035850439766
350	0.1	0.9844841859371601	0.9774894699347157	0.3231884549468013
350	0.15000000000000002	0.9912117038644555	0.9748221387024701	0.3026741053704896
350	0.2	0.9822382784250391	0.952402500362203	0.27776776348529014
350	0.25	0.967933567686212	0.9206185344907972	0.25355721828037353
350	0.30000000000000004	0.952909416210349	0.8841370546283982	0.23227167686938321
350	0.35	0.9395780556020056	0.8454521544078288	0.21503037319397392
350	0.4	0.9293044371612373	0.8060350039830483	0.20242459906946034
350	0.45000000000000007	0.9228703039784617	0.7668003102568678	0.19476398064710923
350	0.5	0.920683292125103	0.7283227992108982	0.19219601293212493
350	0.55	0.9228703039784618	0.6909445041982357	0.1947639806471093
350	0.6	0.9293044371612373	0.654825518950026	0.2024245990694604
350	0.65	0.9395780556020056	0.6199575302899498	0.21503037319397392
350	0.7000000000000001	0.9529094162103487	0.5861415418619628	0.23227167686938327
350	0.75	0.967933567686212	0.552912243843617	0.25355721828037353
350	0.8	0.9822382784250391	0.5193509070377513	0.27776776348529014
350	0.85	0.9912117038644555	0.4835987311384258	0.3026741053704896
350	0.9	0.9844841859371601	0.44130978311620855	0.3231884549468012
360	0.1	0.989038583148917	0.9820168075462637	0.3250181070862577
360	0.15000000000000002	0.995544631648085	0.9790944717253518	0.30429554395431924
360	0.2	0.9863915544240655	0.95644834544416	0.27921689023809343
360	0.25	0.9719398324316524	0.9244572205037653	0.2548637351139943
360	0.30000000000000004	0.9567977068447843	0.8877842847378562	0.23346292897779294
360	0.35	0.94337567971974	0.8489218709032433	0.2161326152599504
360	0.4	0.9330377816996887	0.8093401883121589	0.20346353232538994
360	0.45000000000000007	0.9265652504703021	0.7699533877871753	0.1957650194281921
360	0.5	0.9243654655461251	0.7313358739669054	0.19318443383577383
360	0.55	0.9265652504703022	0.6938295160278483	0.1957650194281922
360	0.6	0.9330377816996887	0.6575943696160438	0.20346353232539
360	0.65	0.94337567971974	0.6226222104895085	0.2161326152599504
360	0.7000000000000001	0.9567977068447843	0.5887142945820341	0.23346292897779297
360	0.75	0.9719398324316524	0.5554058259271667	0.2548637351139943
360	0.8	0.9863915544240655	0.5217790955866045	0.27921689023809343
360	0.85	0.995544631648085	0.48597751603338374	0.3042955439543193
360	0.9	0.989038583148917	0.4436610358530893	0.32501810708625767
370	0.1	0.9934649012635731	0.9864168194177081	0.32679565404302124
370	0.15000000000000002	0.999756041636568	0.9832469721232084	0.30587098840689403
370	0.2	0.990428522347597	0.9603808683067084	0.2806249824087257
370	0.25	0.9758340065960026	0.9281884717222924	0.2561332847466989
370	0.30000000000000004	0.960577270509361	0.891329483601447	0.23462048509071032
370	0.35	0.9470671521363513	0.8522945424309927	0.21720368011405758
370	0.4	0.9366667960365603	0.8125529326199047	0.20447307677230384
370	0.45000000000000007	0.93015695335282	0.773018269494441	0.196737738826376
370	0.5	0.9279447565802147	0.7342646480910722	0.19414489128890347
370	0.55	0.9301569533528201	0.696633779240678	0.19673773882637607
370	0.6	0.9366667960365603	0.6602856815650646	0.20447307677230386
370	0.65	0.9470671521363513	0.6252122159405361	0.21720368011405758
370	0.7000000000000001	0.960577270509361	0.5912148803776293	0.23462048509071037
370	0.75	0.9758340065960026	0.557829372103941	0.2561332847466989
370	0.8	0.990428522347597	0.5241389611571966	0.2806249824087257
370	0.85	0.999756041636568	0.48828918191945486	0.30587098840689403
370	0.9	0.9934649012635731	0.4459456168409736	0.3267956540430212
380	0.1	0.9977700932779984	0.9906964179690134	0.32852395342405033
380	0.15000000000000002	1.0038525168082288	0.9872861321679974	0.30740295291953856
380	0.2	0.9943554759650656	0.9642062020635379	0.2819942798791372
380	0.25	0.9796221516722535	0.9318180991917294	0.25736788375149394
380	0.30000000000000004	0.9642539842884572	0.8947781681756156	0.2357461829012057
380	0.35	0.9506582091399763	0.8555754155186153	0.21824526803608327
380	0.4	0.9401971170454185	0.8156782343522937	0.20545483525923533
380	0.45000000000000007	0.9336509902549122	0.7759997237754306	0.19768368347564982
380	0.5	0.9314267231704352	0.7371136802199236	0.1950789105570903
380	0.55	0.9336509902549123	0.699361661640446	0.19768368347564985
380	0.6	0.9401971170454185	0.662903650643377	0.20545483525923539
380	0.65	0.9506582091399763	0.6277315896749927	0.21824526803608327
380	0.7000000000000001	0.964253984288457	0.5936472093025148	0.23574618290120566
380	0.75	0.9796221516722535	0.5601866806829974	0.25736788375149394
380	0.8	0.9943554759650656	0.5264342143534887	0.2819942798791372
380	0.85	1.0038525168082288	0.49053738198018065	0.3074029529195386
380	0.9	0.9977700932779984	0.4481671694784289	0.3285239534240503
390	0.1	1.0019605626632289	0.9948619692793244	0.3302056349157274
390	0.15000000000000002	1.0078401207980467	0.9912179319049633	0.308893751754135
390	0.2	0.9981782129864805	0.9679299963701654	0.28332684464448427
390	0.25	0.9833098516709753	0.9353514561158002	0.2585693886411095
390	0.30000000000000004	0.9678332624768331	0.8981354208663345	0.2368417142710403
390	0.35	0.9541541354211678	0.8587693234977769	0.21925894438223625
390	0.4	0.9436339378934894	0.8187206973844086	0.20641028343593432
390	0.45000000000000007	0.937052499797863	0.7789021434682684	0.19860427542269893
390	0.5	0.9348164858129228	0.7398871698966014	0.1959878958525326
390	0.55	0.9370524997978631	0.7020171868871071	0.19860427542269907
390	0.6	0.9436339378934894	0.665452141990987	0.20641028343593434
390	0.65	0.9541541354211678	0.6301840559183561	0.21925894438223625
390	0.7000000000000001	0.9678332624768331	0.5960148829014748	0.23684171427104034
390	0.75	0.9833098516709753	0.5624812500295863	0.2585693886411095
390	0.8	0.9981782129864805	0.5286682724062233	0.28332684464448427
390	0.85	1.0078401207980467	0.49272548001283933	0.3088937517541351
390	0.9	1.0019605626632286	0.4503290475186926	0.3302056349157273
400	0.1	1.00604221969258	0.9989193490906502	0.33184312384604403
400	0.15000000000000002	1.0117244510453498	0.995047891575655	0.3103455198529911
400	0.2	1.0019020857846115	0.9715574668632152	0.28462457912857836
400	0.25	0.9869022619185269	0.9387934846554986	0.2597395123392003
400	0.30000000000000004	0.9713201038612091	0.9014059339363535	0.23790864023466649
400	0.35	0.9575598102015415	0.8618807287243896	0.2202461534665859
400	0.4	0.9469820533584299	0.8216845722345114	0.20734078284029167
400	0.45000000000000007	0.9403662264290471	0.7817295842284749	0.19950082674056047
400	0.5	0.9381187722301935	0.7425889942694378	0.19687314279017915
400	0.55	0.9403662264290472	0.7046040696751045	0.19950082674056058
400	0.6	0.9469820533584299	0.6679347238564076	0.2073407828402917
400	0.65	0.9575598102015415	0.632573052700848	0.2202461534665859
400	0.7000000000000001	0.9713201038612091	0.5983212257854403	0.2379086402346665
400	0.75	0.9869022619185269	0.5647163092868551	0.2597395123392003
400	0.8	1.0019020857846115	0.5308442892546501	0.28462457912857836
400	0.85	1.0117244510453498	0.4948565801533457	0.31034551985299114
400	0.9	1.00604221969258	0.45243434492030854	0.3318431238460439
410	0.1	1.010020530740141	1.0028739918221758	0.33343866178238096
410	0.15000000000000002	1.015510685318789	0.9987811175081057	0.31176023086283294
410	0.2	1.0055320458015702	0.9750934384432017	0.28588924220398715
410	0.25	0.9904041517820102	0.9421487569026511	0.2608798385883757
410	0.30000000000000004	0.9747191331190425	0.9045940483860523	0.2389484041241875
410	0.35	0.9608797476241487	0.8649137595450739	0.22120823070408416
410	0.4	0.950245899508471	0.824573791274197	0.20824759234670126
410	0.45000000000000007	0.943596559679452	0.7844857981294973	0.20037455056245942
410	0.5	0.9413379564883334	0.745222740223194	0.1977358492837338
410	0.55	0.9435965596794522	0.7071257465326465	0.2003745505624595
410	0.6	0.950245899508471	0.6703546972010467	0.20824759234670132
410	0.65	0.9608797476241487	0.634901760406614	0.22120823070408416
410	0.7000000000000001	0.9747191331190425	0.6005693132716549	0.23894840412418752
410	0.75	0.9904041517820102	0.5668948452662681	0.2608798385883757
410	0.8	1.0055320458015702	0.5329651818729542	0.28588924220398704
410	0.85	1.015510685318789	0.49693355288430746	0.311760230862833
410	0.9	1.010020530740141	0.4544859219533879	0.3334386617823809
420	0.1	1.0139005615760206	1.0067309336157386	0.33499432460109724
420	0.15000000000000002	1.0192036225841796	1.0024223424267282	0.31313971295242143
420	0.2	1.0090726825599503	0.9785423832978779	0.28712246325327134
420	0.25	0.9938199422054351	0.9454215108766344	0.26199183459735875
420	0.30000000000000004	0.978034637191012	0.9077037881126822	0.2399623430905506
420	0.35	0.9641181322408863	0.8678722427749518	0.22214641326983522
420	0.4	0.9534295885663692	0.8273919996632055	0.20913187821548113
420	0.45000000000000007	0.9467475686566011	0.7871742631831196	0.2012265707672842
420	0.5	0.9444780933667167	0.74779173260812	0.19857712511011033
420	0.55	0.9467475686566013	0.7095854028798512	0.20122657076728437
420	0.6	0.9534295885663692	0.6727151217066334	0.20913187821548118
420	0.65	0.9641181322408863	0.6371731268528865	0.22214641326983522
420	0.7000000000000001	0.978034637191012	0.6027619956626454	0.23996234309055062
420	0.75	0.9938199422054351	0.5690196260657661	0.26199183459735875
420	0.8	1.00907268255995	0.5350336533898437	0.28712246325327134
420	0.85	1.0192036225841796	0.49895905786992895	0.3131397129524215
420	0.9	1.0139005615760206	0.4564864281108831	0.3349943246010972
430	0.1	1.0176870155141398	1.010494850263374	0.3365120383920865
430	0.15000000000000002	1.022807719020549	1.005975960976352	0.31448566273989825
430	0.2	1.012528258046049	0.9819084544143973	0.28832575455170145
430	0.25	0.9971537387949199	0.9486156822520294	0.26307686217916015
430	0.30000000000000004	0.9812705973417348	0.9107388900193404	0.2409516982503429
430	0.35	0.9672788502938204	0.870759732324935	0.2230618494868158
430	0.4	0.9565369396416313	0.8301425826167269	0.20999472294343766
430	0.45000000000000007	0.9498230324499803	0.7897982093598596	0.20205793050955892
430	0.5	0.9475429486549087	0.750299059121697	0.19939800033279773
430	0.55	0.9498230324499805	0.7119859968778113	0.202057930509559
430	0.6	0.9565369396416313	0.675018838697366	0.2099947229434377
430	0.65	0.9672788502938204	0.6393898893929211	0.2230618494868158
430	0.7000000000000001	0.9812705973417348	0.6049019196425315	0.24095169825034296
430	0.75	0.9971537387949199	0.5710932218818343	0.26307686217916015
430	0.8	1.0125282580460488	0.5370522134585818	0.28832575455170134
430	0.85	1.022807719020549	0.5009355640709295	0.3144856627398983
430	0.9	1.0176870155141398	0.4584383222825142	0.3365120383920865
440	0.1	1.021384267129389	1.0141700907296671	0.33799359350205505
440	0.15000000000000002	1.0263271198591064	1.0094460611260034	0.3157996575943968
440	0.2	1.0159027371083227	0.985195515207278	0.289500522206099
440	0.25	1.000409361071231	0.9517349324103342	0.26413618759111557
440	0.30000000000000004	0.9844307175075248	0.9137028306362857	0.2419176236502038
440	0.35	0.9703655173744614	0.8735795345133179	0.22395560711968662
440	0.4	0.9595715059046702	0.8328286895145749	0.2108371330830639
440	0.45000000000000007	0.9528264670164445	0.7923606415954888	0.20286959975535598
440	0.5	0.9505360259421797	0.752747592308054	0.20019943274356697
440	0.55	0.9528264670164446	0.7143302805144479	0.20286959975535607
440	0.6	0.9595715059046702	0.6772684914055485	0.21083713308306395
440	0.65	0.9703655173744614	0.6415545944564571	0.22395560711968662
440	0.7000000000000001	0.9844307175075248	0.6069915471915954	0.24191762365020378
440	0.75	1.000409361071231	0.5731180234059974	0.26413618759111557
440	0.8	1.0159027371083227	0.539023196260468	0.289500522206099
440	0.85	1.0263271198591064	0.5028653675189326	0.3157996575943969
440	0.9	1.021384267129389	0.46034389057433683	0.337993593502055
450	0.1	1.0249963921472207	1.0177607068685368	0.33944065697171966
450	0.15000000000000002	1.0297656876129406	1.0128364520125346	0.3170831665342658
450	0.2	1.0191998144123535	0.9884071657898302	0.29064807584707997
450	0.25	1.0035903684100622	0.9547826733149214	0.26517099025406793
450	0.30000000000000004	0.9875184494352183	0.9165988497281238	0.2428611942102951
450	0.35	0.9733815029525918	0.8763347305118152	0.22482868072405335
450	0.4	0.9625365986857537	0.8354532552809791	0.21166004617119974
450	0.45000000000000007	0.9557611490232766	0.7948643601928634	0.20366248195989006
450	0.5	0.9534605903755845	0.755140009066418	0.20098231445657133
450	0.55	0.9557611490232767	0.7166208183024032	0.20366248195989015
450	0.6	0.9625365986857537	0.6794665429415692	0.21166004617119982
450	0.65	0.9733815029525918	0.6436696148758987	0.22482868072405335
450	0.7000000000000001	0.9875184494352183	0.609033172356487	0.24286119421029514
450	0.75	1.0035903684100622	0.5750962581343272	0.26517099025406793
450	0.8	1.0191998144123535	0.5409487764639733	0.29064807584707997
450	0.85	1.0297656876129406	0.5047506070694577	0.3170831665342659
450	0.9	1.0249963921472207	0.4622052620958839	0.3394406569717195
460	0.1	1.02852719401515	1.0212704798410002	0.340854783582237
460	0.15000000000000002	1.033127027177216	1.0161506886973655	0.3183375599095893
460	0.2	1.0224229384097634	0.9915467663349792	0.2917696372412383
460	0.25	1.006700083109891	0.9577620896311407	0.26618237050036936
460	0.30000000000000004	0.9905370150380661	0.9194299712870824	0.2437834127831446
460	0.35	0.9763299521901577	0.8790281963064971	0.2256819981772909
460	0.4	0.9654353089068892	0.8380190193973589	0.2124643368860588
460	0.45000000000000007	0.9586301370526633	0.7973119789648929	0.2044374200014008
460	0.5	0.9563196897889095	0.7574788079993686	0.2017474777680187
460	0.55	0.9586301370526634	0.7188600039061174	0.20443742000140086
460	0.6	0.9654353089068892	0.6816152922731755	0.21246433688605887
460	0.65	0.9763299521901577	0.645737165292453	0.2256819981772909
460	0.7000000000000001	0.9905370150380662	0.611028936161139	0.24378341278314467
460	0.75	1.006700083109891	0.5770300048675763	0.26618237050036936
460	0.8	1.0224229384097634	0.542830983411725	0.2917696372412383
460	0.85	1.033127027177216	0.5065932784030367	0.31833755990958934
460	0.9	1.02852719401515	0.4640244229866321	0.34085478358223703
470	0.1	1.0319802275882644	1.024702943663571	0.342237425693254
470	0.15000000000000002	1.0364145082068963	1.0193920942378587	0.31956411802805695
470	0.2	1.0255753327091814	0.9946174579038101	0.29286634796444105
470	0.25	1.0097416109605917	0.9606761584495265	0.26717135647758433
470	0.30000000000000004	0.9934894263301651	0.9221990222519574	0.24468521644341387
470	0.35	0.9792138053928128	0.8816626204964462	0.22651642649783377
470	0.4	0.9682705261929756	0.8405285428555611	0.21325082253341812
470	0.45000000000000007	0.9614362905101957	0.7997059414120898	0.20519520146847917
470	0.5	0.9591161735438677	0.7597663248815505	0.2024957003773601
470	0.55	0.9614362905101959	0.7210500749671792	0.2051952014684793
470	0.6	0.9682705261929756	0.6837168884727876	0.21325082253341818
470	0.65	0.9792138053928128	0.6477593158918653	0.22651642649783377
470	0.7000000000000001	0.9934894263301651	0.6129808399002339	0.24468521644341393
470	0.75	1.0097416109605917	0.5789212066374316	0.26717135647758433
470	0.8	1.0255753327091814	0.5446717137661792	0.29286634796444105
470	0.85	1.0364145082068963	0.5083952465029821	0.319564118028057
470	0.9	1.0319802275882644	0.4658032289120791	0.3422374256932538
480	0.1	1.0353588202966495	1.0280614062530586	0.3435899420276757
480	0.15000000000000002	1.0396312851185958	1.022563779415206	0.3207640388594915
480	0.2	1.0286600151797998	0.9976221810640471	0.29393927625634186
480	0.25	1.0127178596306665	0.9635276669169839	0.2681389103158566
480	0.30000000000000004	0.9963785032473133	0.9249086492419613	0.2455674821069203
480	0.35	0.9820358153994304	0.8842405202050869	0.22733277704390453
480	0.4	0.9710449559572268	0.8429842233134458	0.21402026794774073
480	0.45000000000000007	0.964182286529238	0.8020485351846309	0.20593656338350663
480	0.5	0.9618527093743333	0.7620047464878775	0.2032277100516331
480	0.55	0.964182286529238	0.7231931263571213	0.20593656338350674
480	0.6	0.9710449559572268	0.6857733434532	0.21402026794774076
480	0.65	0.9820358153994304	0.6497380046823341	0.22733277704390453
480	0.7000000000000001	0.9963785032473133	0.6148907570211584	0.24556748210692037
480	0.75	1.0127178596306665	0.5807716822593918	0.2681389103158566
480	0.8	1.0286600151797998	0.5464727428105185	0.29393927625634186
480	0.85	1.0396312851185958	0.5101582568043188	0.32076403885949156
480	0.9	1.0353588202966495	0.46754341622540996	0.3435899420276756
490	0.1	1.038666091109048	1.0313489682803163	0.34491360553552536
490	0.15000000000000002	1.0427803150127677	1.0256686604110288	0.3219384449345621
490	0.2	1.0316798150700208	1.0005636925738473	0.29498942315868354
490	0.25	1.01563155514477	0.9663192280365434	0.26908593365114164
490	0.30000000000000004	0.9992068896174652	0.9275613335526948	0.2464310315628884
490	0.35	0.984798563166306	0.8867642553392189	0.22813181016937015
490	0.4	0.9737611347130335	0.8453883086766762	0.21477338988148284
490	0.45000000000000007	0.9668706351206322	0.804341905042565	0.20666219643280936
490	0.5	0.9645317984821837	0.7641961229855508	0.20394418880268278
490	0.55	0.9668706351206323	0.7252911220535552	0.20666219643280945
490	0.6	0.9737611347130335	0.6877865433800138	0.21477338988148295
490	0.65	0.984798563166306	0.6516750484963033	0.22813181016937015
490	0.7000000000000001	0.9992068896174652	0.6167604437704395	0.24643103156288848
490	0.75	1.01563155514477	0.5825831366836102	0.26908593365114164
490	0.8	1.0316798150700208	0.5482357345726822	0.29498942315868354
490	0.85	1.0427803150127677	0.5118839451800292	0.32193844493456203
490	0.9	1.038666091109048	0.46924661196197853	0.3449136055355252
500	0.1	1.041904967562283	1.0345685401008993	0.3462096104502653
500	0.15000000000000002	1.045864373770257	1.028709474683259	0.3230883895366643
500	0.2	1.0346373883834943	1.0034445803670995	0.2960177280252819
500	0.25	1.018485256684567	0.9690532948591919	0.2700132725833199
500	0.30000000000000004	1.0019770675065243	0.9301594046262978	0.24727663599139843
500	0.35	0.9875044717662483	0.8892360413973417	0.22891423940330993
500	0.4	0.97642144382858	0.8477429092987254	0.21551086094536043
500	0.45000000000000007	0.9695036927817346	0.8065880644974107	0.207372748764034
500	0.5	0.9671557890979814	0.7663423790651366	0.20464577663701053
500	0.55	0.9695036927817348	0.7273459058076505	0.2073727487640341
500	0.6	0.97642144382858	0.6897582589223294	0.21551086094536048
500	0.65	0.9875044717662483	0.6535721528719536	0.22891423940330993
500	0.7000000000000001	1.0019770675065243	0.6185915487555936	0.24727663599139846
500	0.75	1.018485256684567	0.5843571702906257	0.2700132725833199
500	0.8	1.0346373883834943	0.5499622509165009	0.2960177280252819
500	0.85	1.045864373770257	0.5135738469070326	0.32308838953666436
500	0.9	1.041904967562283	0.47091434280999245	0.34620961045026527
510	0.1	1.0450782010882902	1.0377228569931622	0.3474790786350089
510	0.15000000000000002	1.0488860705417866	1.0316887952568963	0.32421486227205976
510	0.2	1.0375352317210422	1.0062672770434589	0.297025073479261
510	0.25	1.0212813699134395	0.9717321732601091	0.27092172213713045
510	0.30000000000000004	1.0046913701337363	0.9327050521782485	0.24810502002791307
510	0.35	0.9901558189920723	0.8916579610007523	0.22968073521054475
510	0.4	0.9790281219103704	0.8500500089643332	0.21623331315355343
510	0.45000000000000007	0.9720836747489499	0.8087889062928275	0.20806882940276972
510	0.5	0.9697268886899955	0.7684453239615083	0.2053330749296274
510	0.55	0.97208367474895	0.7293592107475384	0.20806882940276974
510	0.6	0.9790281219103704	0.6916901544806949	0.21623331315355349
510	0.65	0.9901558189920723	0.6554309209484713	0.22968073521054475
510	0.7000000000000001	1.0046913701337363	0.6203856215522425	0.24810502002791313
510	0.75	1.0212813699134395	0.5860952872583789	0.27092172213713045
510	0.8	1.0375352317210422	0.5516537597237705	0.297025073479261
510	0.85	1.0488860705417866	0.5152294047343886	0.3242148622720598
510	0.9	1.0450782010882897	0.47254804318060617	0.3474790786350088
520	0.1	1.0481883808388348	1.0408144929027132	0.3487230653026105
520	0.15000000000000002	1.0518478608190083	1.0346090436157143	0.32531879409165354
520	0.2	1.0403756947684364	1.0090340720385464	0.29801228988271683
520	0.25	1.0240221589981633	0.9743580334653388	0.2718120302845295
520	0.30000000000000004	1.0073519935243918	0.9352003371383468	0.24891686542826147
520	0.35	0.9927547487280844	0.8940319742971722	0.23043192838251259
520	0.4	0.9815832759763727	0.8523114747990542	0.21694134112040825
520	0.45000000000000007	0.9746126660527541	0.8109462118604942	0.20875101133329266
520	0.5	0.9722471749799881	0.7705066604948431	0.2060066494662289
520	0.55	0.9746126660527543	0.7313326680424403	0.2087510113332928
520	0.6	0.9815832759763727	0.693583796512291	0.21694134112040836
520	0.65	0.9927547487280844	0.657252861490824	0.23043192838251259
520	0.7000000000000001	1.0073519935243918	0.6221441204685761	0.2489168654282615
520	0.75	1.0240221589981633	0.5877989031096033	0.2718120302845295
520	0.8	1.0403756947684366	0.5533116422741367	0.2980122898827167
520	0.85	1.0518478608190083	0.516851976159401	0.32531879409165365
520	0.9	1.0481883808388348	0.4741490624836994	0.3487230653026104
530	0.1	1.0512379461811012	1.0438458728654185	0.3499425641822691
530	0.15000000000000002	1.054752058250463	1.037472501356025	0.3264010618278901
530	0.2	1.0431609915858548	1.0117471226262007	0.29898015937520284
530	0.25	1.0267097574774355	0.9769329204726483	0.27268490157917563
530	0.30000000000000004	1.00996100704504	0.9376472015422683	0.24971281438026524
530	0.35	0.9953032812312304	0.8963599283665827	0.23116841310122016
530	0.4	0.9840888915579505	0.8545290662284161	0.21763550494892445
530	0.45000000000000007	0.9770926315128855	0.8130616598690564	0.2094198342822623
530	0.5	0.9747186059029463	0.7725279932443875	0.2066670331920334
530	0.55	0.9770926315128856	0.7332678147355846	0.20941983428226235
530	0.6	0.9840888915579505	0.6954406610572366	0.21763550494892447
530	0.65	0.9953032812312304	0.6590393961442462	0.23116841310122016
530	0.7000000000000001	1.00996100704504	0.6238684195641991	0.2497128143802653
530	0.75	1.0267097574774355	0.5894693515340207	0.27268490157917563
530	0.8	1.0431609915858548	0.5549371999152803	0.29898015937520284
530	0.85	1.054752058250463	0.5184428400030721	0.3264010618278902
530	0.9	1.0512379461811012	0.47571867170127047	0.349942564182269
540	0.1	1.05422919801449	1.0468192842584372	0.3511385121956371
540	0.15000000000000002	1.0576008453442303	1.040281320742364	0.3274624923018384
540	0.2	1.0458932108343273	1.0144084638846693	0.299929419529965
540	0.25	1.029346178107412	0.9794587634914096	0.27354100044704255
540	0.30000000000000004	1.0125203629473374	0.9400474774921451	0.2504934725020833
540	0.35	0.9978033224449283	0.8986435657418754	0.2318907497133478
540	0.4	0.9865468418514315	0.8567044430939381	0.2183163328459831
540	0.45000000000000007	0.9795254247932678	0.8151368339685071	0.21007580723906016
540	0.5	0.9771430286299003	0.7745108359528873	0.20731472870055798
540	0.55	0.9795254247932679	0.735166100839742	0.21007580723906022
540	0.6	0.9865468418514315	0.6972621405562183	0.21831633284598315
540	0.65	0.9978033224449283	0.6607918660054295	0.2318907497133478
540	0.7000000000000001	1.0125203629473374	0.6255598150076053	0.2504934725020834
540	0.75	1.029346178107412	0.5911078905673302	0.27354100044704255
540	0.8	1.0458932108343273	0.5565316601037081	0.299929419529965
540	0.85	1.0576008453442303	0.5200032023642809	0.3274624923018386
540	0.9	1.0542291980144898	0.4772580693382071	0.3511385121956371
550	0.1	1.0571643090395162	1.0497368870094084	0.3523117936972267
550	0.15000000000000002	1.060396283180747	1.0430375342868827	0.3285038660483818
550	0.2	1.048574325056985	1.0170200177415853	0.3008607666705034
550	0.25	1.0319333217976014	0.9819373845102035	0.2743809541714443
550	0.30000000000000004	1.0150319050303285	0.9424028952893071	0.2512594115621528
550	0.35	1.0002566724527204	0.9008845321423778	0.2325994672467757
550	0.4	0.9889588960245665	0.8588391730194184	0.21898432349473904
550	0.45000000000000007	0.9819127966207907	0.8171732298191292	0.21071941074209397
550	0.5	0.9795221877575772	0.7764566182469111	0.20795021049128476
550	0.55	0.9819127966207908	0.7370288957770961	0.21071941074209405
550	0.6	0.9889588960245665	0.6990495500379901	0.21898432349473906
550	0.65	1.0002566724527204	0.6625115375861802	0.2325994672467757
550	0.7000000000000001	1.0150319050303285	0.6272195308456318	0.2512594115621529
550	0.75	1.0319333217976014	0.5927157081983615	0.2743809541714443
550	0.8	1.048574325056985	0.5580961818860396	0.3008607666705034
550	0.85	1.060396283180747	0.521534202021767	0.32850386604838183
550	0.9	1.0571643090395162	0.4787683868198308	0.3523117936972265
560	0.1	1.0600453330930382	1.0526007228773815	0.3534632443268963
560	0.15000000000000002	1.0631403202435852	1.04574306345877	0.32952592070131065
560	0.2	1.051206199117984	1.0195836011979884	0.30177485888460637
560	0.25	1.0344729857360784	0.9843705060870541	0.2752053556058808
560	0.30000000000000004	1.01749737651706	0.9447150908292514	0.2520111719511549
560	0.35	1.0026650331652938	0.9030843835058813	0.23329506569768438
560	0.4	0.9913267267697766	0.860934738109041	0.21963994821071942
560	0.45000000000000007	0.9842564022588712	0.8191722614828313	0.21135109895664747
560	0.5	0.9818577327554865	0.7783666917475032	0.20857392702148095
560	0.55	0.9842564022588713	0.7388574942347872	0.2113510989566476
560	0.6	0.9913267267697766	0.7008041327453227	0.21963994821071947
560	0.65	1.0026650331652938	0.6641996082356744	0.23329506569768438
560	0.7000000000000001	1.01749737651706	0.6288487242489345	0.252011171951155
560	0.75	1.0344729857360784	0.5942939274667065	0.2752053556058808
560	0.8	1.051206199117984	0.5596318608818075	0.30177485888460626
560	0.85	1.0631403202435852	0.52303691534421	0.3295259207013107
560	0.9	1.0600453330930382	0.4802506933967559	0.3534632443268962
570	0.1	1.062874213649806	1.055412723904887	0.35459365451620445
570	0.15000000000000002	1.0658348004625247	1.0483997266167597	0.3305293540748828
570	0.2	1.0537905978891449	1.0221009338191607	0.3026723187683544
570	0.25	1.0369668707906456	0.98675975844538	0.2760147656439279
570	0.30000000000000004	1.01991842722946	0.9469856123376699	0.25274926493263006
570	0.35	1.0050300153227634	0.9052445923941204	0.23397801811286179
570	0.4	0.9936519171846424	0.862992541048699	0.2202836529048514
570	0.45000000000000007	0.986557808315387	0.8211352672450024	0.21197130156665836
570	0.5	0.9841512247497528	0.7802423356363073	0.20918630257427462
570	0.55	0.9865578083153871	0.7406531214985828	0.21197130156665844
570	0.6	0.9936519171846424	0.7025270652594299	0.22028365290485147
570	0.65	1.0050300153227634	0.6658572110792093	0.23397801811286179
570	0.7000000000000001	1.01991842722946	0.630448490289534	0.2527492649326301
570	0.75	1.0369668707906456	0.5958436111053563	0.2760147656439279
570	0.8	1.0537905978891449	0.561139733821158	0.3026723187683544
570	0.85	1.0658348004625247	0.5245123607611507	0.33052935407488276
570	0.9	1.0628742136498057	0.4817060006100196	0.35459365451620445
580	0.1	1.0656527915780347	1.0581747201283593	0.3557037726852562
580	0.15000000000000002	1.068481470551714	1.0510092462463796	0.33151482697390566
580	0.2	1.0563291932633307	1.0245736445692963	0.3035537359285886
580	0.25	1.0394165882619733	0.9891066859485657	0.27680971547180355
580	0.30000000000000004	1.022296620135151	0.9492159265167214	0.2534741746955895
580	0.35	1.0073531448840929	0.9073665538374891	0.23464877248881524
580	0.4	0.9959359670502462	0.8650139106731837	0.2209158598737832
580	0.45000000000000007	0.9888184989548452	0.8230635149266783	0.21258042550005118
580	0.5	0.9864041427132969	0.7820847617343443	0.20978773896236852
580	0.55	0.9888184989548453	0.7424169383194789	0.21258042550005127
580	0.6	0.9959359670502462	0.7042194621755538	0.22091585987378326
580	0.65	1.0073531448840929	0.6674854195242448	0.23464877248881524
580	0.7000000000000001	1.022296620135151	0.6320198662996094	0.2534741746955896
580	0.75	1.0394165882619733	0.5973657657761935	0.27680971547180355
580	0.8	1.0563291932633307	0.5626207826842949	0.3035537359285886
580	0.85	1.068481470551714	0.5259615028410306	0.33151482697390583
580	0.9	1.0656527915780347	0.4831352663629188	0.3557037726852562
590	0.1	1.06838281222615	1.0608884466236066	0.3567943081622325
590	0.15000000000000002	1.0710819867157289	1.0535732555737571	0.3324829657605249
590	0.2	1.0588235705640598	1.0270032780577432	0.30441966926889696
590	0.25	1.0418236660555902	0.99141275301729	0.2775907086261398
590	0.30000000000000004	1.0246334373310042	0.9514074241624116	0.2541863602296491
590	0.35	1.0096358688668705	0.9094515906768489	0.23530775350668215
590	0.4	0.9981802985694798	0.8670001070543558	0.2215369694354034
590	0.45000000000000007	0.991039881576235	0.8249582067396115	0.21317885650488208
590	0.5	0.988617889123603	0.7838951191437304	0.21037861708443156
590	0.55	0.9910398815762351	0.7441500453614384	0.21317885650488216
590	0.6	0.9981802985694798	0.7058823803760397	0.22153696943540346
590	0.65	1.0096358688668705	0.6690852513784218	0.23530775350668215
590	0.7000000000000001	1.0246334373310042	0.6335638358548026	0.2541863602296491
590	0.75	1.0418236660555902	0.5988613459404173	0.2775907086261398
590	0.8	1.0588235705640596	0.56407593848386	0.30441966926889696
590	0.85	1.0710819867157289	0.5273852560170276	0.33248296576052494
590	0.9	1.06838281222615	0.48453939864036966	0.35679430816223245
600	0.1	1.071065931908695	1.0635555499539209	0.35786593385395304
600	0.15000000000000002	1.0736379207877143	1.0560933046192995	0.33343436470254006
600	0.2	1.061275234412636	1.0293913002565467	0.3052706490811891
600	0.25	1.0441895543316866	0.9936793495461524	0.27835822287681794
600	0.30000000000000004	1.0269302855205604	0.953561425306734	0.25488625704077317
600	0.35	1.0118795606931936	0.9115009584534546	0.23595536411967177
600	0.4	1.0003862616200825	0.8689523261588952	0.22214736142533567
600	0.45000000000000007	0.9932232920107482	0.8268204837306188	0.21376696059149933
600	0.5	0.9907937951420607	0.7856744984966869	0.21095929834918387
600	0.55	0.9932232920107483	0.7458534872727739	0.21376696059149944
600	0.6	1.0003862616200825	0.7075168229417574	0.22214736142533573
600	0.65	1.0118795606931936	0.6706576726189457	0.23595536411967177
600	0.7000000000000001	1.0269302855205604	0.6350813324201637	0.2548862570407732
600	0.75	1.0441895543316866	0.6003312574009967	0.27835822287681794
600	0.8	1.061275234412636	0.5655060847265518	0.3052706490811891
600	0.85	1.0736379207877143	0.5287844879965458	0.3334343647025401
600	0.9	1.071065931908695	0.4859192589117533	0.357865933853953
610	0.1	1.0737037238514615	1.0661775940805625	0.35891928869250084
610	0.15000000000000002	1.0761507658563387	1.0585708657471888	0.33436958812517686
610	0.2	1.0636856141069448	1.0317391037420707	0.30610717896235484
610	0.25	1.046515630684839	0.9959077958695671	0.27911271195239856
610	0.30000000000000004	1.0291885010358173	0.9556791839319931	0.2555742787236022
610	0.35	1.0140855250909273	0.9135158498920767	0.23659198700781667
610	0.4	1.002555138570816	0.8708717041185651	0.22274739656834
610	0.45000000000000007	0.9953699992872568	0.8286514298561833	0.21434508535414887
610	0.5	0.992933125362599	0.7874239358510163	0.21153012598043552
610	0.55	0.9953699992872569	0.747528256418727	0.21434508535414895
610	0.6	1.002555138570816	0.7091237427379631	0.22274739656834006
610	0.65	1.0140855250909273	0.6722036008481487	0.23659198700781667
610	0.7000000000000001	1.0291885010358173	0.6365732426924328	0.2555742787236022
610	0.75	1.046515630684839	0.6017763605499237	0.27911271195239856
610	0.8	1.0636856141069446	0.5669120605860651	0.30610717896235484
610	0.85	1.0761507658563387	0.5301600228860293	0.3343695881251769
610	0.9	1.0737037238514615	0.4872756652490007	0.3589192886925008
620	0.1	1.0762976836490408	1.0687560657884798	0.35995497988005204
620	0.15000000000000002	1.0786219414317628	1.0610073387602235	0.3352891723857085
620	0.2	1.0660560685598548	1.0340480125074256	0.30692973757325587
620	0.25	1.0488032048997908	0.9980993473211642	0.2798546071236669
620	0.30000000000000004	1.0314093544480931	0.9577618922992948	0.2562508184045021
620	0.35	1.016255002593953	0.9154973990172434	0.23721798591311544
620	0.4	1.004688148703628	0.8727593211510254	0.22333741773695492
620	0.45000000000000007	0.99748121000795	0.8304520757235988	0.21491356118390942
620	0.5	0.9950370821718616	0.7891444162667538	0.21209142621481547
620	0.55	0.9974812100079501	0.7491752963085073	0.2149135611839095
620	0.6	1.004688148703628	0.7107040457065698	0.22333741773695506
620	0.65	1.016255002593953	0.6737239084660439	0.23721798591311544
620	0.7000000000000001	1.0314093544480931	0.6380404096684901	0.2562508184045021
620	0.75	1.0488032048997908	0.6031974733492825	0.2798546071236669
620	0.8	1.0660560685598548	0.5682946638157411	0.30692973757325587
620	0.85	1.0786219414317628	0.5315126440591311	0.33528917238570854
620	0.9	1.0762976836490408	0.48860939518802143	0.359954979880052
630	0.1	1.0788492342819607	1.0712923796741831	0.3609735849515426
630	0.15000000000000002	1.0810527981951956	1.063404055583954	0.3361936276881339
630	0.2	1.0683878908397795	1.0363192863871693	0.30773878025535095
630	0.25	1.0510535233242315	1.000255198425968	0.28058431865905675
630	0.30000000000000004	1.0335940548076434	0.9598106849284688	0.25691625006787355
630	0.35	1.0183891736801316	0.9174466849380342	0.23783370686666663
630	0.4	1.006786452279847	0.8746162051649308	0.2239177511083155
630	0.45000000000000007	0.9995580723717622	0.8322234020308572	0.21547270238349844
630	0.5	0.9971068097584277	0.7908368770947799	0.21264350940259963
630	0.55	0.9995580723717623	0.7507955047463026	0.2154727023834985
630	0.6	1.006786452279847	0.7122585938931861	0.22391775110831555
630	0.65	1.0183891736801316	0.6752194255872251	0.23783370686666663
630	0.7000000000000001	1.0335940548076434	0.6394836354664472	0.2569162500678736
630	0.75	1.0510535233242315	0.6045953740718815	0.28058431865905675
630	0.8	1.0683878908397793	0.5696546534261223	0.3077387802553509
630	0.85	1.0810527981951956	0.5328430967931079	0.33619362768813393
630	0.9	1.0788492342819607	0.48992118835839393	0.3609735849515425
640	0.1	1.0813597307353537	1.0737878827374598	0.3619756536726115
640	0.15000000000000002	1.0834446223716443	1.0657622845791908	0.3370834397531978
640	0.2	1.07068231235122	1.0385541251311514	0.3085347405185509
640	0.25	1.0532677728949869	1.0023764867602518	0.2813022371641833
640	0.30000000000000004	1.0357437535473084	0.9618266422625511	0.25757092977686646
640	0.35	1.0204891625814039	0.9193647353329215	0.23843947931810416
640	0.4	1.0088511542842307	0.8764433350793285	0.22448870722886805
640	0.45000000000000007	1.001601679879057	0.8339663427339141	0.21602280819331549
640	0.5	0.9991433978044155	0.7925022110047716	0.21318667102088845
640	0.55	1.0016016798790572	0.752389736732497	0.21602280819331554
640	0.6	1.0088511542842307	0.7137882082341466	0.22448870722886807
640	0.65	1.0204891625814039	0.6766909427264242	0.23843947931810416
640	0.7000000000000001	1.0357437535473084	0.6409036839229123	0.2575709297768665
640	0.75	1.0532677728949869	0.6059708038243277	0.2813022371641833
640	0.8	1.07068231235122	0.5709927521498047	0.3085347405185509
640	0.85	1.0834446223716443	0.5341520906955369	0.3370834397531979
640	0.9	1.0813597307353537	0.4912117489034628	0.3619756536726113
650	0.1	1.083830464256519	1.0762438586140817	0.3629617097883458
650	0.15000000000000002	1.0857986397611548	1.0680832345176865	0.3379590713573614
650	0.2	1.0729405066889928	1.0407536721603505	0.3093180314124089
650	0.25	1.055447084850043	1.0044642965101813	0.28200873481637784
650	0.30000000000000004	1.0378595480816328	0.9638107940463442	0.25821519679842053
650	0.35	1.0225560407966934	0.9212525296627276	0.2390356171765152
650	0.4	1.0108833078769923	0.8782416438840772	0.22505058199563716
650	0.45000000000000007	1.003613074747379	0.8356817879668367	0.21656416373706575
650	0.5	1.001147884889178	0.7941412687768895	0.21372119260737124
650	0.55	1.0036130747473793	0.7539588071384798	0.21656416373706588
650	0.6	1.0108833078769923	0.7152936711259951	0.2250505819956372
650	0.65	1.0225560407966934	0.6781392132743878	0.2390356171765152
650	0.7000000000000001	1.0378595480816328	0.6423012829873922	0.2582151967984204
650	0.75	1.055447084850043	0.6073244688729396	0.28200873481637784
650	0.8	1.0729405066889928	0.5723096487135344	0.3093180314124089
650	0.85	1.0857986397611548	0.5354403019410431	0.3379590713573615
650	0.9	1.083830464256519	0.4924817477105584	0.36296170978834574
660	0.1	1.0862626662847061	1.078661531482641	0.3639322526366715
660	0.15000000000000002	1.088116019460028	1.0703680582520607	0.3388209637528639
660	0.2	1.075163593196216	1.0429190180340013	0.3100890467914446
660	0.25	1.0575925381553581	1.0065196617569923	0.28270416650394004
660	0.30000000000000004	1.0399424851295025	0.9657641224453973	0.25884937464148483
660	0.35	1.0245908303349944	0.923111002136747	0.2396224197710296
660	0.4	1.0128839175807132	0.8800120214651569	0.22560365756176498
660	0.45000000000000007	1.0055932510648846	0.8373705867376053	0.2170970408944044
660	0.5	1.0031212616316119	0.7957548618789647	0.21424734262202585
660	0.55	1.0055932510648846	0.7555034931759078	0.21709704089440449
660	0.6	1.0128839175807132	0.7167757287974773	0.22560365756176504
660	0.65	1.0245908303349944	0.6795649557834034	0.2396224197710296
660	0.7000000000000001	1.0399424851295025	0.643677126932543	0.25884937464148494
660	0.75	1.0575925381553581	0.6086570427906808	0.28270416650394004
660	0.8	1.0751635931962162	0.5736059999353428	0.31008904679144456
660	0.85	1.088116019460028	0.5367083753355939	0.33882096375286397
660	0.9	1.0862626662847061	0.49373182446892616	0.36393225263667134
670	0.1	1.088657512082924	1.0810420696751473	0.36488775863875933
670	0.15000000000000002	1.0903978773001817	1.0726178561077324	0.33966953797972416
670	0.2	1.077352640252953	1.0450512036542465	0.31084816248425545
670	0.25	1.059705162672347	1.0085435695135339	0.2833888708787911
670	0.30000000000000004	1.0419935637853883	0.9676875649289661	0.2594737720163294
670	0.35	1.0265945067131172	0.9249410444544302	0.24020017273840205
670	0.4	1.0148539422261824	0.8817553172161946	0.2261482031732241
670	0.45000000000000007	1.0075431577052465	0.8390335494199281	0.21762169910725157
670	0.5	1.0050644735947802	0.7973437648486545	0.2147653772433196
670	0.55	1.0075431577052467	0.757024536679074	0.21762169910725165
670	0.6	1.0148539422261824	0.7182350935019683	0.22614820317322412
670	0.65	1.0265945067131172	0.6809688560797625	0.24020017273840205
670	0.7000000000000001	1.0419935637853883	0.6450318783969948	0.25947377201632943
670	0.75	1.059705162672347	0.6099691684413875	0.2833888708787911
670	0.8	1.0773526402529527	0.5748824326626353	0.31084816248425545
670	0.85	1.0903978773001817	0.537956926224063	0.3396695379797243
670	0.9	1.088657512082924	0.49496258957107925	0.3648877586387593
680	0.1	1.091016124098469	1.0833865890179142	0.36582868267751784
680	0.15000000000000002	1.0926452790318706	1.0748336790217476	0.34050519607939256
680	0.2	1.0795086683195925	1.0471512232317692	0.311595737375054
680	0.25	1.0617859420892184	1.0105369625344025	0.28406317133030295
680	0.30000000000000004	1.044013738361673	0.9695820169380515	0.2600886837220291
680	0.35	1.0285680017300234	0.9267435083426936	0.24076914884413902
680	0.4	1.0167942976787148	0.8834723424553244	0.2266844759428834
680	0.45000000000000007	1.0094637010253507	0.8406714500592982	0.2181383861257347
680	0.5	1.0069784239740998	0.7989087174980049	0.21527554110479394
680	0.55	1.0094637010253509	0.7585226462171006	0.21813838612573475
680	0.6	1.0167942976787148	0.719672445546395	0.22668447594288346
680	0.65	1.0285680017300234	0.6823515692186374	0.24076914884413902
680	0.7000000000000001	1.044013738361673	0.6463661702757328	0.2600886837220292
680	0.75	1.0617859420892184	0.6112614598158527	0.28406317133030295
680	0.8	1.0795086683195925	0.576139545565479	0.311595737375054
680	0.85	1.0926452790318706	0.5391865422551149	0.3405051960793926
680	0.9	1.091016124098469	0.4961746258716479	0.36582868267751784
690	0.1	1.0933395750761081	1.0856961559265492	0.3667554593741
690	0.15000000000000002	1.0948592432723938	1.0770165314508053	0.34132832221876314
690	0.2	1.0816326527565927	1.0492200270334802	0.31233211440538156
690	0.25	1.0638358166369748	1.0125007419196157	0.28472737688727706
690	0.30000000000000004	1.046003921022216	0.9714483343574488	0.2606943914684774
690	0.35	1.0305122060374252	0.9285192079068604	0.24132960874305093
690	0.4	1.0187058593642708	0.8851638726645235	0.22721272156746755
690	0.45000000000000007	1.0113557473649113	0.8422850285096664	0.2186473386990965
690	0.5	1.008863976088145	0.8004504269560627	0.21577806797730475
690	0.55	1.0113557473649115	0.7599984990509445	0.21864733869909658
690	0.6	1.0187058593642708	0.7210884351710617	0.22721272156746758
690	0.65	1.0305122060374252	0.6837137212952673	0.24132960874305093
690	0.7000000000000001	1.046003921022216	0.6476806074714802	0.2606943914684775
690	0.75	1.0638358166369748	0.6125345037328341	0.28472737688727706
690	0.8	1.0816326527565925	0.577377910797873	0.3123321144053816
690	0.85	1.0948592432723938	0.5403977850160213	0.3413283222187632
690	0.9	1.0933395750761081	0.4973684903163394	0.36675545937409987
700	0.1	1.095628890945435	1.0879717902764263	0.36766850427133646
700	0.15000000000000002	1.0970407442411296	1.0791673740685541	0.3421392837323688
700	0.2	1.0837255264399965	1.0512585239311916	0.31305762150295985
700	0.25	1.0658556856087684	1.0144357695297572	0.2853817830543359
700	0.30000000000000004	1.0479649842252878	0.9732873358088273	0.26129116463863344
700	0.35	1.0324279715243294	0.9302689218114086	0.24188180168450696
700	0.4	1.020589464612767	0.886830649566842	0.22773317499238782
700	0.45000000000000007	1.0132201253651925	0.8438749924154261	0.21914878321636777
700	0.5	1.0107219556892044	0.8019695695636022	0.21627318140165627
700	0.55	1.0132201253651925	0.7614527429486958	0.21914878321636788
700	0.6	1.020589464612767	0.7224836842933309	0.22773317499238788
700	0.65	1.0324279715243294	0.6850559111249351	0.24188180168450696
700	0.7000000000000001	1.0479649842252878	0.6489757685191553	0.2612911646386335
700	0.75	1.0658556856087684	0.6137888614167354	0.2853817830543359
700	0.8	1.0837255264399965	0.5785980755384861	0.31305762150295985
700	0.85	1.0970407442411296	0.5415911915487349	0.34213928373236885
700	0.9	1.095628890945435	0.49854471545234463	0.36766850427133635
710	0.1	1.0978850535017621	1.0902144680678987	0.36856821493211855
710	0.15000000000000002	1.0991907142991946	1.0812871262701937	0.3429384320897977
710	0.2	1.0857881821902189	1.0532675837683108	0.31377257244394335
710	0.25	1.067846409699446	1.0163428702287276	0.2860266725883645
710	0.30000000000000004	1.0498977629921793	0.9750998047801543	0.26187926099614006
710	0.35	1.0343161135314551	0.9319933953050967	0.242425966167147
710	0.4	1.022445914834201	0.8884733830553937	0.22824606102892545
710	0.45000000000000007	1.0150576281223185	0.8454420190519564	0.21964293630112117
710	0.5	1.0125531531090035	0.8034667926326199	0.21676109527589205
710	0.55	1.0150576281223185	0.7628859978712956	0.21964293630112125
710	0.6	1.022445914834201	0.7238587881268125	0.2282460610289255
710	0.65	1.0343161135314551	0.6863787118029696	0.242425966167147
710	0.7000000000000001	1.049897762992179	0.6502522070942827	0.26187926099614
710	0.75	1.067846409699446	0.6150250699625234	0.2860266725883645
710	0.8	1.0857881821902189	0.5798005634211988	0.31377257244394335
710	0.85	1.0991907142991946	0.5427672757574171	0.34293843208979774
710	0.9	1.0978850535017621	0.499703810830387	0.3685682149321185
720	0.1	1.1001090028980027	1.0924251239036025	0.36945497195995186
720	0.15000000000000002	1.1013100463102325	1.0833766685006778	0.34372610379467305
720	0.2	1.0878214750298574	1.0552480395599257	0.3144772676542178
720	0.25	1.0698088131804555	1.0182228339686523	0.2866623162200807
720	0.30000000000000004	1.0518030570162014	0.9768864916052785	0.26245892734294113
720	0.35	1.0361774129098669	0.933693342103592	0.24296233054733085
720	0.4	1.0242759775417127	0.890092752986621	0.22875159492780228
720	0.45000000000000007	1.0168690151891222	0.8469867570366536	0.22013000536419658
720	0.5	1.0143583252535076	0.804942716082014	0.21724201440108426
720	0.55	1.0168690151891224	0.7642988575396155	0.22013000536419666
720	0.6	1.0242759775417127	0.7252143166865715	0.22875159492780234
720	0.65	1.0361774129098669	0.687682672154906	0.24296233054733085
720	0.7000000000000001	1.0518030570162014	0.651510453415158	0.26245892734294124
720	0.75	1.0698088131804555	0.6162436436974166	0.2866623162200807
720	0.8	1.0878214750298574	0.5809858758647692	0.3144772676542178
720	0.85	1.1013100463102325	0.5439265297166034	0.3437261037946731
720	0.9	1.1001090028980025	0.5008462643076034	0.36945497195995175
730	0.1	1.1023016399633	1.094604653293518	0.37032913994820243
730	0.15000000000000002	1.1033995958372294	1.0854368444211895	0.3445026212209211
730	0.2	1.0898262242847685	1.0572006895401447	0.3151719949548399
730	0.25	1.0717436859238199	1.0200764177300865	0.2872889733253202
730	0.30000000000000004	1.0536816326253513	0.9786481153061359	0.2630304001310751
730	0.35	1.0380126179367934	0.935369446141468	0.2434911136051903
730	0.4	1.0260803882343008	0.891689410849127	0.22924998291278392
730	0.45000000000000007	1.018655014438133	0.8485098279212331	0.2206101891179102
730	0.5	1.0161381974593495	0.8063979339597505	0.21771613498908862
730	0.55	1.0186550144381332	0.765691890892766	0.22061018911791028
730	0.6	1.0260803882343008	0.7265508161898455	0.22924998291278398
730	0.65	1.0380126179367934	0.68896831808595	0.2434911136051903
730	0.7000000000000001	1.0536816326253513	0.6527510155476145	0.26303040013107515
730	0.75	1.0717436859238199	0.6174450754479422	0.2872889733253202
730	0.8	1.0898262242847685	0.5821544933100306	0.31517199495483983
730	0.85	1.1033995958372294	0.5450694248883033	0.3445026212209212
730	0.9	1.1023016399633	0.5019725432595498	0.3703291399482024
740	0.1	1.1044638283626549	1.0967539148019532	0.37119106836392707
740	0.15000000000000002	1.1054601831888293	1.0874684629271947	0.3452682933914987
740	0.2	1.0918032155412745	1.059126299069243	0.3158570302562213
740	0.25	1.0736517852875662	1.021904347329394	0.2879068925501802
740	0.30000000000000004	1.0555342246106603	0.9803853653088661	0.26359390603241967
740	0.35	1.039822446100346	0.9370223632042849	0.244012525071778
740	0.4	1.0278598521507187	0.8932639813182878	0.22974142267760844
740	0.45000000000000007	1.0204163237970962	0.8500118276750442	0.22108367805492055
740	0.5	1.017893465223245	0.807833015860835	0.21818364513540095
740	0.55	1.0204163237970965	0.7670656434465735	0.2210836780549207
740	0.6	1.0278598521507187	0.7278688103608497	0.2297414226776085
740	0.65	1.039822446100346	0.6902361538380166	0.244012525071778
740	0.7000000000000001	1.0555342246106603	0.6539743806203974	0.2635939060324197
740	0.75	1.0736517852875662	0.618629837720143	0.2879068925501802
740	0.8	1.0918032155412742	0.5833068763722299	0.3158570302562212
740	0.85	1.1054601831888293	0.5461964132555313	0.3452682933914988
740	0.9	1.1044638283626549	0.5030830957088278	0.371191068363927
750	0.1	1.1065963966104402	1.0988737320492734	0.37204109237161764
750	0.15000000000000002	1.1074925953273427	1.0894723000300932	0.3460234167042682
750	0.2	1.0937532024711591	1.061025602411965	0.3165326382052273
750	0.25	1.075533837873829	1.0237073191040613	0.28851631239377146
750	0.30000000000000004	1.057361537931092	0.9820989030440366	0.2641496624698093
750	0.35	1.041607585763756	0.9386527224504714	0.24452676612047544
750	0.4	1.0296150459049798	0.8948170637058941	0.23022610384922246
750	0.45000000000000007	1.0221536128673485	0.851493328068226	0.22155065489462553
750	0.5	1.0196247958146742	0.8092485082495299	0.21864472525994982
750	0.55	1.0221536128673487	0.7684206385603028	0.2215506548946256
750	0.6	1.0296150459049798	0.7291688016474395	0.2302261038492225
750	0.65	1.041607585763756	0.6914866631618325	0.24452676612047544
750	0.7000000000000001	1.0573615379310919	0.6551810159583866	0.26414966246980937
750	0.75	1.075533837873829	0.6197983837999766	0.28851631239377146
750	0.8	1.0937532024711591	0.584443466915391	0.3165326382052273
750	0.85	1.1074925953273427	0.5473079283790552	0.3460234167042683
750	0.9	1.1065963966104402	0.5041783513771146	0.37204109237161753
760	0.1	1.1087001399495124	1.1009648955800022	0.37287953360169335
760	0.15000000000000002	1.1094975876495141	1.0914491006133789	0.34676827560924284
760	0.2	1.0956769085350164	1.0628993043972896	0.31719907278897136
760	0.25	1.0773905411698044	1.0254860014856988	0.28911746175198244
760	0.30000000000000004	1.0591642493048647	0.9837893634402481	0.26469787811261947
760	0.35	1.04336869771875	0.9402611278318073	0.24503402982552677
760	0.4	1.0313466190129221	0.8963492333132117	0.23070420842002595
760	0.45000000000000007	1.0238675244344	0.8529548779627056	0.22201129499969388
760	0.5	1.0213328297811515	0.8106449356934647	0.2190995485184005
760	0.55	1.0238675244344	0.7697573786189655	0.22201129499969402
760	0.6	1.0313466190129221	0.7304512723566776	0.230704208420026
760	0.65	1.04336869771875	0.6927203104108925	0.24503402982552677
760	0.7000000000000001	1.0591642493048647	0.656371370140244	0.2646978781126195
760	0.75	1.0773905411698044	0.6209511487802902	0.28911746175198244
760	0.8	1.0956769085350164	0.5855646890549446	0.31719907278897136
760	0.85	1.1094975876495141	0.5484043863835164	0.3467682756092429
760	0.9	1.1087001399495122	0.5052587226667485	0.3728795336016932
770	0.1	1.110775822106525	1.1030281646078555	0.37370670086812435
770	0.15000000000000002	1.1114758856500895	1.0933995800732152	0.34750314324110576
770	0.2	1.097575028573554	1.064748081969004	0.31785657789871286
770	0.25	1.0792225650807952	1.027241036469589	0.28971056042533894
770	0.30000000000000004	1.0609430086961438	0.9854573563195204	0.2652387533396344
770	0.35	1.0451064166368114	0.9418481594205048	0.245534501590301
770	0.4	1.03305519531843	0.8978610426950724	0.23117591115158106
770	0.45000000000000007	1.025558675879224	0.8543970045183078	0.22246576676509705
770	0.5	1.023018182354553	0.8120228020165947	0.21954828118630143
770	0.55	1.0255586758792237	0.7710763461378654	0.2224657667650972
770	0.6	1.03305519531843	0.7317166857157026	0.23117591115158118
770	0.65	1.0451064166368114	0.6939375415634382	0.245534501590301
770	0.7000000000000001	1.0609430086961438	0.6575458739864459	0.2652387533396345
770	0.75	1.0792225650807952	0.6220885505201721	0.28971056042533894
770	0.8	1.097575028573554	0.586670950094295	0.31785657789871274
770	0.85	1.1114758856500895	0.5494861868785078	0.3475031432411058
770	0.9	1.1107758221065247	0.506324605577449	0.3737067008681242
780	0.1	1.1128241769331038	1.105064268647299	0.3745228908391713
780	0.15000000000000002	1.11342818647731	1.0953244258524295	0.3482282820104346
780	0.2	1.0994482302955706	1.066572585635593	0.3185053878570294
780	0.25	1.0810305533637432	1.028973040988839	0.2902958195937673
780	0.30000000000000004	1.062698440705251	0.987103467702108	0.26577248067175147
780	0.35	1.0468213524262648	0.9434143746501596	0.24602835954764682
780	0.4	1.0347413743271114	0.8993530228419252	0.23164137995201256
780	0.45000000000000007	1.0272276604979815	0.8558202143205814	0.22291423198178817
780	0.5	1.024681444766205	0.8133825913773166	0.21999108301819817
780	0.55	1.0272276604979818	0.7723780047954422	0.22291423198178825
780	0.6	1.0347413743271114	0.7329654868637139	0.23164137995201262
780	0.65	1.0468213524262648	0.6951387851780597	0.24602835954764682
780	0.7000000000000001	1.062698440705251	0.6587049414831251	0.2657724806717515
780	0.75	1.0810305533637432	0.6232109905419484	0.2902958195937673
780	0.8	1.0994482302955706	0.5877626414004715	0.31850538785702937
780	0.85	1.11342818647731	0.5505537138196855	0.34822828201043465
780	0.9	1.1128241769331038	0.5073763805632452	0.3745228908391711
790	0.1	1.1148459099416683	1.1070739090403663	0.37532838866486595
790	0.15000000000000002	1.1153551603886511	1.0972242988761203	0.34894394415686925
790	0.2	1.1012971556705555	1.0683734408271828	0.3191457279110285
790	0.25	1.0828151249689013	1.0306826082004619	0.2908734422608123
790	0.30000000000000004	1.0644311458698048	0.9887282610277067	0.2662992451768507
790	0.35	1.048514091502429	0.9449603094771886	0.24651577493449423
790	0.4	1.0364057324545497	0.9008256842861476	0.23210077622913014
790	0.45000000000000007	1.028875048737213	0.8572249944363605	0.22335684617698495
790	0.5	1.0263231854777315	0.8147247692775009	0.2204281075836432
790	0.55	1.0288750487372131	0.7736628003999182	0.2233568461769851
790	0.6	1.0364057324545497	0.7341981037803703	0.2321007762291302
790	0.65	1.048514091502429	0.6963244532880326	0.24651577493449423
790	0.7000000000000001	1.0644311458698048	0.6598489706466619	0.2662992451768508
790	0.75	1.0828151249689013	0.6243188548706218	0.2908734422608123
790	0.8	1.1012971556705555	0.5888401392235613	0.3191457279110285
790	0.85	1.1153551603886511	0.551607336314537	0.34894394415686936
790	0.9	1.114845909941668	0.5084144133342272	0.37532838866486595
800	0.1	1.1168416997439063	1.1090577603867036	0.37612346856453654
800	0.15000000000000002	1.117257452114377	1.0990998348963588	0.3496503722671048
800	0.2	1.103122422233143	1.0701512491665954	0.31977781469423744
800	0.25	1.0845768752966096	1.0323703086900786	0.29144362366963683
800	0.30000000000000004	1.066141701883551	0.9903322782993915	0.2668192248489481
800	0.35	1.050185197977424	0.9464864794687877	0.24699691244266178
800	0.4	1.038048824195601	0.9022795181383674	0.2325542552211216
800	0.45000000000000007	1.0305013893509058	0.8586118134025417	0.2237937589328385
800	0.5	1.0279439513340605	0.8160497835076784	0.22085950258186302
800	0.55	1.0305013893509058	0.7749311617947773	0.22379375893283862
800	0.6	1.038048824195601	0.7354149481554287	0.23255425522112166
800	0.65	1.050185197977424	0.6974949422390314	0.24699691244266178
800	0.7000000000000001	1.066141701883551	0.6609783443335213	0.2668192248489481
800	0.75	1.0845768752966096	0.6254125148201289	0.29144362366963683
800	0.8	1.103122422233143	0.5899038054641885	0.3197778146942374
800	0.85	1.117257452114377	0.5526474093770161	0.3496503722671049
800	0.9	1.1168416997439061	0.509439055607329	0.37612346856453643
810	0.1	1.1188121993992066	1.1110164718840927	0.3769083943773871
810	0.15000000000000002	1.1191356821358223	1.1009516457527881	0.3503477997603605
810	0.2	1.1049246243060364	1.0719065896609488	0.32040185665950566
810	0.25	1.0863163773755447	1.0340366916013324	0.29200655169293094
810	0.30000000000000004	1.0678306647390443	0.9919160411560783	0.26733259096356754
810	0.35	1.05183521477566	0.947993380822915	0.24747193054766187
810	0.4	1.0396711832206587	0.9037149970590346	0.23300196630650327
810	0.45000000000000007	1.0321072104852977	0.859981122153083	0.22422511418511235
810	0.5	1.0295442686444178	0.8173580650331653	0.22128541013668673
810	0.55	1.0321072104852977	0.7761835017076532	0.22422511418511248
810	0.6	1.0396711832206587	0.7366164162040242	0.23300196630650333
810	0.65	1.05183521477566	0.6986506334744732	0.24747193054766187
810	0.7000000000000001	1.0678306647390443	0.6620934309994427	0.2673325909635676
810	0.75	1.0863163773755447	0.6264923277304032	0.29200655169293094
810	0.8	1.1049246243060364	0.5909539883929502	0.32040185665950566
810	0.85	1.1191356821358223	0.553674274634887	0.3503477997603605
810	0.9	1.1188121993992066	0.5104506458099749	0.37690839437738705
820	0.1	1.1207580376797315	1.1129506685861041	0.37768342007888567
820	0.15000000000000002	1.120990447884722	1.102780320555364	0.35103645134374245
820	0.2	1.1067043341474323	1.0736400198196903	0.32101805448508036
820	0.25	1.0880341829682472	1.0356822856955945	0.29256240719864385
820	0.30000000000000004	1.069498569799823	0.9934800518788007	0.26783950841109716
820	0.35	1.053464664680498	0.949481491325332	0.24794098181713514
820	0.4	1.0412733234042846	0.9051325761700413	0.23344405329486867
820	0.45000000000000007	1.0336930206967545	0.8613333548887949	0.2246510505033579
820	0.5	1.0311246441966286	0.8186500288255015	0.2217059670732029
820	0.55	1.0336930206967547	0.7774202175468251	0.22465105050335799
820	0.6	1.0412733234042846	0.7378028894316213	0.23344405329486873
820	0.65	1.053464664680498	0.6997918942723651	0.24794098181713514
820	0.7000000000000001	1.069498569799823	0.6631945854117365	0.2678395084110972
820	0.75	1.0880341829682472	0.6275586376588889	0.29256240719864385
820	0.8	1.1067043341474323	0.59199102332536	0.32101805448508036
820	0.85	1.120990447884722	0.5546882609932879	0.35103645134374256
820	0.9	1.1207580376797315	0.5114495097400978	0.3776834200788856
830	0.1	1.122679820258225	1.1148609525829383	0.3784487902654761
830	0.15000000000000002	1.1228223248693654	1.1045864267949226	0.35171654343971337
830	0.2	1.1084621030284687	1.075352076704441	0.3216266014558204
830	0.25	1.0897308236092513	1.037307600347053	0.29311136439336893
830	0.30000000000000004	1.0711459328072261	0.9950247943356375	0.2683401360097458
830	0.35	1.0550740513171215	0.9509512712483018	0.2484042132004117
830	0.4	1.0428557397911522	0.906532693910767	0.23388065469984454
830	0.45000000000000007	1.0352593099076195	0.8626689298941086	0.22507170135394358
830	0.5	1.0326855662096117	0.8199260746431964	0.22212130517748474
830	0.55	1.0352593099076197	0.7786416921491444	0.22507170135394372
830	0.6	1.0428557397911522	0.7389747353523123	0.2338806546998446
830	0.65	1.0550740513171215	0.7009190784372038	0.2484042132004117
830	0.7000000000000001	1.0711459328072261	0.6642821493181152	0.2683401360097459
830	0.75	1.0897308236092513	0.6286117760298436	0.29311136439336893
830	0.8	1.1084621030284687	0.5930152332555696	0.3216266014558203
830	0.85	1.1228223248693654	0.5556896852577226	0.3517165434397134
830	0.9	1.122679820258225	0.5124359611857315	0.37844879026547606
840	0.1	1.1245781308241547	1.116747904111016	0.37920474060989645
840	0.15000000000000002	1.12463186773286	1.1063705113868019	0.35238828458768956
840	0.2	1.1101984622457537	1.0770432779155799	0.3222276838213552
840	0.25	1.091406811580679	1.0389131264778597	0.29365359114492984
840	0.30000000000000004	1.0727732508265786	0.9965507348697248	0.2688346267995783
840	0.35	1.0566638600762213	0.9524031641951602	0.24886176630056492
840	0.4	1.0444189095038259	0.9079157728425655	0.23431190399554355
840	0.45000000000000007	1.0368065503045083	0.8639882503046482	0.22548719534718065
840	0.5	1.0342275052285252	0.8211865877654482	0.22253155144061207
840	0.55	1.0368065503045085	0.7798482944829043	0.22548719534718073
840	0.6	1.0444189095038259	0.7401323081638358	0.2343119039955436
840	0.65	1.0566638600762213	0.7020325269501759	0.24886176630056492
840	0.7000000000000001	1.0727732508265786	0.6653564520752049	0.26883462679957837
840	0.75	1.091406811580679	0.6296520622444777	0.29365359114492984
840	0.8	1.1101984622457537	0.5940269294518422	0.3222276838213552
840	0.85	1.12463186773286	0.556678852719418	0.3523882845876896
840	0.9	1.1245781308241543	0.5134103025071088	0.3792047406098964
850	0.1	1.126453532133304	1.1186120825964123	0.3799514982892645
850	0.15000000000000002	1.1264196112483573	1.1081331016522917	0.3530518758216249
850	0.2	1.1119139240736118	1.0787141225200838	0.3228214811328382
850	0.25	1.0930626408297681	1.0404993374376061	0.29418924928571216
850	0.30000000000000004	1.0743810031370646	0.9980583231344162	0.2693231283189854
850	0.35	1.0582345589827178	0.9538375978946215	0.24931377763021337
850	0.4	1.0459632925965312	0.909282220405376	0.23473792985769665
850	0.45000000000000007	1.0383351971831616	0.8652917048291208	0.22589765646968468
850	0.5	1.0357509149666517	0.8224319396821907	0.22293682828811445
850	0.55	1.0383351971831618	0.7810403803088705	0.22589765646968485
850	0.6	1.0459632925965312	0.7412759493824078	0.2347379298576967
850	0.65	1.0582345589827178	0.7031325685806392	0.24931377763021337
850	0.7000000000000001	1.0743810031370646	0.6664178112396145	0.26932312831898547
850	0.75	1.0930626408297681	0.6306798042547341	0.29418924928571216
850	0.8	1.1119139240736118	0.5950264120165187	0.3228214811328382
850	0.85	1.1264196112483573	0.5576560577057469	0.3530518758216251
850	0.9	1.126453532133304	0.5143728251839571	0.37995149828926444
860	0.1	1.1283065669955263	1.12045402763681	0.3806892823877953
860	0.15000000000000002	1.1281860712556955	1.1098747062423082	0.3537075110252786
860	0.2	1.1136089826602944	1.0803650919247703	0.32340816655981125
860	0.25	1.0946987878324255	1.0420666898310642	0.29471849489807916
860	0.30000000000000004	1.075969652069269	0.9995479928793164	0.2698057828648305
860	0.35	1.0597865995133982	0.9552549849483678	0.24976037885222052
860	0.4	1.0474893328587203	0.9106324296298309	0.23515885639054868
860	0.45000000000000007	1.0398456897436186	0.8665796684287471	0.22630320430301853
860	0.5	1.0372562330977853	0.8236624887435486	0.2233372537958667
860	0.55	1.0398456897436186	0.7822182928024214	0.2263032043030186
860	0.6	1.0474893328587203	0.7424059884401962	0.23515885639054873
860	0.65	1.0597865995133982	0.704219520461614	0.24976037885222052
860	0.7000000000000001	1.0759696520692688	0.6674665331242084	0.26980578286483053
860	0.75	1.0946987878324255	0.6316952991032724	0.29471849489807916
860	0.8	1.113608982660294	0.5960139704129825	0.3234081665598113
860	0.85	1.1281860712556955	0.558621584098177	0.35370751102527864
860	0.9	1.1283065669955263	0.5153238103304524	0.38068928238779537
870	0.1	1.1301377592049686	1.1222742599262643	0.38141830427598145
870	0.15000000000000002	1.1299317455435365	1.111595816007318	0.3543553772667329
870	0.2	1.1152841148720736	1.0819966506987486	0.3239879071885725
870	0.25	1.0963157124065757	1.0436156242977925	0.2952414785831337
870	0.30000000000000004	1.0775396437940283	1.0010201626906166	0.27028272773741696
870	0.35	1.0613204173670283	0.9566557235351741	0.2502016970063491
870	0.4	1.0489974585719362	0.9119667798079655	0.23557480334051398
870	0.45000000000000007	1.0413384518391813	0.8678525029571899	0.22670395422957573
870	0.5	1.0387438820025652	0.8248785807715338	0.22373294189338688
870	0.55	1.0413384518391815	0.7833823631395131	0.22670395422957584
870	0.6	1.0489974585719362	0.7435227432480492	0.23557480334051403
870	0.65	1.0613204173670283	0.7052936886317974	0.2502016970063491
870	0.7000000000000001	1.0775396437940283	0.6685029133220093	0.270282727737417
870	0.75	1.0963157124065757	0.6326988334320193	0.2952414785831337
870	0.8	1.1152841148720736	0.5969898839619298	0.3239879071885725
870	0.85	1.1299317455435365	0.5595757058200258	0.35435537726673294
870	0.9	1.1301377592049686	0.5162635291800995	0.3814183042759814
880	0.1	1.1319476144167442	1.1240732821267247	0.3821387679678439
880	0.15000000000000002	1.1316571146807692	1.113296904817227	0.3549956551135964
880	0.2	1.1169397810888053	1.083609247348588	0.32456086430332753
880	0.25	1.0979138584787558	1.045146566246934	0.2957583457139737
880	0.30000000000000004	1.0790914090659534	1.0024752366888783	0.2707540954713283
880	0.35	1.0628364331902163	0.9580401980745696	0.2506378547228416
880	0.4	1.0504880832231893	0.9132856371253838	0.23598588629750755
880	0.45000000000000007	1.0428138926823434	0.8691105577637064	0.2271000176265884
880	0.5	1.0402142694719356	0.8260805496365838	0.22412400255540563
880	0.55	1.0428138926823434	0.7845329110489606	0.2271000176265885
880	0.6	1.0504880832231893	0.7446265207258702	0.23598588629750766
880	0.65	1.0628364331902163	0.7063553685464098	0.2506378547228416
880	0.7000000000000001	1.0790914090659534	0.6695272371999648	0.27075409547132834
880	0.75	1.0979138584787558	0.633690683961453	0.2957583457139737
880	0.8	1.1169397810888055	0.5979544223090637	0.32456086430332753
880	0.85	1.1316571146807692	0.5605186872961022	0.35499565511359643
880	0.9	1.1319476144167442	0.5171922435426203	0.38213876796784385
890	0.1	1.1337366209737072	1.1258515796899529	0.3828508704577639
890	0.15000000000000002	1.1333626428006278	1.1149784303346368	0.35562851893021347
890	0.2	1.1185764259542688	1.085203315049415	0.32512719365130016
890	0.25	1.0994936548071554	1.0466599265502496	0.296269236674504
890	0.30000000000000004	1.0806253639247039	1.0039136051871707	0.27122001405308566
890	0.35	1.064335053262039	0.9594087798527902	0.2510689704238208
890	0.4	1.0519616061778134	0.9145893552575051	0.23639221688479461
890	0.45000000000000007	1.0442724075106253	0.87035417026203	0.2274915020490694
890	0.5	1.0416677893706416	0.8272687178013378	0.22451054198251072
890	0.55	1.0442724075106253	0.7856702453333326	0.22749150204906948
890	0.6	1.0519616061778134	0.7457176173028458	0.23639221688479467
890	0.65	1.064335053262039	0.7074048455589961	0.2510689704238208
890	0.7000000000000001	1.0806253639247039	0.6705397803646329	0.2712200140530857
890	0.75	1.0994936548071554	0.6346711179426203	0.296269236674504
890	0.8	1.1185764259542685	0.5989078458661643	0.32512719365130016
890	0.85	1.1333626428006278	0.5614507838861585	0.3556285189302135
890	0.9	1.1337366209737072	0.518110206234763	0.38285087045776384
900	0.1	1.1355052506866947	1.1276096216331828	0.38355480203827735
900	0.15000000000000002	1.1350487783407208	1.1166408347446246	0.35625413715809967
900	0.2	1.120194479084337	1.0867792723349217	0.32568704569288975
900	0.25	1.1010555156640225	1.0481561021962116	0.2967742870847816
900	0.30000000000000004	1.0821419103568715	1.0053356453122253	0.2716806071265684
900	0.35	1.065816670140214	0.9607618276135608	0.2514951585133341
900	0.4	1.0534184133145272	0.9158782759323111	0.2367939029381342
900	0.45000000000000007	1.0457143782150118	0.8715836664672874	0.22787851140243945
900	0.5	1.043104822263467	0.8284433968338587	0.22489266277160455
900	0.55	1.0457143782150116	0.7867946643605739	0.22787851140243953
900	0.6	1.0534184133145272	0.7467963193895579	0.23679390293813427
900	0.65	1.065816670140214	0.7084423953761434	0.2514951585133341
900	0.7000000000000001	1.0821419103568715	0.6715408091016803	0.27168060712656844
900	0.75	1.1010555156640225	0.6356403935837228	0.2967742870847816
900	0.8	1.120194479084337	0.5998504062273302	0.32568704569288964
900	0.85	1.1350487783407208	0.5623722422939212	0.3562541371580997
900	0.9	1.1355052506866947	0.5190176614868001	0.3835548020382773
910	0.1	1.137253959571344	1.1293478612716077	0.38425074660010694
910	0.15000000000000002	1.1367159547419083	1.1182845454439356	0.3568726725807241
910	0.2	1.1217943557357861	1.088337523749019	0.3262405658378735
910	0.25	1.1025998414801566	1.0496354769077445	0.2972736280137927
910	0.30000000000000004	1.083641436921088	1.0067417215910797	0.2721359941869437
910	0.35	1.0672816632713733	0.9620996881160578	0.25191652955679994
910	0.4	1.0548588776252226	0.9171527294618282	0.23719104867493407
910	0.45000000000000007	1.0471401739334811	0.8727993615030863	0.2282611461055269
910	0.5	1.044525736006683	0.8296048878923394	0.22527046407685594
910	0.55	1.0471401739334811	0.7879064565283079	0.22826114610552697
910	0.6	1.0548588776252226	0.7478629038238572	0.23719104867493412
910	0.65	1.0672816632713733	0.7094682844869171	0.25191652955679994
910	0.7000000000000001	1.083641436921088	0.6725305807909395	0.27213599418694373
910	0.75	1.1025998414801566	0.636598760452971	0.2972736280137927
910	0.8	1.1217943557357861	0.600782346562049	0.3262405658378735
910	0.85	1.1367159547419083	0.5632833009533309	0.35687267258072414
910	0.9	1.137253959571344	0.5199148453263395	0.3842507466001068
920	0.1	1.1389831885443535	1.1310667369105463	0.38493888191561026
920	0.15000000000000002	1.138364591108743	1.119909975692272	0.357484282573675
920	0.2	1.1233764574383338	1.0898784604616631	0.3267878946685777
920	0.25	1.1041270194539776	1.051098421726016	0.29776738618049436
920	0.30000000000000004	1.0851243193387854	1.008132186505481	0.27258629076391905
920	0.35	1.0687303995678106	0.963422696662206	0.2523331904505587
920	0.4	1.0562833597817975	0.9184130352444037	0.23758375485407546
920	0.45000000000000007	1.0485501516119304	0.8740015600807359	0.2286395032445783
920	0.5	1.0459308863070096	0.8307534821831675	0.2256440417617753
920	0.55	1.0485501516119309	0.7890059007026181	0.22863950324457838
920	0.6	1.0562833597817975	0.7489176382922224	0.2375837548540755
920	0.65	1.0687303995678106	0.7104827705686854	0.2523331904505587
920	0.7000000000000001	1.0851243193387854	0.673509344298637	0.27258629076391905
920	0.75	1.1041270194539776	0.6375464598592728	0.29776738618049436
920	0.8	1.1233764574383338	0.6017039019866287	0.3267878946685777
920	0.85	1.138364591108743	0.5641841903935004	0.3574842825736751
920	0.9	1.1389831885443535	0.5208019859409524	0.38493888191561026
930	0.1	1.1406933640818275	1.1327666724999212	0.38561937990673134
930	0.15000000000000002	1.1399950928339802	1.1215175252281482	0.35808911934116644
930	0.2	1.1249411725923135	1.0914024608511932	0.3273291681508703
930	0.25	1.105637424127487	1.0525452955624865	0.29825568414388853
930	0.30000000000000004	1.0865909210528455	1.0095073810161515	0.2730316085949948
930	0.35	1.070163233952884	0.9647311775953165	0.2527452445821735
930	0.4	1.0576922086721914	0.9196595022396792	0.23797211892702014
930	0.45000000000000007	1.0499446565346209	0.8751905569524158	0.2290136767188664
930	0.5	1.0473206172502012	0.8318894613940909	0.22601348854299264
930	0.55	1.049944656534621	0.7900932666329744	0.2290136767188665
930	0.6	1.0576922086721914	0.749960781728209	0.23797211892702022
930	0.65	1.070163233952884	0.7114861028708702	0.2527452445821735
930	0.7000000000000001	1.0865909210528455	0.6744773403482826	0.27303160859499487
930	0.75	1.105637424127487	0.6384837252122006	0.29825568414388853
930	0.8	1.1249411725923135	0.6026152999153999	0.3273291681508703
930	0.85	1.1399950928339802	0.5650751335837777	0.3580891193411665
930	0.9	1.1406933640818275	0.521679304021001	0.3856193799067313
940	0.1	1.1423848988421645	1.1344480782534836	0.3862924068984584
940	0.15000000000000002	1.1416078521894777	1.1231075808516	0.35868733013976944
940	0.2	1.126488877034195	1.0929098910553405	0.3278645178337634
940	0.25	1.1071314179312508	1.0539764457212664	0.29873864048283705
940	0.30000000000000004	1.0880415937562131	1.0108676350588606	0.27347205578936634
940	0.35	1.071580509877091	0.9660254447719073	0.25315279198208174
940	0.4	1.0590857619075982	0.9208924294180243	0.23835623518076196
940	0.45000000000000007	1.0513240228261027	0.8763666373399787	0.229383757378441
940	0.5	1.0486952618012162	0.8330130981040874	0.22637889412627724
940	0.55	1.0513240228261027	0.7911688153448411	0.22938375737844108
940	0.6	1.0590857619075982	0.7509925846894633	0.23835623518076202
940	0.65	1.071580509877091	0.7124785225780518	0.25315279198208174
940	0.7000000000000001	1.0880415937562131	0.6754348018715958	0.2734720557893664
940	0.75	1.1071314179312508	0.6394107823625784	0.29873864048283705
940	0.8	1.126488877034195	0.6035167603929974	0.3278645178337633
940	0.85	1.1416078521894777	0.5659563462602047	0.35868733013976944
940	0.9	1.1423848988421645	0.5225470130839526	0.38629240689845834
950	0.1	1.144058192255748	1.1361113512350347	0.38695812385871964
950	0.15000000000000002	1.1432032488856316	1.124680516975864	0.359279057490187
950	0.2	1.1280199345720054	1.0944011054929084	0.3283940710383543
950	0.25	1.1086093517003879	1.055392208393679	0.2992163699662752
950	0.30000000000000004	1.0894766778923837	1.012213268014102	0.2739077369830759
950	0.35	1.0729825598066984	0.9673058020084261	0.2535559294671482
950	0.4	1.0604643463027024	0.9221121061860577	0.23873619487314623
950	0.45000000000000007	1.0526885739264478	0.877530077340937	0.22974983315452346
950	0.5	1.050055142277786	0.8341246561714253	0.22674034533529341
950	0.55	1.0526885739264478	0.792232799511394	0.2297498331545236
950	0.6	1.0604643463027024	0.7520132897146702	0.2387361948731463
950	0.65	1.0729825598066984	0.7134602631537402	0.2535559294671482
950	0.7000000000000001	1.0894766778923837	0.6763819543407462	0.27390773698307597
950	0.75	1.1086093517003879	0.6403278499249226	0.2992163699662752
950	0.8	1.1280199345720054	0.604408496408932	0.3283940710383543
950	0.85	1.1432032488856316	0.5668280372345583	0.35927905749018707
950	0.9	1.144058192255748	0.5234053197813637	0.38695812385871947
960	0.1	1.1457136310835383	1.1377568759137342	0.38761668662557774
960	0.15000000000000002	1.144781650601338	1.1262366961499906	0.35986443937783086
960	0.2	1.1295346974925524	1.095876447357978	0.328917951036782
960	0.25	1.1100715651633886	1.0567929091267785	0.29968898371443203
960	0.30000000000000004	1.0908965031295468	1.0135445891520436	0.27433875348596687
960	0.35	1.0743697056866457	0.9685725435044494	0.2539547507766391
960	0.4	1.0618282783306392	0.9233188127897669	0.23911208636104
960	0.45000000000000007	1.0540386230414696	0.8786811443130754	0.23011198918301323
960	0.5	1.0514005707990555	0.8352243911012911	0.22709792623355446
960	0.55	1.0540386230414698	0.793285463805662	0.23011198918301332
960	0.6	1.0618282783306392	0.7530231316617014	0.23911208636104006
960	0.65	1.0743697056866457	0.7144315506660414	0.2539547507766391
960	0.7000000000000001	1.0908965031295468	0.6773190160830861	0.2743387534859669
960	0.75	1.1100715651633886	0.6412351395828889	0.29968898371443203
960	0.8	1.1295346974925524	0.6052907141955692	0.328917951036782
960	0.85	1.144781650601338	0.5676904086870785	0.3598644393778309
960	0.9	1.1457136310835383	0.5242544241896324	0.3876166866255776
970	0.1	1.1473515899465183	1.139385024690431	0.38826824612252026
970	0.15000000000000002	1.1463434134863157	1.1277764695542036	0.36044360944290194
970	0.2	1.1310335070422115	1.0973362490883514	0.3294362772218241
970	0.25	1.1115183874054615	1.0581788632674538	0.30015658935162126
970	0.30000000000000004	1.0923013888100275	1.0148618980542925	0.2747652034209564
970	0.35	1.0757422593793413	0.9698259542438378	0.25434934670106907
970	0.4	1.0631778645542571	0.9245128206966261	0.2394839952218013
970	0.45000000000000007	1.0553744735694928	0.8798200972390241	0.23047030792153642
970	0.5	1.0527318497108629	0.8363125503942647	0.22745171824000032
970	0.55	1.0553744735694928	0.7943270452343196	0.2304703079215365
970	0.6	1.0631778645542571	0.754022338028141	0.23948399522180133
970	0.65	1.0757422593793413	0.7153926040963425	0.25434934670106907
970	0.7000000000000001	1.0923013888100275	0.678246198579472	0.27476520342095645
970	0.75	1.1115183874054615	0.6421328563787819	0.30015658935162126
970	0.8	1.1310335070422113	0.6061636135105549	0.3294362772218241
970	0.85	1.1463434134863157	0.5685436564439031	0.360443609442902
970	0.9	1.1473515899465183	0.525094520085539	0.3882682461225201
980	0.1	1.1489724318277907	1.1409961583968056	0.388912948562586
980	0.15000000000000002	1.1478888826375149	1.1293001774696971	0.36101669716062756
980	0.2	1.1325166938829136	1.0987808328098336	0.32994916526771545
980	0.25	1.112950137307991	1.0595503763836331	0.30061929115112607
980	0.30000000000000004	1.0936916443765545	1.0161654850139128	0.27518718185610047
980	0.35	1.0771005230808322	0.971066310375203	0.25473980520441647
980	0.4	1.0645134020351483	0.925694392958011	0.23985200436846324
980	0.45000000000000007	1.0566964195061224	0.8809471870720351	0.2308248692604382
980	0.5	1.054049271989093	0.8373893738768222	0.2278018002385942
980	0.55	1.0566964195061226	0.7953577734542633	0.23082486926043827
980	0.6	1.0645134020351483	0.7550111292552759	0.23985200436846335
980	0.65	1.0771005230808322	0.7163436356320751	0.25473980520441647
980	0.7000000000000001	1.0936916443765545	0.6791637067471911	0.2751871818561005
980	0.75	1.112950137307991	0.6430211989881225	0.30061929115112607
980	0.8	1.1325166938829139	0.6070273879046547	0.32994916526771545
980	0.85	1.1478888826375149	0.569387970240161	0.3610166971606276
980	0.9	1.1489724318277907	0.525925795207518	0.38891294856258596
990	0.1	1.1505765085490083	1.1425906267689983	0.38955093564201543
990	0.15000000000000002	1.1494183925511807	1.1308081497244324	0.3615838280122591
990	0.2	1.1339845785248508	1.1002105107578264	0.33045672728272757
990	0.25	1.1143671239655606	1.0609077446639807	0.30107719017266205
990	0.30000000000000004	1.0950675697767738	1.0174556314150247	0.2756047809298964
990	0.35	1.0784447897157405	0.9722938795729581	0.2551262115400452
990	0.4	1.0658351787218079	0.9268637845531159	0.24021619415901918
990	0.45000000000000007	1.058004745828364	0.8820626570641078	0.23117575062809007
990	0.5	1.0553531216224497	0.8384550940149685	0.22814824868230657
990	0.55	1.058004745828364	0.7963778710730284	0.23117575062809018
990	0.6	1.0658351787218079	0.755989719016567	0.24021619415901924
990	0.65	1.0784447897157405	0.7172848509445244	0.2551262115400452
990	0.7000000000000001	1.0950675697767738	0.6800717392084329	0.27560478092989643
990	0.75	1.1143671239655606	0.6439003599801785	0.30107719017266205
990	0.8	1.1339845785248506	0.6078822249758938	0.33045672728272757
990	0.85	1.1494183925511807	0.5702235339695987	0.361583828012259
990	0.9	1.1505765085490083	0.5267484315035381	0.38955093564201526
1000	0.1	1.1521641612226934	1.1441687688972655	0.3901823447240613
1000	0.15000000000000002	1.150932267552068	1.1323007061163948	0.3621451236473931
1000	0.2	1.1354374717373086	1.1016255856776134	0.33095907195401053
1000	0.25	1.1157696470819003	1.0622512552973962	0.301530384392871
1000	0.30000000000000004	1.0964294558473249	1.018732610093223	0.2760180899702317
1000	0.35	1.079775343312247	0.9735089213801248	0.2555086483607664
1000	0.4	1.0671434738181862	0.9280212427154949	0.24057664250016653
1000	0.45000000000000007	1.0592997288593358	0.8831667430775365	0.2315230270908586
1000	0.5	1.056643673975897	0.8395099362120233	0.22849113769182666
1000	0.55	1.0592997288593358	0.7973875539340224	0.23152302709085867
1000	0.6	1.0671434738181862	0.7569583144915389	0.24057664250016658
1000	0.65	1.079775343312247	0.7182164494525944	0.2555086483607664
1000	0.7000000000000001	1.0964294558473249	0.6809704885451866	0.2760180899702317
1000	0.75	1.1157696470819003	0.6447705260653208	0.301530384392871
1000	0.8	1.1354374717373086	0.608728306610838	0.3309590719540104
1000	0.85	1.150932267552068	0.5710505259215641	0.36214512364739315
1000	0.9	1.1521641612226934	0.5275626053664073	0.3901823447240613

==> anc/PlotMaking/LO.txt <==
qOvergT, TsmallQ, TLargeQ, TGamma-combined, InverseFourier, InverseSubtraction
0.001, 999792, 852556, 999792, -0.0776248, 206.372, 
0.0011044, 819683, 698987, 819683, -0.0776219, 186.863, 
0.0012197, 672019, 573080, 672019, -0.0776206, 169.199, 
0.00134704, 550955, 469852, 550955, -0.0776197, 153.204, 
0.00148767, 451699, 385219, 451700, -0.0776142, 138.721, 
0.00164299, 370324, 315830, 370324, -0.0776112, 125.608, 
0.00181452, 303607, 258940, 303607, -0.0776066, 113.734, 
0.00200396, 248909, 212298, 248909, -0.0776016, 102.982, 
0.00221317, 204065, 174057, 204065, -0.0775946, 93.2471, 
0.00244423, 167299, 142704, 167299, -0.0775867, 84.4323, 
0.00269941, 137156, 116999, 137156, -0.0775767, 76.4507, 
0.00298124, 112444, 95924.2, 112444, -0.0775646, 69.2237, 
0.00329248, 92183.5, 78645.5, 92183.6, -0.0775507, 62.6798, 
0.00363622, 75573.1, 64479.1, 75573.3, -0.0775332, 56.7546, 
0.00401585, 61955.3, 52864.5, 61955.4, -0.0775113, 51.3894, 
0.00443511, 50790.9, 43342.1, 50791, -0.0774862, 46.5315, 
0.00489814, 41637.9, 35534.8, 41638, -0.0774556, 42.1328, 
0.00540951, 34134, 29133.9, 34134.1, -0.0774169, 38.1499, 
0.00597427, 27982.1, 23886, 27982.2, -0.0773727, 34.5435, 
0.00659799, 22938.7, 19583.4, 22938.8, -0.0773192, 31.278, 
0.00728683, 18803.9, 16055.7, 18804.1, -0.0772549, 28.3212, 
0.00804759, 15414.3, 13163.6, 15414.4, -0.0771791, 25.644, 
0.00888777, 12635.4, 10792.3, 12635.5, -0.0770887, 23.2198, 
0.00981566, 10357.3, 8848.23, 10357.4, -0.0769832, 21.0248, 
0.0108404, 8489.72, 7254.31, 8489.84, -0.0768615, 19.0373, 
0.0119722, 6958.73, 5947.51, 6958.84, -0.0767219, 17.2376, 
0.0132221, 5703.66, 4876.09, 5703.78, -0.0765679, 15.6081, 
0.0146025, 4674.81, 3997.67, 4674.92, -0.0763974, 14.1326, 
0.016127, 3831.41, 3277.48, 3831.52, -0.0762217, 12.7967, 
0.0178107, 3140.04, 2687.01, 3140.16, -0.0760475, 11.587, 
0.0196702, 2573.31, 2202.9, 2573.43, -0.0758929, 10.4916, 
0.0217238, 2108.77, 1805.99, 2108.88, -0.0757923, 9.49983, 
0.0239918, 1727.98, 1480.58, 1728.1, -0.0757814, 8.60179, 
0.0264965, 1415.86, 1213.79, 1415.98, -0.0759239, 7.78865, 
0.0292628, 1160.04, 995.047, 1160.15, -0.0763024, 7.05237, 
0.0323179, 950.354, 815.709, 950.469, -0.077025, 6.38569, 
0.0356919, 778.5, 668.675, 778.615, -0.0782238, 5.78204, 
0.0394182, 637.654, 548.126, 637.769, -0.0800451, 5.23545, 
0.0435335, 522.225, 449.291, 522.34, -0.0826311, 4.74053, 
0.0480785, 427.631, 368.259, 427.746, -0.0860753, 4.2924, 
0.0530979, 350.115, 301.823, 350.23, -0.0903709, 3.88663, 
0.0586414, 286.597, 247.355, 286.712, -0.0953351, 3.51922, 
0.0647637, 234.553, 202.697, 234.667, -0.100559, 3.18654, 
0.0715251, 191.912, 166.084, 192.026, -0.105419, 2.88531, 
0.0789924, 156.978, 136.066, 157.092, -0.109232, 2.61256, 
0.0872393, 128.361, 111.455, 128.475, -0.111578, 2.36559, 
0.0963472, 104.92, 91.2779, 105.034, -0.112705, 2.14196, 
0.106406, 85.7218, 74.7352, 85.8352, -0.113666, 1.93948, 
0.117515, 69.9998, 61.1726, 70.1129, -0.115747, 1.75613, 
0.129784, 57.1264, 50.0534, 57.2391, -0.119222, 1.59012, 
0.143333, 46.5872, 40.9375, 46.6993, -0.122652, 1.43981, 
0.158297, 37.9604, 33.4642, 38.072, -0.124498, 1.3037, 
0.174824, 30.9006, 27.3377, 31.0115, -0.125783, 1.18046, 
0.193076, 25.1246, 22.3155, 25.2347, -0.128621, 1.06887, 
0.213233, 20.4004, 18.1989, 20.5095, -0.131534, 0.967824, 
0.235495, 16.5379, 14.8249, 16.6458, -0.132948, 0.876333, 
0.260081, 13.3813, 12.0601, 13.4878, -0.135603, 0.793492, 
0.287234, 10.8031, 9.79488, 10.908, -0.13778, 0.718481, 
0.317221, 8.69882, 7.9396, 8.80192, -0.139668, 0.650562, 
0.35034, 6.98293, 6.42077, 7.08386, -0.141784, 0.589063, 
0.386916, 5.58536, 5.17817, 5.68381, -0.143552, 0.533377, 
0.42731, 4.44879, 4.16245, 4.54437, -0.144847, 0.482956, 
0.471922, 3.52626, 3.3332, 3.61858, -0.146317, 0.437301, 
0.521191, 2.77932, 2.65733, 2.86796, -0.147151, 0.395962, 
0.575604, 2.17648, 2.10767, 2.26099, -0.147382, 0.358531, 
0.635698, 1.69187, 1.66196, 1.77184, -0.147094, 0.324638, 
0.702066, 1.30426, 1.30189, 1.37926, -0.146202, 0.29395, 
0.775363, 0.996133, 1.01237, 1.0658, -0.14458, 0.266162, 
0.856312, 0.752991, 0.780926, 0.817023, -0.142039, 0.241001, 
0.945712, 0.562806, 0.59718, 0.620987, -0.138724, 0.218219, 
1.04445, 0.415545, 0.452479, 0.467768, -0.134627, 0.19759, 
1.15349, 0.302822, 0.339564, 0.349103, -0.129766, 0.178911, 
1.27391, 0.217628, 0.252339, 0.258104, -0.124153, 0.161999, 
1.40691, 0.154124, 0.185685, 0.189052, -0.117969, 0.146685, 
1.55379, 0.107479, 0.135324, 0.137219, -0.111293, 0.132818, 
1.71601, 0.0737395, 0.0977083, 0.0987322, -0.104409, 0.120263, 
1.89517, 0.0497216, 0.0699296, 0.0704593, -0.0973347, 0.108894, 
2.09302, 0.0329015, 0.0496402, 0.0499016, -0.090292, 0.0985999, 
2.31154, 0.0213184, 0.0349745, 0.0350971, -0.0833405, 0.0892791, 
2.55287, 0.0134794, 0.0244759, 0.0245303, -0.07666, 0.0808393, 
2.81939, 0.00827068, 0.0170263, 0.017049, -0.0702648, 0.0731974, 
3.11374, 0.00487786, 0.0117818, 0.0117906, -0.0642528, 0.0662779, 
3.43882, 0.00271693, 0.00811548, 0.00811869, -0.058607, 0.0600125, 
3.79783, 0.00137686, 0.00556805, 0.00556912, -0.0533835, 0.0543394, 
4.19433, 0.000573535, 0.00380739, 0.00380772, -0.0485399, 0.0492026, 
4.63223, 0.000113984, 0.00259603, 0.00259612, -0.0440993, 0.0445514, 
5.11584, -0.000130609, 0.00176581, 0.00176583, -0.0400387, 0.0403398, 
5.64994, -0.000244701, 0.00119866, 0.00119867, -0.0363154, 0.0365264, 
6.2398, -0.00028261, 0.000812297, 0.000812298, -0.0329358, 0.0330735, 
6.89124, -0.000278525, 0.000549691, 0.000549691, -0.0298509, 0.029947, 
7.6107, -0.000253413, 0.000371546, 0.000371546, -0.0270517, 0.027116, 
8.40527, -0.000219708, 0.000250891, 0.000250891, -0.0245075, 0.0245527, 
9.28279, -0.000184447, 0.00016928, 0.00016928, -0.0222011, 0.0222317, 
10.2519, -0.000151328, 0.00011414, 0.00011414, -0.0201107, 0.0201301, 
11.3222, -0.000122046, 7.69189e-05, 7.69189e-05, -0.0182144, 0.0182271, 
12.5043, -9.71368e-05, 5.18121e-05, 5.18121e-05, -0.0164943, 0.0165041, 
13.8098, -7.65071e-05, 3.48873e-05, 3.48873e-05, -0.0149369, 0.0149439, 
15.2515, -5.97521e-05, 2.34839e-05, 2.34839e-05, -0.0135265, 0.0135312, 
16.8438, -4.63446e-05, 1.58039e-05, 1.58039e-05, -0.0122491, 0.0122521, 
18.6023, -3.57395e-05, 1.06333e-05, 1.06333e-05, -0.0110917, 0.0110939, 
20.5444, -2.74285e-05, 7.15317e-06, 7.15317e-06, -0.0100434, 0.0100452, 
22.6893, -2.09642e-05, 4.81136e-06, 4.81136e-06, -0.0090946, 0.00909557, 
25.0581, -1.59675e-05, 3.23584e-06, 3.23584e-06, -0.00823472, 0.00823575, 
27.6742, -1.21253e-05, 2.17604e-06, 2.17604e-06, -0.00745702, 0.00745721, 
30.5634, -9.18382e-06, 1.46323e-06, 1.46323e-06, -0.00675217, 0.00675226, 
33.7543, -6.94022e-06, 9.8385e-07, 9.8385e-07, -0.0061138, 0.00611396, 
37.2783, -5.23442e-06, 6.61491e-07, 6.61491e-07, -0.00553593, 0.00553599, 
41.1702, -3.94108e-06, 4.44734e-07, 4.44734e-07, -0.00501256, 0.00501266, 
45.4684, -2.96281e-06, 2.98994e-07, 2.98994e-07, -0.00453855, 0.0045388, 
50.2153, -2.2244e-06, 2.01007e-07, 2.01007e-07, -0.0041096, 0.00410974, 
55.4579, -1.66805e-06, 1.35129e-07, 1.35129e-07, -0.00372102, 0.00372124, 
61.2478, -1.24954e-06, 9.08406e-08, 9.08406e-08, -0.00336919, 0.00336946, 
67.6421, -9.35161e-07, 6.10666e-08, 6.10666e-08, -0.00305085, 0.00305094, 
74.704, -6.99302e-07, 4.10508e-08, 4.10508e-08, -0.0027624, 0.00276253, 
82.5032, -5.22543e-07, 2.75953e-08, 2.75953e-08, -0.00250136, 0.00250138, 
91.1167, -3.90206e-07, 1.855e-08, 1.855e-08, -0.00226495, 0.00226492, 
100.629, -2.91213e-07, 1.24695e-08, 1.24695e-08, -0.00205085, 0.00205081, 
111.135, -2.1722e-07, 8.38213e-09, 8.38213e-09, -0.00185693, 0.00185695, 
122.738, -1.6195e-07, 5.63451e-09, 5.63451e-09, -0.00168146, 0.0016814, 
135.552, -1.20693e-07, 3.78753e-09, 3.78753e-09, -0.0015225, 0.00152246, 
149.704, -8.99115e-08, 2.54598e-09, 2.54598e-09, -0.00137855, 0.00137854, 
165.333, -6.69578e-08, 1.7114e-09, 1.7114e-09, -0.00124825, 0.00124822, 
182.594, -4.98487e-08, 1.1504e-09, 1.1504e-09, -0.00113022, 0.00113022, 
201.657, -3.7101e-08, 7.73294e-10, 7.73294e-10, -0.0010234, 0.00102338, 
222.71, -2.76065e-08, 5.19804e-10, 5.19804e-10, -0.000926649, 0.000926639, 
245.962, -2.0537e-08, 3.49409e-10, 3.49409e-10, -0.000839046, 0.000839042, 
271.64, -1.52749e-08, 2.34871e-10, 2.34871e-10, -0.000759737, 0.000759725, 
300, -1.13589e-08, 1.57878e-10, 1.57878e-10, -0.000687907, 0.000687907, 


==> anc/PlotMaking/LOBetheHeitler.txt <==
z, G_{gg}, G_{gg}Err, G_{qq}, G_{qq}Err, Q_{gq}, Q_{gq}Err
1e-05, 0.0526519, 2.35174e-10, 0.0385767, 5.35315e-10, 0.0526519, 2.35174e-10, 
1.18419e-05, 0.0526519, 2.35173e-10, 0.0385767, 5.35315e-10, 0.0526519, 2.35174e-10, 
1.40231e-05, 0.0526519, 2.35173e-10, 0.0385767, 5.35315e-10, 0.0526519, 2.35173e-10, 
1.6606e-05, 0.0526519, 2.35173e-10, 0.0385767, 5.35315e-10, 0.0526519, 2.35173e-10, 
1.96646e-05, 0.0526519, 2.35173e-10, 0.0385767, 5.35315e-10, 0.0526519, 2.35173e-10, 
2.32867e-05, 0.0526519, 2.35173e-10, 0.0385767, 5.35315e-10, 0.0526519, 2.35173e-10, 
2.75758e-05, 0.0526519, 2.35173e-10, 0.0385767, 5.35316e-10, 0.0526519, 2.35173e-10, 
3.2655e-05, 0.0526519, 2.35172e-10, 0.0385767, 5.35323e-10, 0.0526519, 2.35172e-10, 
3.86697e-05, 0.0526519, 2.35172e-10, 0.0385767, 5.35332e-10, 0.0526519, 2.35171e-10, 
4.57923e-05, 0.0526519, 2.35171e-10, 0.0385767, 5.35343e-10, 0.0526519, 2.35171e-10, 
5.42268e-05, 0.0526519, 2.35183e-10, 0.0385767, 5.35355e-10, 0.0526519, 2.35183e-10, 
6.42148e-05, 0.0526519, 2.3491e-10, 0.0385767, 5.3537e-10, 0.0526519, 2.3491e-10, 
7.60426e-05, 0.0526519, 2.34534e-10, 0.0385767, 5.35388e-10, 0.0526519, 2.34533e-10, 
9.00489e-05, 0.0526519, 2.34106e-10, 0.0385767, 5.35541e-10, 0.0526519, 2.34105e-10, 
0.000106635, 0.0526519, 2.33597e-10, 0.0385767, 5.35776e-10, 0.0526519, 2.33596e-10, 
0.000126276, 0.0526519, 2.32993e-10, 0.0385767, 5.36703e-10, 0.0526519, 2.32992e-10, 
0.000149535, 0.0526519, 2.31969e-10, 0.0385767, 5.39741e-10, 0.0526519, 2.31967e-10, 
0.000177078, 0.0526519, 2.30627e-10, 0.0385767, 5.43345e-10, 0.0526519, 2.30625e-10, 
0.000209694, 0.0526519, 2.29614e-10, 0.0385767, 5.47652e-10, 0.0526519, 2.29612e-10, 
0.000248317, 0.0526519, 2.28683e-10, 0.0385767, 5.52794e-10, 0.0526519, 2.2868e-10, 
0.000294055, 0.052652, 2.26425e-10, 0.0385768, 5.58749e-10, 0.0526519, 2.26418e-10, 
0.000348217, 0.052652, 2.23731e-10, 0.0385768, 5.65407e-10, 0.0526519, 2.23723e-10, 
0.000412355, 0.052652, 2.2052e-10, 0.0385768, 5.80115e-10, 0.0526519, 2.20511e-10, 
0.000488306, 0.052652, 2.16666e-10, 0.0385768, 5.9206e-10, 0.0526519, 2.16653e-10, 
0.000578247, 0.052652, 2.14417e-10, 0.0385769, 5.74575e-10, 0.0526519, 2.14382e-10, 
0.000684755, 0.052652, 2.15663e-10, 0.0385769, 5.52881e-10, 0.0526519, 2.15613e-10, 
0.00081088, 0.0526521, 2.1686e-10, 0.038577, 5.30308e-10, 0.0526519, 2.16801e-10, 
0.000960236, 0.0526521, 2.17793e-10, 0.0385771, 5.06397e-10, 0.0526519, 2.17712e-10, 
0.0011371, 0.0526522, 2.22786e-10, 0.0385772, 4.81884e-10, 0.0526519, 2.22607e-10, 
0.00134654, 0.0526522, 2.27155e-10, 0.0385774, 4.41331e-10, 0.0526519, 2.26672e-10, 
0.00159456, 0.0526524, 1.86577e-10, 0.0385777, 3.9359e-10, 0.0526519, 1.86006e-10, 
0.00188827, 0.0526525, 1.18549e-10, 0.038578, 3.65835e-10, 0.0526518, 1.17384e-10, 
0.00223607, 0.0526527, 8.10359e-11, 0.0385785, 3.43461e-10, 0.0526518, 8.08827e-11, 
0.00264793, 0.052653, 1.95311e-10, 0.0385792, 3.52721e-10, 0.0526518, 1.94729e-10, 
0.00313565, 0.0526534, 3.41759e-10, 0.0385801, 2.48868e-10, 0.0526517, 3.41292e-10, 
0.00371321, 0.0526539, 3.96837e-10, 0.0385813, 1.07128e-10, 0.0526516, 3.94578e-10, 
0.00439714, 0.0526546, 3.67894e-10, 0.0385829, -1.6964e-12, 0.0526515, 3.68301e-10, 
0.00520705, 0.0526556, 3.32483e-10, 0.0385852, 1.41111e-10, 0.0526513, 3.26998e-10, 
0.00616614, 0.0526569, 3.48313e-10, 0.0385882, 2.77688e-10, 0.0526511, 3.3702e-10, 
0.00730188, 0.0526586, 3.77502e-10, 0.0385924, 4.8437e-10, 0.0526507, 3.68725e-10, 
0.00864682, 0.052661, 1.37192e-10, 0.038598, 6.83556e-10, 0.0526503, 1.35004e-10, 
0.0102395, 0.0526642, 2.05565e-10, 0.0386056, 8.3778e-10, 0.0526497, 2.06185e-10, 
0.0121255, 0.0526685, 2.17607e-10, 0.0386158, 8.85805e-10, 0.0526488, 2.03183e-10, 
0.0143589, 0.0526742, 3.39103e-10, 0.0386297, 1.04037e-09, 0.0526477, 3.35048e-10, 
0.0170036, 0.052682, 4.02827e-10, 0.0386483, 9.75374e-10, 0.0526461, 3.42588e-10, 
0.0201355, 0.0526923, 1.78027e-10, 0.0386736, 8.53317e-10, 0.0526439, 8.2466e-11, 
0.0238443, 0.0527062, 2.29844e-10, 0.0387075, 2.83317e-10, 0.0526409, 1.99972e-10, 
0.0282362, 0.0527247, 4.92439e-10, 0.0387533, 2.8988e-10, 0.0526368, 4.07528e-10, 
0.033437, 0.0527492, 1.5811e-10, 0.0388148, 5.46527e-10, 0.0526312, 1.18446e-10, 
0.0395958, 0.0527818, 4.9196e-10, 0.0388976, 7.57896e-10, 0.0526235, 3.79665e-10, 
0.0468889, 0.052825, 3.95951e-10, 0.0390088, 7.37436e-10, 0.052613, 1.76027e-10, 
0.0555254, 0.0528819, 3.02783e-10, 0.039158, 8.285e-10, 0.0525985, 1.1374e-10, 
0.0657526, 0.0529566, 5.80472e-10, 0.0393581, 5.53831e-10, 0.0525785, 1.00555e-10, 
0.0778636, 0.0530542, 5.08777e-10, 0.0396263, 1.34943e-09, 0.052551, 1.48211e-10, 
0.0922053, 0.053181, 3.95439e-10, 0.039985, 2.30336e-09, 0.0525131, 1.82856e-10, 
0.109189, 0.0533445, 6.98186e-10, 0.040464, 1.8878e-09, 0.0524607, 1.3279e-10, 
0.1293, 0.0535536, 1.1445e-09, 0.0411017, 2.5223e-09, 0.0523881, 6.15651e-11, 
0.153116, 0.0538174, 1.73389e-09, 0.0419464, 3.50606e-09, 0.052287, 1.05078e-10, 
0.181318, 0.0541449, 1.69851e-09, 0.0430563, 4.27923e-09, 0.0521459, 2.28568e-11, 
0.214715, 0.0545418, 2.33163e-08, 0.044494, 5.41659e-09, 0.051948, 2.19344e-08, 
0.254264, 0.0550064, 2.23832e-08, 0.0463099, 8.03533e-09, 0.0516686, 2.05037e-08, 
0.301097, 0.0555208, 2.25217e-08, 0.0484993, 1.20657e-08, 0.051272, 1.87265e-08, 
0.356556, 0.0560386, 2.05489e-08, 0.0509093, 1.7631e-08, 0.0507047, 1.69422e-08, 
0.42223, 0.0564677, 1.98628e-08, 0.0530783, 2.13534e-10, 0.0498882, 1.43481e-08, 
0.5, 0.0566551, 1.99424e-08, 0.0540781, 5.97936e-10, 0.0487078, 1.07046e-08, 
0.57777, 0.0564677, 1.98628e-08, 0.0530783, 2.13534e-10, 0.0472915, 7.41669e-09, 
0.643444, 0.0560386, 2.05489e-08, 0.0509093, 1.7631e-08, 0.0459204, 7.36857e-09, 
0.698903, 0.0555208, 2.25217e-08, 0.0484993, 1.20657e-08, 0.0446554, 5.83702e-09, 
0.745736, 0.0550064, 2.23832e-08, 0.0463099, 8.03533e-09, 0.0435314, 4.85693e-09, 
0.785285, 0.0545418, 2.33163e-08, 0.044494, 5.41659e-09, 0.0425621, 4.81885e-09, 
0.818682, 0.0541449, 1.69851e-09, 0.0430563, 4.27923e-09, 0.0417462, 2.95872e-09, 
0.846884, 0.0538174, 1.73389e-09, 0.0419464, 3.50606e-09, 0.0410729, 1.99246e-09, 
0.8707, 0.0535536, 1.1445e-09, 0.0411017, 2.5223e-09, 0.0405262, 1.62081e-09, 
0.890811, 0.0533445, 6.98186e-10, 0.040464, 1.8878e-09, 0.0400882, 1.53087e-09, 
0.907795, 0.053181, 3.95439e-10, 0.039985, 2.30336e-09, 0.0397412, 1.96092e-09, 
0.922136, 0.0530542, 5.08777e-10, 0.0396263, 1.34943e-09, 0.039469, 9.30169e-10, 
0.934247, 0.0529566, 5.80472e-10, 0.0393581, 5.53831e-10, 0.0392571, 8.82852e-10, 
0.944475, 0.0528819, 3.02783e-10, 0.039158, 8.285e-10, 0.0390933, 3.88643e-10, 
0.953111, 0.052825, 3.95951e-10, 0.0390088, 7.37436e-10, 0.0389675, 7.91991e-10, 
0.960404, 0.0527818, 4.9196e-10, 0.0388976, 7.57896e-10, 0.0388713, 6.31532e-10, 
0.966563, 0.0527492, 1.5811e-10, 0.0388148, 5.46527e-10, 0.0387982, 6.32629e-10, 
0.971764, 0.0527247, 4.92439e-10, 0.0387533, 2.8988e-10, 0.0387427, 1.0884e-09, 
0.976156, 0.0527062, 2.29844e-10, 0.0387075, 2.83317e-10, 0.0387009, 8.89921e-10, 
0.979864, 0.0526923, 1.78027e-10, 0.0386736, 8.53317e-10, 0.0386693, 5.5463e-11, 
0.982996, 0.052682, 4.02827e-10, 0.0386483, 9.75374e-10, 0.0386457, 3.41058e-10, 
0.985641, 0.0526742, 3.39103e-10, 0.0386297, 1.04037e-09, 0.038628, 5.31582e-10, 
0.987875, 0.0526685, 2.17607e-10, 0.0386158, 8.85805e-10, 0.0386148, 5.26929e-10, 
0.989761, 0.0526642, 2.05565e-10, 0.0386056, 8.3778e-10, 0.0386049, 6.13689e-10, 
0.991353, 0.052661, 1.37192e-10, 0.038598, 6.83556e-10, 0.0385976, 6.1427e-10, 
0.992698, 0.0526586, 3.77502e-10, 0.0385924, 4.8437e-10, 0.0385921, 6.67295e-10, 
0.993834, 0.0526569, 3.48313e-10, 0.0385882, 2.77688e-10, 0.0385881, 5.54262e-10, 
0.994793, 0.0526556, 3.32483e-10, 0.0385852, 1.41111e-10, 0.0385851, 5.60186e-10, 
0.995603, 0.0526546, 3.67894e-10, 0.0385829, -1.6964e-12, 0.0385829, 6.02314e-10, 
0.996287, 0.0526539, 3.96837e-10, 0.0385813, 1.07128e-10, 0.0385813, 5.13245e-10, 
0.996864, 0.0526534, 3.41759e-10, 0.0385801, 2.48868e-10, 0.0385801, 5.05736e-10, 
0.997352, 0.052653, 1.95311e-10, 0.0385792, 3.52721e-10, 0.0385792, 5.51736e-10, 
0.997764, 0.0526527, 8.10359e-11, 0.0385785, 3.43461e-10, 0.0385785, 5.96448e-10, 
0.998112, 0.0526525, 1.18549e-10, 0.038578, 3.65835e-10, 0.038578, 5.63391e-10, 
0.998405, 0.0526524, 1.86577e-10, 0.0385777, 3.9359e-10, 0.0385777, 5.63783e-10, 
0.998653, 0.0526522, 2.27155e-10, 0.0385774, 4.41331e-10, 0.0385774, 5.5134e-10, 
0.998863, 0.0526522, 2.22786e-10, 0.0385772, 4.81884e-10, 0.0385772, 5.34082e-10, 
0.99904, 0.0526521, 2.17793e-10, 0.0385771, 5.06397e-10, 0.0385771, 5.34262e-10, 
0.999189, 0.0526521, 2.1686e-10, 0.038577, 5.30308e-10, 0.038577, 5.35577e-10, 
0.999315, 0.052652, 2.15663e-10, 0.0385769, 5.52881e-10, 0.0385769, 5.39908e-10, 
0.999422, 0.052652, 2.14417e-10, 0.0385769, 5.74575e-10, 0.0385769, 5.38389e-10, 
0.999512, 0.052652, 2.16666e-10, 0.0385768, 5.9206e-10, 0.0385768, 5.37564e-10, 
0.999588, 0.052652, 2.2052e-10, 0.0385768, 5.80115e-10, 0.0385768, 5.37493e-10, 
0.999652, 0.052652, 2.23731e-10, 0.0385768, 5.65407e-10, 0.0385768, 5.36713e-10, 
0.999706, 0.052652, 2.26425e-10, 0.0385768, 5.58749e-10, 0.0385768, 5.36093e-10, 
0.999752, 0.0526519, 2.28683e-10, 0.0385767, 5.52794e-10, 0.0385767, 5.35587e-10, 
0.99979, 0.0526519, 2.29614e-10, 0.0385767, 5.47652e-10, 0.0385767, 5.35301e-10, 
0.999823, 0.0526519, 2.30627e-10, 0.0385767, 5.43345e-10, 0.0385767, 5.35301e-10, 
0.99985, 0.0526519, 2.31969e-10, 0.0385767, 5.39741e-10, 0.0385767, 5.35297e-10, 
0.999874, 0.0526519, 2.32993e-10, 0.0385767, 5.36703e-10, 0.0385767, 5.35302e-10, 
0.999893, 0.0526519, 2.33597e-10, 0.0385767, 5.35776e-10, 0.0385767, 5.35306e-10, 
0.99991, 0.0526519, 2.34106e-10, 0.0385767, 5.35541e-10, 0.0385767, 5.35309e-10, 
0.999924, 0.0526519, 2.34534e-10, 0.0385767, 5.35388e-10, 0.0385767, 5.3531e-10, 
0.999936, 0.0526519, 2.3491e-10, 0.0385767, 5.3537e-10, 0.0385767, 5.35312e-10, 
0.999946, 0.0526519, 2.35183e-10, 0.0385767, 5.35355e-10, 0.0385767, 5.35313e-10, 
0.999954, 0.0526519, 2.35171e-10, 0.0385767, 5.35343e-10, 0.0385767, 5.35313e-10, 
0.999961, 0.0526519, 2.35172e-10, 0.0385767, 5.35332e-10, 0.0385767, 5.35314e-10, 
0.999967, 0.0526519, 2.35172e-10, 0.0385767, 5.35323e-10, 0.0385767, 5.35314e-10, 
0.999972, 0.0526519, 2.35173e-10, 0.0385767, 5.35316e-10, 0.0385767, 5.35314e-10, 
0.999977, 0.0526519, 2.35173e-10, 0.0385767, 5.35315e-10, 0.0385767, 5.35314e-10, 
0.99998, 0.0526519, 2.35173e-10, 0.0385767, 5.35315e-10, 0.0385767, 5.35315e-10, 
0.999983, 0.0526519, 2.35173e-10, 0.0385767, 5.35315e-10, 0.0385767, 5.35315e-10, 
0.999986, 0.0526519, 2.35173e-10, 0.0385767, 5.35315e-10, 0.0385767, 5.35315e-10, 
0.999988, 0.0526519, 2.35173e-10, 0.0385767, 5.35315e-10, 0.0385767, 5.35315e-10, 


==> anc/PlotMaking/LObSpace.txt <==
gTb, LargebLO, SmallbLO, FullbLO-spline, FullbLO, UVLimit-StruvePart, UVLimit 
0.001, 4.66779e-07, 3.97955e-07, 3.99288e-07, 3.99288e-07, -0.0314056, -0.0314051, 
0.00113532, 5.91892e-07, 5.04621e-07, 5.06339e-07, 5.06339e-07, -0.0314056, -0.031405, 
0.00128895, 7.50334e-07, 6.39703e-07, 6.41917e-07, 6.41917e-07, -0.0314056, -0.0314048, 
0.00146337, 9.50923e-07, 8.10716e-07, 8.1357e-07, 8.1357e-07, -0.0314056, -0.0314046, 
0.00166139, 1.20479e-06, 1.02715e-06, 1.03083e-06, 1.03083e-06, -0.0314056, -0.0314044, 
0.00188621, 1.52596e-06, 1.30097e-06, 1.30571e-06, 1.30571e-06, -0.0314056, -0.031404, 
0.00214145, 1.93215e-06, 1.64727e-06, 1.65338e-06, 1.65338e-06, -0.0314056, -0.0314036, 
0.00243123, 2.44567e-06, 2.08508e-06, 2.09295e-06, 2.09295e-06, -0.0314056, -0.0314031, 
0.00276023, 3.09464e-06, 2.63836e-06, 2.64851e-06, 2.64851e-06, -0.0314056, -0.0314025, 
0.00313374, 3.91446e-06, 3.3373e-06, 3.35038e-06, 3.35038e-06, -0.0314056, -0.0314016, 
0.0035578, 4.94966e-06, 4.21987e-06, 4.23674e-06, 4.23674e-06, -0.0314056, -0.0314006, 
0.00403924, 6.25629e-06, 5.33384e-06, 5.35559e-06, 5.35559e-06, -0.0314056, -0.0313993, 
0.00458582, 7.90476e-06, 6.73925e-06, 6.76728e-06, 6.76728e-06, -0.0314056, -0.0313977, 
0.00520637, 9.98353e-06, 8.51152e-06, 8.54765e-06, 8.54765e-06, -0.0314056, -0.0313956, 
0.0059109, 1.26036e-05, 1.07453e-05, 1.07919e-05, 1.07919e-05, -0.0314056, -0.031393, 
0.00671076, 1.59044e-05, 1.35594e-05, 1.36194e-05, 1.36194e-05, -0.0314056, -0.0313897, 
0.00761886, 2.00603e-05, 1.71025e-05, 1.71799e-05, 1.71799e-05, -0.0314056, -0.0313855, 
0.00864984, 2.529e-05, 2.15612e-05, 2.16609e-05, 2.16609e-05, -0.0314056, -0.0313803, 
0.00982033, 3.18671e-05, 2.71685e-05, 2.72971e-05, 2.72971e-05, -0.0314056, -0.0313737, 
0.0111492, 4.01337e-05, 3.42163e-05, 3.43819e-05, 3.43819e-05, -0.0314056, -0.0313654, 
0.0126579, 5.05169e-05, 4.30685e-05, 4.3282e-05, 4.3282e-05, -0.0314056, -0.031355, 
0.0143708, 6.35497e-05, 5.41798e-05, 5.4455e-05, 5.4455e-05, -0.0314056, -0.031342, 
0.0163154, 7.98966e-05, 6.81164e-05, 6.84711e-05, 6.84711e-05, -0.0314056, -0.0313257, 
0.0185232, 0.000100385, 8.55835e-05, 8.60408e-05, 8.60408e-05, -0.0314056, -0.0313052, 
0.0210298, 0.000126042, 0.000107458, 0.000108047, 0.000108047, -0.0314056, -0.0312795, 
0.0238755, 0.000158146, 0.000134828, 0.000135588, 0.000135588, -0.0314056, -0.0312474, 
0.0271063, 0.00019828, 0.000169045, 0.000170024, 0.000170024, -0.0314056, -0.0312073, 
0.0307744, 0.000248404, 0.000211779, 0.000213041, 0.000213041, -0.0314056, -0.0311572, 
0.0349387, 0.000310943, 0.000265096, 0.000266723, 0.000266723, -0.0314056, -0.0310946, 
0.0396666, 0.000388884, 0.000331546, 0.000333643, 0.000333643, -0.0314056, -0.0310167, 
0.0450343, 0.000485912, 0.000414267, 0.00041697, 0.00041697, -0.0314056, -0.0309196, 
0.0511283, 0.000606549, 0.000517118, 0.000520601, 0.000520601, -0.0314056, -0.030799, 
0.058047, 0.000756344, 0.000644826, 0.000649316, 0.000649316, -0.0314056, -0.0306492, 
0.0659019, 0.00094208, 0.000803177, 0.000808963, 0.000808963, -0.0314056, -0.0304635, 
0.0748197, 0.00117203, 0.000999224, 0.00100668, 0.00100668, -0.0314056, -0.0302335, 
0.0849442, 0.00145626, 0.00124155, 0.00125116, 0.00125116, -0.0314056, -0.0299493, 
0.0964388, 0.00180696, 0.00154054, 0.00155292, 0.00155292, -0.0314056, -0.0295986, 
0.109489, 0.00223885, 0.00190875, 0.00192471, 0.00192471, -0.0314056, -0.0291667, 
0.124305, 0.00276965, 0.00236128, 0.00238186, 0.00238186, -0.0314056, -0.0286359, 
0.141126, 0.00342054, 0.00291621, 0.00294272, 0.00294272, -0.0314056, -0.027985, 
0.160223, 0.00421678, 0.00359505, 0.0036292, 0.0036292, -0.0314056, -0.0271888, 
0.181904, 0.00518827, 0.0044233, 0.00446731, 0.00446731, -0.0314056, -0.0262173, 
0.206519, 0.00637021, 0.00543097, 0.00548766, 0.00548766, -0.0314056, -0.0250353, 
0.234465, 0.00780372, 0.00665311, 0.00672613, 0.00672613, -0.0314056, -0.0236018, 
0.266193, 0.00953644, 0.00813036, 0.00822438, 0.00822438, -0.0314056, -0.0218691, 
0.302214, 0.0116231, 0.00990934, 0.0100304, 0.0100304, -0.0314056, -0.0197825, 
0.34311, 0.0141258, 0.012043, 0.0121988, 0.0121988, -0.0314056, -0.0172798, 
0.389539, 0.0171142, 0.0145909, 0.0147912, 0.0147912, -0.0314056, -0.0142913, 
0.442251, 0.0206655, 0.0176185, 0.017876, 0.017876, -0.0314056, -0.0107401, 
0.502097, 0.0248631, 0.0211972, 0.021528, 0.021528, -0.0314056, -0.00654245, 
0.57004, 0.0297962, 0.025403, 0.0258275, 0.0258275, -0.0314056, -0.00160933, 
0.647178, 0.0355572, 0.0303145, 0.0308586, 0.0308586, -0.0314056, 0.00415159, 
0.734754, 0.0422386, 0.0360108, 0.0367071, 0.0367071, -0.0314056, 0.0108331, 
0.83418, 0.04993, 0.0425682, 0.0434574, 0.0434574, -0.0314056, 0.0185245, 
0.947061, 0.0587127, 0.0500559, 0.0511889, 0.0511889, -0.0314056, 0.0273071, 
1.07522, 0.0686542, 0.0585316, 0.0599708, 0.0599708, -0.0314056, 0.0372486, 
1.22071, 0.079803, 0.0680366, 0.0698581, 0.0698581, -0.0314056, 0.0483975, 
1.3859, 0.0921823, 0.0785906, 0.0808856, 0.0808856, -0.0314056, 0.0607767, 
1.57344, 0.105785, 0.0901879, 0.093064, 0.093064, -0.0314056, 0.0743796, 
1.78636, 0.120571, 0.102794, 0.106376, 0.106376, -0.0314056, 0.0891658, 
2.02809, 0.136466, 0.116345, 0.120774, 0.120774, -0.0314056, 0.105061, 
2.30253, 0.153365, 0.130752, 0.136182, 0.136182, -0.0314056, 0.121959, 
2.6141, 0.171134, 0.145901, 0.1525, 0.1525, -0.0314056, 0.139728, 
2.96784, 0.189627, 0.161668, 0.169607, 0.169607, -0.0314056, 0.158221, 
3.36945, 0.20869, 0.17792, 0.187374, 0.187374, -0.0314056, 0.177284, 
3.8254, 0.228178, 0.194534, 0.205672, 0.205672, -0.0314056, 0.196772, 
4.34305, 0.247961, 0.211401, 0.224382, 0.224382, -0.0314056, 0.216555, 
4.93075, 0.267935, 0.22843, 0.243399, 0.243399, -0.0314056, 0.23653, 
5.59798, 0.288023, 0.245556, 0.262643, 0.262643, -0.0314056, 0.256618, 
6.3555, 0.308173, 0.262735, 0.282053, 0.282053, -0.0314056, 0.276767, 
7.21552, 0.328352, 0.279939, 0.301585, 0.301585, -0.0314056, 0.296946, 
8.19192, 0.348544, 0.297154, 0.321212, 0.321212, -0.0314056, 0.317138, 
9.30045, 0.368741, 0.314373, 0.340915, 0.340915, -0.0314056, 0.337335, 
10.559, 0.388939, 0.331593, 0.360681, 0.360681, -0.0314056, 0.357534, 
11.9878, 0.409138, 0.348814, 0.380501, 0.380501, -0.0314056, 0.377733, 
13.61, 0.429337, 0.366034, 0.400367, 0.400367, -0.0314056, 0.397932, 
15.4517, 0.449536, 0.383255, 0.420274, 0.420274, -0.0314056, 0.418131, 
17.5426, 0.469735, 0.400476, 0.440216, 0.440216, -0.0314056, 0.43833, 
19.9165, 0.489934, 0.417697, 0.460189, 0.460189, -0.0314056, 0.458529, 
22.6116, 0.510133, 0.434918, 0.480189, 0.480189, -0.0314056, 0.478728, 
25.6714, 0.530332, 0.452139, 0.500213, 0.500213, -0.0314056, 0.498927, 
29.1452, 0.550531, 0.469359, 0.520258, 0.520258, -0.0314056, 0.519126, 
33.0891, 0.57073, 0.48658, 0.540322, 0.540322, -0.0314056, 0.539325, 
37.5667, 0.590929, 0.503801, 0.560401, 0.560401, -0.0314056, 0.559524, 
42.6502, 0.611128, 0.521022, 0.580495, 0.580495, -0.0314056, 0.579723, 
48.4216, 0.631327, 0.538243, 0.600602, 0.600602, -0.0314056, 0.599922, 
54.974, 0.651526, 0.555463, 0.620719, 0.620719, -0.0314056, 0.620121, 
62.4131, 0.671726, 0.572684, 0.640847, 0.640847, -0.0314056, 0.64032, 
70.8588, 0.691925, 0.589905, 0.660982, 0.660982, -0.0314056, 0.660519, 
80.4474, 0.712124, 0.607126, 0.681126, 0.681126, -0.0314056, 0.680718, 
91.3335, 0.732323, 0.624347, 0.701276, 0.701276, -0.0314056, 0.700917, 
103.693, 0.752522, 0.641567, 0.721432, 0.721432, -0.0314056, 0.721116, 
117.724, 0.772721, 0.658788, 0.741593, 0.741593, -0.0314056, 0.741315, 
133.655, 0.79292, 0.676009, 0.761758, 0.761758, -0.0314056, 0.761514, 
151.741, 0.813119, 0.69323, 0.781928, 0.781928, -0.0314056, 0.781713, 
172.274, 0.833318, 0.710451, 0.802101, 0.802101, -0.0314056, 0.801912, 
195.586, 0.853517, 0.727671, 0.822277, 0.822277, -0.0314056, 0.822111, 
222.053, 0.873716, 0.744892, 0.842456, 0.842456, -0.0314056, 0.84231, 
252.101, 0.893915, 0.762113, 0.862637, 0.862637, -0.0314056, 0.862509, 
286.215, 0.914114, 0.779334, 0.88282, 0.88282, -0.0314056, 0.882708, 
324.946, 0.934313, 0.796555, 0.903006, 0.903006, -0.0314056, 0.902907, 
368.917, 0.954512, 0.813775, 0.923192, 0.923192, -0.0314056, 0.923106, 
418.839, 0.974711, 0.830996, 0.943381, 0.943381, -0.0314056, 0.943305, 
475.516, 0.99491, 0.848217, 0.96357, 0.96357, -0.0314056, 0.963504, 
539.863, 1.01511, 0.865438, 0.983703, 0.983761, -0.0314056, 0.983703, 
612.917, 1.03531, 0.882659, 1.0039, 1.00395, -0.0314056, 1.0039, 
695.856, 1.05551, 0.899879, 1.0241, 1.02415, -0.0314056, 1.0241, 
790.019, 1.07571, 0.9171, 1.0443, 1.04434, -0.0314056, 1.0443, 
896.925, 1.0959, 0.934321, 1.0645, 1.06453, -0.0314056, 1.0645, 
1018.3, 1.1161, 0.951542, 1.0847, 1.08473, -0.0314056, 1.0847, 
1156.09, 1.1363, 0.968763, 1.1049, 1.10492, -0.0314056, 1.1049, 
1312.53, 1.1565, 0.985983, 1.1251, 1.12512, -0.0314056, 1.1251, 
1490.14, 1.1767, 1.0032, 1.1453, 1.14531, -0.0314056, 1.1453, 
1691.79, 1.1969, 1.02043, 1.16549, 1.16551, -0.0314056, 1.16549, 
1920.72, 1.2171, 1.03765, 1.18569, 1.18571, -0.0314056, 1.18569, 
2180.63, 1.2373, 1.05487, 1.20589, 1.2059, -0.0314056, 1.20589, 
2475.72, 1.2575, 1.07209, 1.22609, 1.2261, -0.0314056, 1.22609, 
2810.73, 1.2777, 1.08931, 1.24629, 1.2463, -0.0314056, 1.24629, 
3191.07, 1.29789, 1.10653, 1.26649, 1.2665, -0.0314056, 1.26649, 
3622.89, 1.31809, 1.12375, 1.28669, 1.28669, -0.0314056, 1.28669, 
4113.14, 1.33829, 1.14097, 1.30689, 1.30689, -0.0314056, 1.30689, 
4669.73, 1.35849, 1.15819, 1.32709, 1.32709, -0.0314056, 1.32709, 
5301.63, 1.37869, 1.17541, 1.34729, 1.34729, -0.0314056, 1.34729, 
6019.04, 1.39889, 1.19263, 1.36748, 1.36749, -0.0314056, 1.36748, 
6833.54, 1.41909, 1.20985, 1.38768, 1.38768, -0.0314056, 1.38768, 
7758.25, 1.43929, 1.22707, 1.40788, 1.40788, -0.0314056, 1.40788, 
8808.09, 1.45949, 1.2443, 1.42808, 1.42808, -0.0314056, 1.42808, 
10000, 1.47969, 1.26152, 1.44828, 1.44828, -0.0314056, 1.44828, 


==> anc/PlotMaking/NLO.txt <==
qOvergT, CombinedTGammaq, Soft-LO, Soft-NLO, Hard-Gamma-Subtracted, InverseFourier 
1e-08, 1.09094e+24, 1e+16, 1.09094e+24, -5.79039e+23, -1.73628e-09, 
1.2274e-08, 5.89993e+23, 6.6379e+15, 5.89993e+23, -2.35821e+23, -2.13111e-09, 
1.5065e-08, 3.19075e+23, 4.40618e+15, 3.19075e+23, -1.13418e+23, -2.61571e-09, 
1.84907e-08, 1.7256e+23, 2.92478e+15, 1.7256e+23, -4.62965e+22, -3.21051e-09, 
2.26954e-08, 9.33225e+22, 1.94144e+15, 9.33225e+22, -1.80931e+22, -3.94056e-09, 
2.78562e-08, 5.047e+22, 1.28871e+15, 5.047e+22, -1.32769e+22, -4.83663e-09, 
3.41906e-08, 2.72948e+22, 8.55433e+14, 2.72948e+22, -4.06597e+21, -5.93646e-09, 
4.19654e-08, 1.47613e+22, 5.67828e+14, 1.47613e+22, -1.65968e+21, -7.28638e-09, 
5.15081e-08, 7.98312e+21, 3.76919e+14, 7.98312e+21, -6.32146e+20, -8.94327e-09, 
6.32209e-08, 4.31737e+21, 2.50195e+14, 4.31737e+21, -2.85961e+20, -1.09769e-08, 
7.7597e-08, 2.33489e+21, 1.66077e+14, 2.33489e+21, -1.47304e+20, -1.3473e-08, 
9.52422e-08, 1.26273e+21, 1.10241e+14, 1.26273e+21, -5.8143e+19, -1.65367e-08, 
1.169e-07, 6.82903e+20, 7.31766e+13, 6.82903e+20, -1.86824e+19, -2.02971e-08, 
1.43482e-07, 3.69322e+20, 4.85739e+13, 3.69322e+20, -1.04315e+19, -2.49126e-08, 
1.7611e-07, 1.99734e+20, 3.22429e+13, 1.99734e+20, -5.01339e+18, -3.05776e-08, 
2.16156e-07, 1.08019e+20, 2.14025e+13, 1.08019e+20, -2.64518e+18, -3.75308e-08, 
2.65309e-07, 5.84178e+19, 1.42068e+13, 5.84178e+19, -7.49314e+17, -4.60651e-08, 
3.25639e-07, 3.1593e+19, 9.43034e+12, 3.1593e+19, -4.04784e+17, -5.65401e-08, 
3.99688e-07, 1.70859e+19, 6.25977e+12, 1.70859e+19, -1.41715e+17, -6.93971e-08, 
4.90575e-07, 9.24027e+18, 4.15518e+12, 9.24027e+18, 8.5551e+16, -8.51777e-08, 
6.02129e-07, 4.99725e+18, 2.75817e+12, 4.99725e+18, -3.64814e+16, -1.04547e-07, 
7.39051e-07, 2.70258e+18, 1.83084e+12, 2.70257e+18, -1.18971e+16, -1.2832e-07, 
9.07107e-07, 1.46159e+18, 1.2153e+12, 1.46158e+18, -2.98199e+15, -1.575e-07, 
1.11338e-06, 7.90444e+17, 8.06703e+11, 7.90443e+17, -2.27305e+15, -1.93314e-07, 
1.36656e-06, 4.27482e+17, 5.35482e+11, 4.27481e+17, -9.72077e+14, -2.37273e-07, 
1.67731e-06, 2.31187e+17, 3.55448e+11, 2.31187e+17, -4.58122e+14, -2.91228e-07, 
2.05872e-06, 1.25029e+17, 2.35943e+11, 1.25029e+17, 8.65941e+13, -3.57452e-07, 
2.52686e-06, 6.76173e+16, 1.56617e+11, 6.76171e+16, -1.59062e+14, -4.38735e-07, 
3.10146e-06, 3.65683e+16, 1.03961e+11, 3.65682e+16, -1.74933e+13, -5.38502e-07, 
3.80671e-06, 1.97766e+16, 6.9008e+10, 1.97765e+16, 2.64301e+13, -6.60955e-07, 
4.67234e-06, 1.06954e+16, 4.58069e+10, 1.06954e+16, -1.17318e+13, -8.11253e-07, 
5.73481e-06, 5.78422e+15, 3.04062e+10, 5.78419e+15, -5.14102e+12, -9.95729e-07, 
7.03888e-06, 3.12818e+15, 2.01833e+10, 3.12816e+15, 1.22474e+12, -1.22215e-06, 
8.63949e-06, 1.69176e+15, 1.33975e+10, 1.69175e+15, -9.29163e+11, -1.50007e-06, 
1.06041e-05, 9.14928e+14, 8.89313e+09, 9.14919e+14, -6.78146e+11, -1.84118e-06, 
1.30154e-05, 4.94805e+14, 5.90318e+09, 4.94799e+14, -5.18992e+10, -2.25986e-06, 
1.5975e-05, 2.67597e+14, 3.91847e+09, 2.67594e+14, 3.76597e+10, -2.77374e-06, 
1.96077e-05, 1.4472e+14, 2.60105e+09, 1.44718e+14, -6.05204e+10, -3.40449e-06, 
2.40664e-05, 7.82669e+13, 1.72655e+09, 7.82652e+13, -9.59923e+09, -4.17866e-06, 
2.95389e-05, 4.23279e+13, 1.14607e+09, 4.23268e+13, 1.42845e+09, -5.12888e-06, 
3.6256e-05, 2.28916e+13, 7.60748e+08, 2.28908e+13, -4.0292e+09, -6.29519e-06, 
4.45004e-05, 1.23802e+13, 5.04977e+08, 1.23796e+13, -8.12916e+08, -7.72672e-06, 
5.46196e-05, 6.6954e+12, 3.35199e+08, 6.69506e+12, -1.60088e+08, -9.48379e-06, 
6.70398e-05, 3.621e+12, 2.22502e+08, 3.62077e+12, -6.31047e+08, -1.16404e-05, 
8.22844e-05, 1.95831e+12, 1.47695e+08, 1.95816e+12, -2.09147e+08, -1.42875e-05, 
0.000100995, 1.05909e+12, 9.80384e+07, 1.059e+12, -4.91479e+06, -1.75366e-05, 
0.000123961, 5.72783e+11, 6.50769e+07, 5.72718e+11, -2.28754e+07, -2.15245e-05, 
0.00015215, 3.09776e+11, 4.31974e+07, 3.09733e+11, -1.76441e+07, -2.64195e-05, 
0.000186748, 1.67536e+11, 2.86741e+07, 1.67507e+11, 2.5583e+06, -3.24276e-05, 
0.000229213, 9.06091e+10, 1.90336e+07, 9.05901e+10, 1.32996e+06, -3.98022e-05, 
0.000281335, 4.90048e+10, 1.26343e+07, 4.89922e+10, -1.15478e+06, -4.88541e-05, 
0.00034531, 2.6504e+10, 8.38653e+06, 2.64956e+10, 1.95784e+06, -5.99649e-05, 
0.000423832, 1.43347e+10, 5.5669e+06, 1.43291e+10, 868586, -7.36029e-05, 
0.000520209, 7.75307e+09, 3.69525e+06, 7.74937e+09, 183963, -9.03432e-05, 
0.000638502, 4.19341e+09, 2.45287e+06, 4.19096e+09, 268123, -0.000110892, 
0.000783695, 2.26815e+09, 1.62819e+06, 2.26652e+09, 314634, -0.000136115, 
0.000961903, 1.22684e+09, 1.08078e+06, 1.22576e+09, 148320, -0.000167078, 
0.00118064, 6.63722e+08, 717411, 6.62888e+08, 116676, -0.000204852, 
0.00144911, 3.59058e+08, 476210, 3.58496e+08, 86431.2, -0.000251392, 
0.00177863, 1.94248e+08, 316104, 1.93877e+08, 54583.6, -0.000308492, 
0.00218308, 1.05093e+08, 209826, 1.0485e+08, 33220.6, -0.000378541, 
0.0026795, 5.68669e+07, 139281, 5.67035e+07, 24054.7, -0.000464467, 
0.00328881, 3.07738e+07, 92452.9, 3.06655e+07, 15799.7, -0.000569851, 
0.00403667, 1.66559e+07, 61369.1, 1.6584e+07, 10598.4, -0.000699076, 
0.00495458, 9.01631e+06, 40736, 8.96861e+06, 6964.22, -0.000857498, 
0.00608123, 4.8819e+06, 27039.9, 4.8502e+06, 4656.06, -0.00105166, 
0.00746408, 2.644e+06, 17948.6, 2.62296e+06, 3097.44, -0.00128953, 
0.00916138, 1.43244e+06, 11913.9, 1.41847e+06, 2054.18, -0.00158083, 
0.0112446, 776359, 7908.12, 767085, 1365.56, -0.00193736, 
0.0138016, 420978, 5249.11, 414823, 906.174, -0.00237342, 
0.01694, 228409, 3484.08, 224324, 601.458, -0.00290631, 
0.0207921, 124017, 2312.48, 121305, 399.223, -0.00355684, 
0.0255201, 67395.4, 1534.78, 65595.6, 265.046, -0.00434996, 
0.0313233, 36664.1, 1018.55, 35469.7, 175.88, -0.00531535, 
0.0384461, 19971.5, 675.878, 19178.9, 116.688, -0.0064881, 
0.0471885, 10895.6, 448.417, 10369.8, 77.391, -0.00790929, 
0.057919, 5955.27, 297.432, 5606.5, 51.3448, -0.00962631, 
0.0710895, 3262.19, 197.21, 3030.94, 34.0399, -0.011693, 
0.087255, 1791.62, 130.684, 1638.38, 22.5581, -0.0141693, 
0.107096, 986.953, 86.5252, 885.489, 14.939, -0.0171196, 
0.13145, 545.561, 57.2147, 478.462, 9.88433, -0.0206101, 
0.161341, 302.727, 37.7608, 258.434, 6.53176, -0.0247047, 
0.198029, 168.665, 24.8505, 139.506, 4.30908, -0.0294575, 
0.243059, 94.3526, 16.2854, 75.2307, 2.83644, -0.034903, 
0.29833, 52.9676, 10.6065, 40.4994, 1.86165, -0.0410423, 
0.366169, 29.8002, 6.84629, 21.7368, 1.21715, -0.0478269, 
0.449434, 16.7603, 4.36317, 11.6053, 0.791833, -0.0551395, 
0.551633, 9.38365, 2.73201, 6.13974, 0.511897, -0.0627749, 
0.677072, 5.19764, 1.67076, 3.19854, 0.328333, -0.0704294, 
0.831035, 2.82545, 0.991483, 1.62539, 0.208582, -0.0777, 
1.02001, 1.49395, 0.567516, 0.795444, 0.130992, -0.0841082, 
1.25195, 0.76234, 0.311993, 0.369176, 0.081171, -0.0891565, 
1.53664, 0.373782, 0.164519, 0.159715, 0.0495479, -0.0924134, 
1.88607, 0.176176, 0.08338, 0.0630376, 0.0297585, -0.0936224, 
2.31495, 0.0802055, 0.0408081, 0.0218183, 0.017579, -0.0927925, 
2.84136, 0.0355145, 0.0194078, 0.00588702, 0.0102197, -0.0902244, 
3.48747, 0.0154021, 0.00902694, 0.00051869, 0.00585651, -0.0864299, 
4.28051, 0.00658128, 0.00412987, -0.000864261, 0.00331567, -0.0819617, 
5.25388, 0.00278425, 0.0018672, -0.000941978, 0.00185903, -0.0772441, 
6.44858, 0.00117092, 0.000837229, -0.000700772, 0.00103446, -0.0724899, 
7.91496, 0.000491149, 0.000373267, -0.000454381, 0.000572263, -0.0677532, 
9.71479, 0.000206023, 0.000165771, -0.000274881, 0.000315133, -0.0630274, 
11.9239, 8.65931e-05, 7.34281e-05, -0.000159751, 0.000172916, -0.0582968, 
14.6353, 3.65158e-05, 3.24677e-05, -9.0563e-05, 9.46112e-05, -0.0535601, 
17.9633, 1.54611e-05, 1.43394e-05, -5.05281e-05, 5.16499e-05, -0.0488194, 
22.0481, 6.57517e-06, 6.32803e-06, -2.78986e-05, 2.81457e-05, -0.0440744, 
27.0617, 2.80857e-06, 2.79113e-06, -1.52979e-05, 1.53153e-05, -0.0393287, 
33.2155, 1.20474e-06, 1.23067e-06, -8.34996e-06, 8.32403e-06, -0.0345805, 
40.7685, 5.18785e-07, 5.42501e-07, -4.54366e-06, 4.51994e-06, -0.029834, 
50.0391, 2.24181e-07, 2.39108e-07, -2.46739e-06, 2.45246e-06, -0.0250878, 
61.4177, 9.71736e-08, 1.05377e-07, -1.33806e-06, 1.32986e-06, -0.020343, 
75.3838, 4.22336e-08, 4.6437e-08, -7.24963e-07, 7.2076e-07, -0.0155997, 
92.5258, 1.83977e-08, 2.04628e-08, -3.92547e-07, 3.90482e-07, -0.0108525, 
113.566, 8.02999e-09, 9.01679e-09, -2.12467e-07, 2.1148e-07, -0.00613387, 
139.39, 3.51058e-09, 3.97311e-09, -1.14967e-07, 1.14504e-07, -0.00138941, 
171.087, 1.53687e-09, 1.75067e-09, -6.21977e-08, 6.19839e-08, 0.00332331, 
209.991, 6.73589e-10, 7.7139e-10, -3.36453e-08, 3.35475e-08, 0.00801938, 
257.742, 2.95504e-10, 3.39892e-10, -1.81987e-08, 1.81543e-08, 0.0126916, 
316.351, 1.2974e-10, 1.49764e-10, -9.84312e-09, 9.82309e-09, 0.0173212, 
388.288, 5.69985e-11, 6.59889e-11, -5.32365e-09, 5.31466e-09, 0.021893, 
476.583, 2.50544e-11, 2.9076e-11, -2.87923e-09, 2.87521e-09, 0.0263877, 
584.956, 1.10178e-11, 1.28114e-11, -1.55717e-09, 1.55538e-09, 0.0307647, 
717.972, 4.84689e-12, 5.64495e-12, -8.42155e-10, 8.41357e-10, 0.0349698, 
881.236, 2.13283e-12, 2.48727e-12, -4.55454e-10, 4.55099e-10, 0.0389086, 
1081.62, 9.38763e-13, 1.09593e-12, -2.46317e-10, 2.4616e-10, 6.66134e-16, 
1327.58, 4.13276e-13, 4.82888e-13, -1.33212e-10, 1.33143e-10, 6.43929e-15, 
1629.47, 1.81967e-13, 2.12769e-13, -7.20431e-11, 7.20123e-11, -1.59872e-14, 
2000, 8.01316e-14, 9.375e-14, -3.89619e-11, 3.89483e-11, -9.54792e-15, 


==> anc/PlotMaking/NLOBetheHeitler.txt <==
z, G_{gg}, G_{gg}Err, G_{qq}, G_{qq}Err, Q_{gq}, Q_{gq}Err
1e-05, 0.143797, 5.36495e-08, 0.113177, 5.36571e-08, 0.143797, 5.36495e-08, 
1.18419e-05, 0.143797, 5.36496e-08, 0.113177, 5.3657e-08, 0.143797, 5.36496e-08, 
1.40231e-05, 0.143797, 5.36497e-08, 0.113177, 5.3657e-08, 0.143797, 5.36497e-08, 
1.6606e-05, 0.143797, 5.36499e-08, 0.113177, 5.36569e-08, 0.143797, 5.36499e-08, 
1.96646e-05, 0.143797, 5.36501e-08, 0.113177, 5.36568e-08, 0.143797, 5.36501e-08, 
2.32867e-05, 0.143797, 5.36504e-08, 0.113177, 5.36567e-08, 0.143797, 5.36504e-08, 
2.75758e-05, 0.143797, 5.36508e-08, 0.113177, 5.36565e-08, 0.143797, 5.36508e-08, 
3.2655e-05, 0.143797, 5.36514e-08, 0.113177, 5.36563e-08, 0.143797, 5.36514e-08, 
3.86697e-05, 0.143797, 5.36522e-08, 0.113177, 5.3656e-08, 0.143797, 5.36522e-08, 
4.57923e-05, 0.143797, 5.36534e-08, 0.113177, 5.36555e-08, 0.143797, 5.36533e-08, 
5.42268e-05, 0.143797, 5.3655e-08, 0.113177, 5.36549e-08, 0.143797, 5.3655e-08, 
6.42148e-05, 0.143797, 5.365e-08, 0.113177, 5.3654e-08, 0.143797, 5.365e-08, 
7.60426e-05, 0.143797, 5.36437e-08, 0.113177, 5.36528e-08, 0.143797, 5.36437e-08, 
9.00489e-05, 0.143797, 5.36365e-08, 0.113177, 5.36581e-08, 0.143797, 5.36365e-08, 
0.000106635, 0.143797, 5.36286e-08, 0.113177, 5.36668e-08, 0.143797, 5.36286e-08, 
0.000126276, 0.143797, 5.36202e-08, 0.113177, 5.3677e-08, 0.143797, 5.36202e-08, 
0.000149535, 0.143797, 5.36053e-08, 0.113177, 5.36889e-08, 0.143797, 5.36053e-08, 
0.000177078, 0.143797, 5.35873e-08, 0.113177, 5.3703e-08, 0.143797, 5.35873e-08, 
0.000209694, 0.143797, 5.35691e-08, 0.113177, 5.37195e-08, 0.143797, 5.35691e-08, 
0.000248317, 0.143797, 5.35529e-08, 0.113177, 5.37386e-08, 0.143797, 5.35529e-08, 
0.000294055, 0.143797, 5.35673e-08, 0.113178, 5.37609e-08, 0.143797, 5.35674e-08, 
0.000348217, 0.143797, 5.36306e-08, 0.113178, 5.37958e-08, 0.143797, 5.36307e-08, 
0.000412355, 0.143797, 5.37367e-08, 0.113178, 5.38646e-08, 0.143797, 5.37368e-08, 
0.000488306, 0.143797, 5.38951e-08, 0.113178, 5.39467e-08, 0.143797, 5.38954e-08, 
0.000578247, 0.143797, 5.41178e-08, 0.113178, 5.40385e-08, 0.143797, 5.41182e-08, 
0.000684755, 0.143797, 5.44221e-08, 0.113178, 5.41414e-08, 0.143797, 5.44229e-08, 
0.00081088, 0.143797, 5.4837e-08, 0.113178, 5.41915e-08, 0.143797, 5.48382e-08, 
0.000960236, 0.143797, 5.53953e-08, 0.113178, 5.42388e-08, 0.143797, 5.53973e-08, 
0.0011371, 0.143797, 5.61401e-08, 0.113178, 5.43452e-08, 0.143797, 5.61432e-08, 
0.00134654, 0.143797, 5.68995e-08, 0.113178, 5.4589e-08, 0.143797, 5.69025e-08, 
0.00159456, 0.143797, 5.77951e-08, 0.113179, 5.48388e-08, 0.143797, 5.77982e-08, 
0.00188827, 0.143798, 5.89264e-08, 0.113179, 5.50714e-08, 0.143797, 5.8926e-08, 
0.00223607, 0.143798, 5.96576e-08, 0.11318, 5.5269e-08, 0.143797, 5.96605e-08, 
0.00264793, 0.143798, 6.03124e-08, 0.113181, 5.57801e-08, 0.143797, 6.03187e-08, 
0.00313565, 0.143799, 6.09844e-08, 0.113182, 5.60882e-08, 0.143797, 6.09895e-08, 
0.00371321, 0.143799, 6.10544e-08, 0.113184, 5.61365e-08, 0.143796, 6.10426e-08, 
0.00439714, 0.1438, 5.94936e-08, 0.113186, 5.61219e-08, 0.143796, 5.94895e-08, 
0.00520705, 0.143802, 5.79176e-08, 0.11319, 5.57818e-08, 0.143796, 5.789e-08, 
0.00616614, 0.143803, 5.71803e-08, 0.113194, 5.5744e-08, 0.143795, 5.71152e-08, 
0.00730188, 0.143806, 5.64412e-08, 0.1132, 5.63826e-08, 0.143795, 5.63707e-08, 
0.00864682, 0.143809, 5.58824e-08, 0.113209, 5.7138e-08, 0.143794, 5.59082e-08, 
0.0102395, 0.143813, 5.33992e-08, 0.113221, 5.67785e-08, 0.143793, 5.34827e-08, 
0.0121255, 0.143819, 5.51458e-08, 0.113237, 5.59293e-08, 0.143791, 5.5371e-08, 
0.0143589, 0.143827, 5.80944e-08, 0.113259, 5.52274e-08, 0.143789, 5.81429e-08, 
0.0170036, 0.143838, 5.47298e-08, 0.113289, 5.42064e-08, 0.143786, 5.44584e-08, 
0.0201355, 0.143853, 5.80607e-08, 0.11333, 5.40552e-08, 0.143782, 5.83407e-08, 
0.0238443, 0.143873, 5.59875e-08, 0.113386, 5.36752e-08, 0.143777, 5.53743e-08, 
0.0282362, 0.1439, 5.4818e-08, 0.113464, 5.20187e-08, 0.143769, 5.49632e-08, 
0.033437, 0.143937, 6.18533e-08, 0.113569, 5.20631e-08, 0.143758, 6.22263e-08, 
0.0395958, 0.143986, 5.48376e-08, 0.113714, 5.14459e-08, 0.143743, 5.58277e-08, 
0.0468889, 0.144053, 5.68612e-08, 0.113913, 5.23604e-08, 0.143722, 5.69587e-08, 
0.0555254, 0.144142, 6.09591e-08, 0.114184, 5.30914e-08, 0.143693, 6.1127e-08, 
0.0657526, 0.14426, 5.88697e-08, 0.114556, 5.53948e-08, 0.143652, 6.05034e-08, 
0.0778636, 0.144418, 5.83156e-08, 0.115065, 5.29883e-08, 0.143595, 5.98418e-08, 
0.0922053, 0.144627, 6.04362e-08, 0.115762, 5.48571e-08, 0.143515, 5.52704e-08, 
0.109189, 0.144901, 5.56381e-08, 0.116714, 5.65865e-08, 0.143404, 5.79474e-08, 
0.1293, 0.145259, 6.57966e-08, 0.118014, 5.56073e-08, 0.143248, 6.06551e-08, 
0.153116, 0.145719, 6.04115e-08, 0.119778, 5.7844e-08, 0.143027, 5.60764e-08, 
0.181318, 0.146302, 6.25898e-08, 0.122158, 5.29345e-08, 0.142716, 5.45505e-08, 
0.214715, 0.147023, 5.89521e-08, 0.125323, 5.89114e-08, 0.142273, 5.5054e-08, 
0.254264, 0.147883, 5.75083e-08, 0.129428, 5.20129e-08, 0.141642, 5.41185e-08, 
0.301097, 0.148853, 5.93588e-08, 0.134507, 5.82729e-08, 0.140738, 6.88681e-08, 
0.356556, 0.149845, 6.99411e-08, 0.140235, 7.17098e-08, 0.139435, 6.94726e-08, 
0.42223, 0.150678, 5.72309e-08, 0.145496, 5.97321e-08, 0.137551, 8.86392e-08, 
0.5, 0.151044, 6.53699e-08, 0.14795, 6.15054e-08, 0.134827, 5.33573e-08, 
0.57777, 0.150678, 5.72309e-08, 0.145496, 5.97321e-08, 0.131577, 5.64955e-08, 
0.643444, 0.149845, 6.99411e-08, 0.140235, 7.17098e-08, 0.128466, 6.63966e-08, 
0.698903, 0.148853, 5.93588e-08, 0.134507, 5.82729e-08, 0.125638, 6.48794e-08, 
0.745736, 0.147883, 5.75083e-08, 0.129428, 5.20129e-08, 0.123166, 5.80121e-08, 
0.785285, 0.147023, 5.89521e-08, 0.125323, 5.89114e-08, 0.121073, 5.3052e-08, 
0.818682, 0.146302, 6.25898e-08, 0.122158, 5.29345e-08, 0.119345, 5.44386e-08, 
0.846884, 0.145719, 6.04115e-08, 0.119778, 5.7844e-08, 0.117947, 4.8503e-08, 
0.8707, 0.145259, 6.57966e-08, 0.118014, 5.56073e-08, 0.116835, 5.29824e-08, 
0.890811, 0.144901, 5.56381e-08, 0.116714, 5.65865e-08, 0.115962, 5.41198e-08, 
0.907795, 0.144627, 6.04362e-08, 0.115762, 5.48571e-08, 0.115285, 5.49278e-08, 
0.922136, 0.144418, 5.83156e-08, 0.115065, 5.29883e-08, 0.114764, 5.17101e-08, 
0.934247, 0.14426, 5.88697e-08, 0.114556, 5.53948e-08, 0.114367, 5.95793e-08, 
0.944475, 0.144142, 6.09591e-08, 0.114184, 5.30914e-08, 0.114065, 5.53389e-08, 
0.953111, 0.144053, 5.68612e-08, 0.113913, 5.23604e-08, 0.113838, 5.29733e-08, 
0.960404, 0.143986, 5.48376e-08, 0.113714, 5.14459e-08, 0.113668, 5.51465e-08, 
0.966563, 0.143937, 6.18533e-08, 0.113569, 5.20631e-08, 0.113541, 5.8027e-08, 
0.971764, 0.1439, 5.4818e-08, 0.113464, 5.20187e-08, 0.113446, 5.55779e-08, 
0.976156, 0.143873, 5.59875e-08, 0.113386, 5.36752e-08, 0.113375, 5.47484e-08, 
0.979864, 0.143853, 5.80607e-08, 0.11333, 5.40552e-08, 0.113323, 5.28029e-08, 
0.982996, 0.143838, 5.47298e-08, 0.113289, 5.42064e-08, 0.113285, 5.1679e-08, 
0.985641, 0.143827, 5.80944e-08, 0.113259, 5.52274e-08, 0.113256, 5.16152e-08, 
0.987875, 0.143819, 5.51458e-08, 0.113237, 5.59293e-08, 0.113235, 5.18005e-08, 
0.989761, 0.143813, 5.33992e-08, 0.113221, 5.67785e-08, 0.11322, 5.16325e-08, 
0.991353, 0.143809, 5.58824e-08, 0.113209, 5.7138e-08, 0.113208, 5.08439e-08, 
0.992698, 0.143806, 5.64412e-08, 0.1132, 5.63826e-08, 0.1132, 5.1772e-08, 
0.993834, 0.143803, 5.71803e-08, 0.113194, 5.5744e-08, 0.113194, 5.22159e-08, 
0.994793, 0.143802, 5.79176e-08, 0.11319, 5.57818e-08, 0.11319, 5.21898e-08, 
0.995603, 0.1438, 5.94936e-08, 0.113186, 5.61219e-08, 0.113186, 5.17024e-08, 
0.996287, 0.143799, 6.10544e-08, 0.113184, 5.61365e-08, 0.113184, 5.15237e-08, 
0.996864, 0.143799, 6.09844e-08, 0.113182, 5.60882e-08, 0.113182, 5.16168e-08, 
0.997352, 0.143798, 6.03124e-08, 0.113181, 5.57801e-08, 0.113181, 5.16129e-08, 
0.997764, 0.143798, 5.96576e-08, 0.11318, 5.5269e-08, 0.11318, 5.20607e-08, 
0.998112, 0.143798, 5.89264e-08, 0.113179, 5.50714e-08, 0.113179, 5.22842e-08, 
0.998405, 0.143797, 5.77951e-08, 0.113179, 5.48388e-08, 0.113179, 5.24519e-08, 
0.998653, 0.143797, 5.68995e-08, 0.113178, 5.4589e-08, 0.113178, 5.26455e-08, 
0.998863, 0.143797, 5.61401e-08, 0.113178, 5.43452e-08, 0.113178, 5.28292e-08, 
0.99904, 0.143797, 5.53953e-08, 0.113178, 5.42388e-08, 0.113178, 5.29561e-08, 
0.999189, 0.143797, 5.4837e-08, 0.113178, 5.41915e-08, 0.113178, 5.30593e-08, 
0.999315, 0.143797, 5.44221e-08, 0.113178, 5.41414e-08, 0.113178, 5.31486e-08, 
0.999422, 0.143797, 5.41178e-08, 0.113178, 5.40385e-08, 0.113178, 5.32434e-08, 
0.999512, 0.143797, 5.38951e-08, 0.113178, 5.39467e-08, 0.113178, 5.33291e-08, 
0.999588, 0.143797, 5.37367e-08, 0.113178, 5.38646e-08, 0.113178, 5.34288e-08, 
0.999652, 0.143797, 5.36306e-08, 0.113178, 5.37958e-08, 0.113178, 5.35107e-08, 
0.999706, 0.143797, 5.35673e-08, 0.113178, 5.37609e-08, 0.113178, 5.35688e-08, 
0.999752, 0.143797, 5.35529e-08, 0.113177, 5.37386e-08, 0.113177, 5.35979e-08, 
0.99979, 0.143797, 5.35691e-08, 0.113177, 5.37195e-08, 0.113177, 5.36165e-08, 
0.999823, 0.143797, 5.35873e-08, 0.113177, 5.3703e-08, 0.113177, 5.3629e-08, 
0.99985, 0.143797, 5.36053e-08, 0.113177, 5.36889e-08, 0.113177, 5.36375e-08, 
0.999874, 0.143797, 5.36202e-08, 0.113177, 5.3677e-08, 0.113177, 5.36434e-08, 
0.999893, 0.143797, 5.36286e-08, 0.113177, 5.36668e-08, 0.113177, 5.36475e-08, 
0.99991, 0.143797, 5.36365e-08, 0.113177, 5.36581e-08, 0.113177, 5.36503e-08, 
0.999924, 0.143797, 5.36437e-08, 0.113177, 5.36528e-08, 0.113177, 5.36523e-08, 
0.999936, 0.143797, 5.365e-08, 0.113177, 5.3654e-08, 0.113177, 5.36537e-08, 
0.999946, 0.143797, 5.3655e-08, 0.113177, 5.36549e-08, 0.113177, 5.36547e-08, 
0.999954, 0.143797, 5.36534e-08, 0.113177, 5.36555e-08, 0.113177, 5.36554e-08, 
0.999961, 0.143797, 5.36522e-08, 0.113177, 5.3656e-08, 0.113177, 5.36559e-08, 
0.999967, 0.143797, 5.36514e-08, 0.113177, 5.36563e-08, 0.113177, 5.36563e-08, 
0.999972, 0.143797, 5.36508e-08, 0.113177, 5.36565e-08, 0.113177, 5.36565e-08, 
0.999977, 0.143797, 5.36504e-08, 0.113177, 5.36567e-08, 0.113177, 5.36567e-08, 
0.99998, 0.143797, 5.36501e-08, 0.113177, 5.36568e-08, 0.113177, 5.36568e-08, 
0.999983, 0.143797, 5.36499e-08, 0.113177, 5.36569e-08, 0.113177, 5.36569e-08, 
0.999986, 0.143797, 5.36497e-08, 0.113177, 5.3657e-08, 0.113177, 5.3657e-08, 
0.999988, 0.143797, 5.36496e-08, 0.113177, 5.3657e-08, 0.113177, 5.3657e-08, 


==> anc/PlotMaking/NLObSpace.txt <==
gTb, FullbNLO, SoftLO, SoftNLO, HardGamma, FullbNLO-Integration
1e-08, 3.76612e-16, 4.41744e-16, -4.96081e-10, -1.01304e-17, 3.93377e-16, 
1.2274e-08, -1.05451e-16, -1.23688e-16, -6.08887e-10, 2.58162e-10, -8.01942e-17, 
1.5065e-08, 3.76612e-16, 4.41744e-16, -7.47345e-10, 1.23843e-11, 4.14661e-16, 
1.84907e-08, 8.58674e-16, 1.00718e-15, -9.17288e-10, 1.48862e-10, 9.15996e-16, 
2.26954e-08, 3.76612e-16, 4.41744e-16, -1.12588e-09, 1.40534e-11, 4.62967e-16, 
2.78562e-08, 1.34074e-15, 1.57261e-15, -1.38189e-09, 6.61282e-10, 1.47083e-15, 
3.41906e-08, 1.34074e-15, 1.57261e-15, -1.69613e-09, 9.84066e-10, 1.53672e-15, 
4.19654e-08, 8.58674e-16, 1.00718e-15, -2.08182e-09, 9.60803e-11, 1.15393e-15, 
5.15081e-08, 2.30486e-15, 2.70347e-15, -2.55522e-09, 1.44729e-10, 2.74966e-15, 
6.32209e-08, 3.75105e-15, 4.39977e-15, -3.13626e-09, -3.86944e-16, 4.42114e-15, 
7.7597e-08, 5.19724e-15, 6.09606e-15, -3.84944e-09, 3.74876e-09, 6.20673e-15, 
9.52422e-08, 7.60755e-15, 8.92322e-15, -4.72478e-09, 3.68918e-09, 9.12836e-15, 
1.169e-07, 1.17051e-14, 1.37294e-14, -5.79917e-09, -1.40853e-15, 1.39962e-14, 
1.43482e-07, 1.74898e-14, 2.05146e-14, -7.11788e-09, 7.65229e-09, 2.09414e-14, 
1.7611e-07, 2.59259e-14, 3.04096e-14, -8.73645e-09, -2.81267e-15, 3.11257e-14, 
2.16156e-07, 3.84596e-14, 4.51109e-14, -1.07231e-08, -4.24037e-15, 4.62929e-14, 
2.65309e-07, 5.726e-14, 6.71627e-14, -1.31615e-08, -7.19801e-15, 6.9061e-14, 
3.25639e-07, 8.52197e-14, 9.99578e-14, -1.61543e-08, -9.63215e-15, 1.02998e-13, 
3.99688e-07, 1.27159e-13, 1.4915e-13, -1.98277e-08, 2.55291e-08, 1.53942e-13, 
4.90575e-07, 1.88863e-13, 2.21526e-13, -2.43364e-08, -2.29608e-14, 2.29211e-13, 
6.02129e-07, 2.80937e-13, 3.29523e-13, -2.98704e-08, -3.48737e-14, 3.41722e-13, 
7.39051e-07, 4.17361e-13, 4.8954e-13, -3.66628e-08, -4.62626e-14, 5.08933e-13, 
9.07107e-07, 6.20791e-13, 7.28153e-13, -4.49997e-08, -6.9719e-14, 7.58745e-13, 
1.11338e-06, 9.22322e-13, 1.08183e-12, -5.52324e-08, -1.05056e-13, 1.13015e-12, 
1.36656e-06, 1.36992e-12, 1.60683e-12, -6.77919e-08, 4.81316e-08, 1.68301e-12, 
1.67731e-06, 2.03444e-12, 2.38628e-12, -8.32074e-08, -1.59854e-13, 2.50611e-12, 
2.05872e-06, 3.02098e-12, 3.54344e-12, -1.02128e-07, -2.54596e-13, 3.73155e-12, 
2.52686e-06, 4.48428e-12, 5.25981e-12, -1.25352e-07, -3.97386e-13, 5.55476e-12, 
3.10146e-06, 6.65477e-12, 7.80566e-12, -1.53856e-07, -6.12449e-13, 8.26744e-12, 
3.80671e-06, 9.87423e-12, 1.15819e-11, -1.88841e-07, -9.36454e-13, 1.23037e-11, 
4.67234e-06, 1.46486e-11, 1.71819e-11, -2.31782e-07, -1.42455e-12, 1.83086e-11, 
5.73481e-06, 2.1725e-11, 2.54822e-11, -2.84487e-07, -2.15985e-12, 2.72388e-11, 
7.03888e-06, 3.22118e-11, 3.77826e-11, -3.49177e-07, -3.2676e-12, 4.05184e-11, 
8.63949e-06, 4.77492e-11, 5.6007e-11, -4.28575e-07, -4.93638e-12, 6.0263e-11, 
1.06041e-05, 8.96141e-11, 8.29999e-11, -5.26027e-07, -7.4503e-12, 8.96142e-11, 
1.30154e-05, 1.33238e-10, 1.22968e-10, -6.45638e-07, -1.12373e-11, 1.33238e-10, 
1.5975e-05, 1.98061e-10, 1.8213e-10, -7.92445e-07, -1.69414e-11, 1.98061e-10, 
1.96077e-05, 2.94371e-10, 2.69678e-10, -9.7263e-07, -2.76707e-11, 2.94372e-10, 
2.40664e-05, 4.37432e-10, 3.99186e-10, -1.19378e-06, -3.84634e-11, 4.37431e-10, 
2.95389e-05, 6.49892e-10, 5.90703e-10, -1.46521e-06, -5.80231e-11, 6.49895e-10, 
3.6256e-05, 9.65361e-10, 8.73819e-10, -1.79835e-06, -8.71038e-11, 9.65356e-10, 
4.45004e-05, 1.43366e-09, 1.29219e-09, -2.20723e-06, -1.31044e-10, 1.43366e-09, 
5.46196e-05, 2.1287e-09, 1.91021e-09, -2.70904e-06, -1.97475e-10, 2.12872e-09, 
6.70398e-05, 3.16003e-09, 2.82276e-09, -3.32492e-06, 3.33889e-06, 3.16003e-09, 
8.22844e-05, 4.68997e-09, 4.16969e-09, -4.08076e-06, -4.04257e-10, 4.68997e-09, 
0.000100995, 6.95908e-09, 6.15691e-09, -5.00838e-06, 4.97426e-06, 6.95908e-09, 
0.000123961, 1.03236e-08, 9.08746e-09, -6.14675e-06, 6.15953e-06, 1.03236e-08, 
0.00015215, 1.53111e-08, 1.34072e-08, -7.54373e-06, 7.54563e-06, 1.53111e-08, 
0.000186748, 2.27024e-08, 1.97714e-08, -9.25799e-06, 9.26092e-06, 2.27024e-08, 
0.000229213, 3.36531e-08, 2.91432e-08, -1.13615e-05, 1.1366e-05, 3.36531e-08, 
0.000281335, 4.98728e-08, 4.29362e-08, -1.39424e-05, 1.39494e-05, 4.98728e-08, 
0.00034531, 7.38893e-08, 6.32253e-08, -1.71089e-05, 1.71196e-05, 7.38893e-08, 
0.000423832, 1.0944e-07, 9.30522e-08, -2.09935e-05, 2.10099e-05, 1.0944e-07, 
0.000520209, 1.62046e-07, 1.36874e-07, -2.57584e-05, 2.57836e-05, 1.62046e-07, 
0.000638502, 2.39867e-07, 2.01215e-07, -3.16023e-05, 3.16409e-05, 2.39867e-07, 
0.000783695, 3.54946e-07, 2.95619e-07, -3.87683e-05, 3.88276e-05, 3.54946e-07, 
0.000961903, 5.2506e-07, 4.34036e-07, -4.75535e-05, 4.76445e-05, 5.2506e-07, 
0.00118064, 7.76436e-07, 6.36829e-07, -5.8321e-05, 5.84606e-05, 7.76436e-07, 
0.00144911, 1.14774e-06, 9.33703e-07, -7.15137e-05, 7.17278e-05, 1.14774e-06, 
0.00177863, 1.69597e-06, 1.36794e-06, -8.76715e-05, 8.79995e-05, 1.69597e-06, 
0.00218308, 2.50507e-06, 2.00252e-06, -0.000107451, 0.000107953, 2.50507e-06, 
0.0026795, 3.69862e-06, 2.92899e-06, -0.000131648, 0.000132418, 3.69862e-06, 
0.00328881, 5.45845e-06, 4.28026e-06, -0.000161229, 0.000162407, 5.45845e-06, 
0.00403667, 8.05188e-06, 6.24895e-06, -0.000197357, 0.00019916, 8.05188e-06, 
0.00495458, 1.18717e-05, 9.11385e-06, -0.000241429, 0.000244187, 1.18717e-05, 
0.00608123, 1.74943e-05, 1.32778e-05, -0.000295118, 0.000299334, 1.74943e-05, 
0.00746408, 2.57656e-05, 1.93217e-05, -0.000360404, 0.000366848, 2.57656e-05, 
0.00916138, 3.79248e-05, 2.80819e-05, -0.000439618, 0.000449461, 3.79248e-05, 
0.0112446, 5.57858e-05, 4.07593e-05, -0.000535468, 0.000550494, 5.57858e-05, 
0.0138016, 8.20009e-05, 5.90748e-05, -0.000651045, 0.000673971, 8.20009e-05, 
0.01694, 0.000120442, 8.54878e-05, -0.000789806, 0.000824761, 0.000120442, 
0.0207921, 0.000176756, 0.000123502, -0.000955479, 0.00100873, 0.000176756, 
0.0255201, 0.000259156, 0.000178096, -0.00115189, 0.00123294, 0.000259156, 
0.0313233, 0.000379573, 0.000256311, -0.00138259, 0.00150585, 0.000379573, 
0.0384461, 0.000555293, 0.000368075, -0.00165032, 0.00183753, 0.000555293, 
0.0471885, 0.000811288, 0.000527312, -0.00195597, 0.00223994, 0.000811288, 
0.057919, 0.00118351, 0.000753454, -0.00229709, 0.00272715, 0.00118351, 
0.0710895, 0.00172355, 0.00107345, -0.00266554, 0.00331563, 0.00172355, 
0.087255, 0.00250502, 0.00152443, -0.00304384, 0.00402443, 0.00250502, 
0.107096, 0.00363246, 0.0021571, -0.00339999, 0.00487535, 0.00363246, 
0.13145, 0.00525327, 0.00304007, -0.00367982, 0.00589302, 0.00525327, 
0.161341, 0.00757366, 0.00426516, -0.0037962, 0.00710469, 0.00757366, 
0.198029, 0.0108793, 0.00595354, -0.00361414, 0.00853992, 0.0108793, 
0.243059, 0.0155615, 0.00826255, -0.00293084, 0.0102298, 0.0155615, 
0.29833, 0.0221486, 0.0113925, -0.00144964, 0.0122057, 0.0221486, 
0.366169, 0.0313422, 0.015592, 0.00125235, 0.0144978, 0.0313422, 
0.449434, 0.0440556, 0.0211607, 0.00576245, 0.0171324, 0.0440556, 
0.551633, 0.0614487, 0.0284448, 0.0128744, 0.0201296, 0.0614487, 
0.677072, 0.0849534, 0.0378242, 0.0236294, 0.0234998, 0.0849534, 
0.831035, 0.116277, 0.0496858, 0.0393496, 0.0272414, 0.116277, 
1.02001, 0.157375, 0.0643809, 0.0616548, 0.0313389, 0.157375, 
1.25195, 0.210387, 0.0821694, 0.0924548, 0.035763, 0.210387, 
1.53664, 0.277548, 0.103157, 0.133918, 0.0404728, 0.277548, 
1.88607, 0.361096, 0.127244, 0.188431, 0.0454207, 0.361096, 
2.31495, 0.46325, 0.154101, 0.258591, 0.0505578, 0.46325, 
2.84136, 0.586325, 0.183209, 0.347277, 0.0558392, 0.586325, 
3.48747, 0.733034, 0.21394, 0.457867, 0.0612269, 0.733034, 
4.28051, 0.906943, 0.245688, 0.594564, 0.066691, 0.906943, 
5.25388, 1.11295, 0.277971, 0.762769, 0.0722088, 1.11295, 
6.44858, 1.35765, 0.310483, 0.969403, 0.0777638, 1.35765, 
7.91496, 1.64958, 0.343071, 1.22316, 0.0833441, 1.64958, 
9.71479, 1.99941, 0.375678, 1.53479, 0.0889413, 1.99941, 
11.9239, 2.42031, 0.408287, 1.91748, 0.0945506, 2.42031, 
14.6353, 2.92844, 0.440897, 2.38738, 0.100167, 2.92844, 
17.9633, 3.54363, 0.473507, 2.96433, 0.105789, 3.54363, 
22.0481, 4.29022, 0.506117, 3.67268, 0.111414, 4.29022, 
27.0617, 5.19808, 0.538727, 4.54231, 0.117042, 5.19808, 
33.2155, 6.3039, 0.571337, 5.60989, 0.122669, 6.3039, 
40.7685, 7.65268, 0.603947, 6.92043, 0.128297, 7.65268, 
50.0391, 9.29967, 0.636557, 8.52919, 0.133925, 9.29967, 
61.4177, 11.3127, 0.669167, 10.504, 0.139551, 11.3127, 
75.3838, 13.7749, 0.701777, 12.928, 0.145176, 13.7749, 
92.5258, 16.7886, 0.734387, 15.9034, 0.150795, 16.7886, 
113.566, 20.4791, 0.766997, 19.5557, 0.156408, 20.4791, 
139.39, 25.0003, 0.799607, 24.0386, 0.162014, 25.0003, 
171.087, 30.541, 0.832217, 29.5412, 0.167605, 30.541, 
209.991, 37.3332, 0.864827, 36.2952, 0.173175, 37.3332, 
257.742, 45.6614, 0.897437, 44.5853, 0.178716, 45.6614, 
316.351, 55.8749, 0.930046, 54.7606, 0.184215, 55.8749, 
388.288, 68.4023, 0.962656, 67.2501, 0.189645, 68.4023, 
476.583, 83.7699, 0.995266, 82.5797, 0.194983, 83.7699, 
584.956, 102.624, 1.02788, 101.395, 0.200187, 102.624, 
717.972, 125.756, 1.06049, 124.49, 0.20518, 125.756, 
881.236, 154.139, 1.0931, 152.836, 0.209855, 154.139, 
1081.62, 188.926, 1.12571, 187.629, 0.214108, 188.969, 
1327.58, 231.664, 1.15832, 230.333, 0.217745, 231.709, 
1629.47, 284.112, 1.19093, 282.749, 0.220529, 284.16, 
2000, 348.48, 1.22354, 347.084, 0.222233, 348.529, 


==> anc/PlotMaking/Plot-RateScript.sh <==
gnuplot "PlotRate.gp"
gnuplot "PlotRateMomentum.gp"

==> anc/PlotMaking/PlotRate.gp <==
set terminal epslatex standalone color colortext ps 1.5 lw 3 size 14,17 font ",17" header "\
\\usepackage{amsmath,amssymb}"


lo "FctDef.gp"


keyset  ="set key Right width -2 maxrows 3 at graph 0.9, graph 0.95 samplen 2"
keyset2 ="set key Right width 1 maxrows 3 at graph 0.9, graph 0.95 samplen 2"

evaluate(SetColors)

set xlabel "Momentum fraction: $z=\\omega/P$"
set auto 
set log y
set yrange [0.0002:10.0]
set xrange [ScaleFct(0.001):ScaleFct(1-0.001)]

# set arrow 1 from graph 0.5, graph 0 to graph 0.5, graph 1 nohead

MakeScale(Energy) = gprintf('\
set xtics ();\
XLarge = 1.0/%g;\
do for[j=1:-log10(XLarge)+1]{\
   do for[i=2:9]{\
      tic = 10*(XLarge)*i/10;\
      set xtics add( "" ScaleFct(tic));\
      tic = 1-10*(XLarge)*i/10;\
      set xtics add( "" ScaleFct(tic));\
   };\
   print(XLarge);\
   set arrow 1+j from ScaleFct(XLarge), graph 0.01 to ScaleFct(XLarge), graph 0.04 nohead;\
   set arrow 8+j from ScaleFct(XLarge), graph 1 to ScaleFct(XLarge), graph 0.96 nohead;\
   set arrow 4+j from ScaleFct(1-XLarge), graph 0.01 to ScaleFct(1-XLarge), graph 0.04 nohead;\
   set arrow 12+j from ScaleFct(1-XLarge), graph 1 to ScaleFct(1-XLarge), graph 0.96 nohead;\
   XLarge = XLarge*10;\
};\
 set xtics add("0.001" ScaleFct(0.001), "0.01" ScaleFct(0.01), "0.1" ScaleFct(0.1), "0.999" ScaleFct(1-0.001),"0.99" ScaleFct(1-0.01),"0.9" ScaleFct(1-0.1) );\
 set xtics add("0.5" ScaleFct(0.5)) ',Energy)

array Parameters[5];
#                 g**2                  Temp(MeV)               Nf                   A                    Sigma 
# Parameters[1]= 3.725027366;Parameters[2] =   '250';Parameters[3]=3;Parameters[4]=-0.324623;Parameters[5]=0.233443 
Parameters[1]= 2.763515753;Parameters[2] =   '500';Parameters[3]=3;Parameters[4]=-0.356042;Parameters[5]=0.277041
#Parameters[1]= 2.210169201;Parameters[2] =  '1000';Parameters[3]=4;Parameters[4]=-0.289287;Parameters[5]=0.288913
#Parameters[1]= 1.066560916;Parameters[2] ='100000';Parameters[3]=5;Parameters[4]=-0.209303;Parameters[5]=0.317555

Temp = Parameters[2]
gSqr = Parameters[1]

Plotter(x,i,j) = gprintf('set xrange[ScaleFct(1.0/%g):ScaleFct(1.0-1.0/%g)];pl \
   keyentry w l lc rgb "gray" lw lWid dt "." ti '.(x<=10?  '"Bethe Heitler"' : '""').', \
   keyentry w p lc rgb "gray" ps 2*psize pt 6 lw lWid/2 ti '.(x>10?  '"LPM"' : '""').',\
   keyentry w l ls lsLO  lw 4 ti "LO",\
   keyentry w l ls lsNLO lw 4 ti "NLO",\
   keyentry w l ls lsNP  lw 4 ti "$T=500$ MeV" ',x).gprintf(',\
   "LOBetheHeitler.txt" u (ScaleFct(1-$1)):( '.(x>=100?  '0' : '1').' && ($1 < 2.0/%g || 1-$1 < 2.0/%g) ? column('.j.')*P('.i.',$1)/(2.763515753)**2:1/0) w l ls lsLO lw lWid dt "-" ti "",\
   "NLOBetheHeitler.txt" u (ScaleFct(1-$1)):( '.(x>=100?  '0' : '1').' && ($1 < 2.0/%g || 1-$1 < 2.0/%g) ? column('.j.')*P('.i.',$1)/(2.763515753)**2:1/0) w l ls lsNLO lw lWid dt "-" ti "",\
   "EQCDBetheHeitler-T'.Temp.'.txt" u (ScaleFct(1-$1)):( '.(x>=100?  '0' : '1').' && ($1 < 2.0/%g || 1-$1 < 2.0/%g) ? column('.j.')*P('.i.',$1)/gSqr**2:1/0) w l ls lsNP lw lWid dt "-" ti "",\
   "LOFullRate.txt" u (ScaleFct(1-$2)):(abs(1.0-$1/%g)< 0.05 ? column('.i.')*P('.i.',$2)/(2.763515753)**2:1/0)  w l ls lsLO lw 2 ti "" ',x).gprintf(',\
   "NLOFullRate.txt" u (ScaleFct(1-$2)):(abs(1.0-$1/%g)< 0.05 ? column('.i.')*P('.i.',$2)/(2.763515753)**2:1/0)  w l ls lsNLO lw 2 ti "",\
   "EQCDFullRate-T'.Temp.'.txt" u (ScaleFct(1-$2)):(abs(1.0-$1/%g)< 0.05 ? column('.i.')*P('.i.',$2)/gSqr**2:1/0)  w l ls lsNP lw 2 ti "",\
   "EQCDFullRate-T250.txt" u (ScaleFct(1-$2)):(abs(1.0-$1/%g)< 0.05 ? column('.i.')*P('.i.',$2)/3.725027366**2:1/0)  w l lc rgb "blue" lw 2 dt 5 ti "$T=250$ MeV" ', x).gprintf(',\
   "LOFullRate.txt" u ( abs($2-0.5) < 0.4 ? ScaleFct($2):1/0):(abs(1.0-$1/%g)< 0.05 && %g >= 100 ? HO('.i.',$2,%g,FityLO):1/0) eve 2 w p ls lsLO ps psize pt 6 lw lWid/3 ti "",\
   "LOFullRate.txt" u ( abs($2-0.5) < 0.4 ? ScaleFct($2):1/0):(abs(1.0-$1/%g)< 0.05 && %g >= 100 ? HO('.i.',$2,%g,FityNP):1/0) eve 2 w p ls lsNP ps psize pt 6 lw lWid/3 ti "",\
   "LOFullRate.txt" u ( abs($2-0.5) < 0.4 ? ScaleFct($2):1/0):(abs(1.0-$1/%g)< 0.05 && %g >= 100 ? HO('.i.',$2,%g,FityNLO):1/0) eve 2 w p ls lsNLO ps psize pt 6 lw lWid/3 ti "" ',x).gprintf(',\
   "LOFullRate.txt" u ( abs($2-0.5) < 0.4 ? ScaleFct($2):1/0):(abs(1.0-$1/%g)< 0.05 && %g >= 100 ? HO('.i.',$2,%g,FityLO):1/0) eve 2 w p lc rgb "white" ps psize/2 pt 7 ti "",\
   "LOFullRate.txt" u ( abs($2-0.5) < 0.4 ? ScaleFct($2):1/0):(abs(1.0-$1/%g)< 0.05 && %g >= 100 ? HO('.i.',$2,%g,FityNP):1/0) eve 2 w p lc rgb "white" ps psize/2 pt 7 ti "",\
   "LOFullRate.txt" u ( abs($2-0.5) < 0.4 ? ScaleFct($2):1/0):(abs(1.0-$1/%g)< 0.05 && %g >= 100 ? HO('.i.',$2,%g,FityNLO):1/0) eve 2 w p lc rgb "white" ps psize/2 pt 7 ti "" ',x)
# 

PlotterGgg(x) = gprintf('set xrange[ScaleFct(1.0/%g):ScaleFct(1.0-1.0/%g)];pl \
   keyentry w l lc rgb "gray" lw lWid dt "." ti '.(x<=10?  '"Bethe Heitler"' : '""').', \
   keyentry w p lc rgb "gray" ps 2*psize pt 6 lw lWid/2 ti '.(x>10?  '"LPM"' : '""').',\
   keyentry w l ls lsLO  lw 4 ti "LO",\
   keyentry w l ls lsNLO lw 4 ti "NLO",\
   keyentry w l ls lsNP  lw 4 ti "$T=500$ MeV" ',x).gprintf(',\
   "LOBetheHeitler.txt" u (ScaleFct($1)):( '.(x>=100?  '0' : '1').' && ($1 < 2.0/%g || 1-$1 < 2.0/%g) ? column(BHGggColumn)*Pgg($1)/(2.763515753)**2:1/0) w l ls lsLO lw lWid dt "-" ti "",\
   "NLOBetheHeitler.txt" u (ScaleFct($1)):( '.(x>=100?  '0' : '1').' && ($1 < 2.0/%g || 1-$1 < 2.0/%g) ? column(BHGggColumn)*Pgg($1)/(2.763515753)**2:1/0) w l ls lsNLO lw lWid dt "-" ti "",\
   "EQCDBetheHeitler-T'.Temp.'.txt" u (ScaleFct($1)):( '.(x>=100?  '0' : '1').' && ($1 < 2.0/%g || 1-$1 < 2.0/%g) ? column(BHGggColumn)*Pgg($1)/gSqr**2:1/0) w l ls lsNP lw lWid dt "-" ti "",\
   "LOFullRate.txt" u (ScaleFct($2)):(abs(1.0-$1/%g)< 0.05 ? column(GggColumn)*Pgg($2)/(2.763515753)**2:1/0)  w l ls lsLO lw 2 ti "" ',x).gprintf(',\
   "NLOFullRate.txt" u (ScaleFct($2)):(abs(1.0-$1/%g)< 0.05 ? column(GggColumn)*Pgg($2)/(2.763515753)**2:1/0)  w l ls lsNLO lw 2 ti "",\
   "EQCDFullRate-T'.Temp.'.txt" u (ScaleFct($2)):(abs(1.0-$1/%g)< 0.05 ? column(GggColumn)*Pgg($2)/gSqr**2:1/0)  w l ls lsNP lw 2 ti "",\
   "EQCDFullRate-T250.txt" u (ScaleFct($2)):(abs(1.0-$1/%g)< 0.05 ? column(GggColumn)*Pgg($2)/3.725027366**2:1/0)  w l lc rgb "blue" lw 2 dt 5 ti "$T=250$ MeV" ', x).gprintf(',\
   "LOFullRate.txt" u ( abs($2-0.5) < 0.4 ? ScaleFct($2):1/0):(abs(1.0-$1/%g)< 0.05 && %g >= 100 ? HOgg($2,%g,FityLO):1/0) eve 2 w p ls lsLO ps psize pt 6 lw lWid/3 ti "",\
   "LOFullRate.txt" u ( abs($2-0.5) < 0.4 ? ScaleFct($2):1/0):(abs(1.0-$1/%g)< 0.05 && %g >= 100 ? HOgg($2,%g,FityNP):1/0) eve 2 w p ls lsNP ps psize pt 6 lw lWid/3 ti "",\
   "LOFullRate.txt" u ( abs($2-0.5) < 0.4 ? ScaleFct($2):1/0):(abs(1.0-$1/%g)< 0.05 && %g >= 100 ? HOgg($2,%g,FityNLO):1/0) eve 2 w p ls lsNLO ps psize pt 6 lw lWid/3 ti "" ',x).gprintf(',\
   "LOFullRate.txt" u ( abs($2-0.5) < 0.4 ? ScaleFct($2):1/0):(abs(1.0-$1/%g)< 0.05 && %g >= 100 ? HOgg($2,%g,FityLO):1/0) eve 2 w p lc rgb "white" ps psize/2 pt 7 ti "",\
   "LOFullRate.txt" u ( abs($2-0.5) < 0.4 ? ScaleFct($2):1/0):(abs(1.0-$1/%g)< 0.05 && %g >= 100 ? HOgg($2,%g,FityNP):1/0) eve 2 w p lc rgb "white" ps psize/2 pt 7 ti "",\
   "LOFullRate.txt" u ( abs($2-0.5) < 0.4 ? ScaleFct($2):1/0):(abs(1.0-$1/%g)< 0.05 && %g >= 100 ? HOgg($2,%g,FityNLO):1/0) eve 2 w p lc rgb "white" ps psize/2 pt 7 ti "" ',x)
#


PlotterQgq(x) = gprintf('set xrange[ScaleFct(1.0/%g):ScaleFct(1.0-1.0/%g)];pl \
   keyentry w l lc rgb "gray" lw lWid dt "." ti '.(x<=10?  '"Bethe Heitler"' : '""').', \
   keyentry w p lc rgb "gray" ps 2*psize pt 6 lw lWid/2 ti '.(x>10?  '"LPM"' : '""').',\
   keyentry w l ls lsLO  lw 4 ti "LO",\
   keyentry w l ls lsNLO lw 4 ti "NLO",\
   keyentry w l ls lsNP  lw 4 ti "$T=500$ MeV" ',x).gprintf(',\
   "LOBetheHeitler.txt" u (ScaleFct($1)):( '.(x>=100?  '0' : '1').' && ($1 < 2.0/%g || 1-$1 < 2.0/%g) ? column(BHQgqColumn)*Pqgq($1)/(2.763515753)**2:1/0) w l ls lsLO lw lWid dt "-" ti "",\
   "NLOBetheHeitler.txt" u (ScaleFct($1)):( '.(x>=100?  '0' : '1').' && ($1 < 2.0/%g || 1-$1 < 2.0/%g) ? column(BHQgqColumn)*Pqgq($1)/(2.763515753)**2:1/0) w l ls lsNLO lw lWid dt "-" ti "",\
   "EQCDBetheHeitler-T'.Temp.'.txt" u (ScaleFct($1)):( '.(x>=100?  '0' : '1').' && ($1 < 2.0/%g || 1-$1 < 2.0/%g) ? column(BHQgqColumn)*Pqgq($1)/gSqr**2:1/0) w l ls lsNP lw lWid dt "-" ti "",\
   "LOFullRate.txt" u (ScaleFct($2)):(abs(1.0-$1/%g)< 0.05 ? column(QgqColumn)*Pqgq($2)/(2.763515753)**2:1/0)  w l ls lsLO lw 2 ti "" ',x).gprintf(',\
   "NLOFullRate.txt" u (ScaleFct($2)):(abs(1.0-$1/%g)< 0.05 ? column(QgqColumn)*Pqgq($2)/(2.763515753)**2:1/0)  w l ls lsNLO lw 2 ti "",\
   "EQCDFullRate-T'.Temp.'.txt" u (ScaleFct($2)):(abs(1.0-$1/%g)< 0.05 ? column(QgqColumn)*Pqgq($2)/gSqr**2:1/0)  w l ls lsNP lw 2 ti "",\
   "EQCDFullRate-T250.txt" u (ScaleFct($2)):(abs(1.0-$1/%g)< 0.05 ? column(QgqColumn)*Pqgq($2)/3.725027366**2:1/0)  w l lc rgb "blue" lw 2 dt 5 ti "$T=250$ MeV" ', x).gprintf(',\
   "LOFullRate.txt" u ( abs($2-0.5) < 0.4 ? ScaleFct($2):1/0):(abs(1.0-$1/%g)< 0.05 && %g >= 100 ? HOqgq($2,%g,FityLO):1/0) eve 2 w p ls lsLO ps psize pt 6 lw lWid/3 ti "",\
   "LOFullRate.txt" u ( abs($2-0.5) < 0.4 ? ScaleFct($2):1/0):(abs(1.0-$1/%g)< 0.05 && %g >= 100 ? HOqgq($2,%g,FityNP):1/0) eve 2 w p ls lsNP ps psize pt 6 lw lWid/3 ti "",\
   "LOFullRate.txt" u ( abs($2-0.5) < 0.4 ? ScaleFct($2):1/0):(abs(1.0-$1/%g)< 0.05 && %g >= 100 ? HOqgq($2,%g,FityNLO):1/0) eve 2 w p ls lsNLO ps psize pt 6 lw lWid/3 ti "" ',x).gprintf(',\
   "LOFullRate.txt" u ( abs($2-0.5) < 0.4 ? ScaleFct($2):1/0):(abs(1.0-$1/%g)< 0.05 && %g >= 100 ? HOqgq($2,%g,FityLO):1/0) eve 2 w p lc rgb "white" ps psize/2 pt 7 ti "",\
   "LOFullRate.txt" u ( abs($2-0.5) < 0.4 ? ScaleFct($2):1/0):(abs(1.0-$1/%g)< 0.05 && %g >= 100 ? HOqgq($2,%g,FityNP):1/0) eve 2 w p lc rgb "white" ps psize/2 pt 7 ti "",\
   "LOFullRate.txt" u ( abs($2-0.5) < 0.4 ? ScaleFct($2):1/0):(abs(1.0-$1/%g)< 0.05 && %g >= 100 ? HOqgq($2,%g,FityNLO):1/0) eve 2 w p lc rgb "white" ps psize/2 pt 7 ti "" ',x)
#

PlotterGqq(x) = gprintf('set xrange[ScaleFct(1.0/%g):ScaleFct(1.0-1.0/%g)];pl \
   keyentry w l lc rgb "gray" lw lWid dt "." ti '.(x<=10?  '"Bethe Heitler"' : '""').', \
   keyentry w p lc rgb "gray" ps 2*psize pt 6 lw lWid/2 ti '.(x>10?  '"LPM"' : '""').',\
   keyentry w l ls lsLO  lw 4 ti "LO",\
   keyentry w l ls lsNLO lw 4 ti "NLO",\
   keyentry w l ls lsNP  lw 4 ti "$T=500$ MeV" ',x).gprintf(',\
   "LOBetheHeitler.txt" u (ScaleFct($1)):( '.(x>=100?  '0' : '1').' && ($1 < 2.0/%g || 1-$1 < 2.0/%g) ? column(BHGqqColumn)*Pgqq($1)/(2.763515753)**2:1/0) w l ls lsLO lw lWid dt "-" ti "",\
   "NLOBetheHeitler.txt" u (ScaleFct($1)):( '.(x>=100?  '0' : '1').' && ($1 < 2.0/%g || 1-$1 < 2.0/%g) ? column(BHGqqColumn)*Pgqq($1)/(2.763515753)**2:1/0) w l ls lsNLO lw lWid dt "-" ti "",\
   "EQCDBetheHeitler-T'.Temp.'.txt" u (ScaleFct($1)):( '.(x>=100?  '0' : '1').' && ($1 < 2.0/%g || 1-$1 < 2.0/%g) ? column(BHGqqColumn)*Pgqq($1)/gSqr**2:1/0) w l ls lsNP lw lWid dt "-" ti "",\
   "LOFullRate.txt" u (ScaleFct($2)):(abs(1.0-$1/%g)< 0.05 ? column(GqqColumn)*Pgqq($2)/(2.763515753)**2:1/0)  w l ls lsLO lw 2 ti "" ',x).gprintf(',\
   "NLOFullRate.txt" u (ScaleFct($2)):(abs(1.0-$1/%g)< 0.05 ? column(GqqColumn)*Pgqq($2)/(2.763515753)**2:1/0)  w l ls lsNLO lw 2 ti "",\
   "EQCDFullRate-T'.Temp.'.txt" u (ScaleFct($2)):(abs(1.0-$1/%g)< 0.05 ? column(GqqColumn)*Pgqq($2)/gSqr**2:1/0)  w l ls lsNP lw 2 ti "",\
   "EQCDFullRate-T250.txt" u (ScaleFct($2)):(abs(1.0-$1/%g)< 0.05 ? column(GqqColumn)*Pgqq($2)/3.725027366**2:1/0)  w l lc rgb "blue" lw 2 dt 5 ti "$T=250$ MeV" ', x).gprintf(',\
   "LOFullRate.txt" u ( abs($2-0.5) < 0.4 ? ScaleFct($2):1/0):(abs(1.0-$1/%g)< 0.05 && %g >= 100 ? HOgqq($2,%g,FityLO):1/0) eve 2 w p ls lsLO ps psize pt 6 lw lWid/3 ti "",\
   "LOFullRate.txt" u ( abs($2-0.5) < 0.4 ? ScaleFct($2):1/0):(abs(1.0-$1/%g)< 0.05 && %g >= 100 ? HOgqq($2,%g,FityNP):1/0) eve 2 w p ls lsNP ps psize pt 6 lw lWid/3 ti "",\
   "LOFullRate.txt" u ( abs($2-0.5) < 0.4 ? ScaleFct($2):1/0):(abs(1.0-$1/%g)< 0.05 && %g >= 100 ? HOgqq($2,%g,FityNLO):1/0) eve 2 w p ls lsNLO ps psize pt 6 lw lWid/3 ti "" ',x).gprintf(',\
   "LOFullRate.txt" u ( abs($2-0.5) < 0.4 ? ScaleFct($2):1/0):(abs(1.0-$1/%g)< 0.05 && %g >= 100 ? HOgqq($2,%g,FityLO):1/0) eve 2 w p lc rgb "white" ps psize/2 pt 7 ti "",\
   "LOFullRate.txt" u ( abs($2-0.5) < 0.4 ? ScaleFct($2):1/0):(abs(1.0-$1/%g)< 0.05 && %g >= 100 ? HOgqq($2,%g,FityNP):1/0) eve 2 w p lc rgb "white" ps psize/2 pt 7 ti "",\
   "LOFullRate.txt" u ( abs($2-0.5) < 0.4 ? ScaleFct($2):1/0):(abs(1.0-$1/%g)< 0.05 && %g >= 100 ? HOgqq($2,%g,FityNLO):1/0) eve 2 w p lc rgb "white" ps psize/2 pt 7 ti "" ',x)
#


set output OUTPUTFolder."/RateCompare-T".Temp.".tex"
set multiplot layo 3,2

lsLO  = 5
lsNLO = 9
lsNP  = 2


lWid = 4
psize = 0.8
Eve = 2
Eve1 = 3
evaluate(keyset2)

set ylabel "Splitting rate : $(g^4 T)^{-1} d\\Gamma/dz $"
set label 1 "$g\\rightarrow gg$" at graph 0.1,0.15
set label 2 "$p = 10T$" at graph 0.1,0.25
evaluate(MakeScale(10))
evaluate(PlotterGgg(10.0))
set label 2 "$p = 100T$" at graph 0.1,0.25
evaluate(MakeScale(100))
evaluate(PlotterGgg(100.0))
unset title 
set ylabel "Splitting rate : $(g^4 T)^{-1} d\\Gamma/dz $ "
set label 1 "$q\\rightarrow gq$" at graph 0.1,0.15

set label 2 "$p = 10T$" at graph 0.1,0.25
evaluate(MakeScale(10))
evaluate(PlotterQgq(10.0))

set label 2 "$p = 100T$" at graph 0.1,0.25
evaluate(MakeScale(100))
evaluate(PlotterQgq(100.0))
set ylabel "Splitting rate : $(g^4 T)^{-1} d\\Gamma/dz $ "
set label 1 "$g\\rightarrow q\\bar{q}$" at graph 0.1,0.4
set label 2 "$p = 10T$" at graph 0.1,0.5
evaluate(MakeScale(10))
evaluate(PlotterGqq(10.0))
set label 2 "$p = 100T$" at graph 0.1,0.5
evaluate(MakeScale(100))
evaluate(PlotterGqq(100.0))
unset multiplot


reset
set terminal epslatex standalone color colortext ps 1.5 lw 3 size 12,5  font ",17" header "\
\\usepackage{amsmath,amssymb}"
evaluate(SetColors)
set output OUTPUTFolder."/Kernel-T".Temp.".tex"
unset log
set key bottom right spacing 1.1 height 1 width -4.1
set xlabel "Impact parameter: $gTb$"
set ylabel "Broadening Kernel: $(C_F g^2T)^{-1} C(b)$"
set multiplot layout 1,2
set auto

set log 
set xr [0.06:5]
pl "EQCDSpline-T".Temp.".txt" u 1:3:4   w filledcurves lc rgb 'gray' ti  "",\
   '' u 1:($2) w l ls 2 ti "",\
   '' u 1:($1 < 2 ? $3:1/0) w l ls 4 lw 3 dt "-" ti "",\
   "LObSpace.txt" u 1:4 w l ls 5 lw 1 ti 'LO',\
   "NLObSpace.txt" u 1:2 w l ls 9 lw 1 ti 'NLO',\
   "full_".Temp."_gsqT.dat" u ($1/gSqr**0.5):($2/CF):($3/CF) w yerr ls 1 lw 2 ti '$T=500$ MeV',\
   "full_250_gsqT.dat" u ($1/3.725027366**0.5):($2/CF):($3/CF) w yerr ls 5 pt 1 lw 2 ti '$T=250$ MeV',\
   "EQCDSpline-T250.txt" u 1:3:4   w filledcurves lc rgb 'gray' ti  "",\
   '' u 1:($2) lc rgb "blue" w l ti "",\
   '' u 1:($1 < 2 ? $3:1/0) w l ls 4 lw 3 dt "-" ti "",\
   keyentry w l ls 4 lw 3 dt "-" ti "Short-distance",\
   keyentry w l ls 2 ti "$C^{\\textrm{NP}}(b)$ {\\small at $T=500$MeV}",\
   keyentry w l lc rgb "blue" ti "$C^{\\textrm{NP}}(b)$ {\\small at $T=250$MeV}"



set key top left width -5 Left reverse
unset log 
set xrange [0:5]
set auto y
#unset ylabel
#set lmargin 1
pl "EQCDSpline-T".Temp.".txt" u 1:3:4   w filledcurves lc rgb 'gray' ti  "",\
   '' u 1:($2) ls 2 w l ti "",\
   '' u 1:($1 > 2 ? $4:1/0) w l ls 6 lw 3 dt "-" ti "",\
   keyentry w l ls 2 ti "$C^{\\textrm{NP}}(b)$ {\\small at $T=500$MeV}",\
   keyentry w l lc rgb "blue" ti "$C^{\\textrm{NP}}(b)$ {\\small at $T=250$MeV}",\
   keyentry w l ls 6 lw 3 dt "-" ti "Long-distance",\
   "full_".Temp."_gsqT.dat" u ($1/gSqr**0.5):($2/CF):($3/CF) w yerr ls 1 lw 2 ti '$T=500$ MeV',\
   "full_250_gsqT.dat" u ($1/3.725027366**0.5):($2/CF):($3/CF) w yerr ls 5 pt 1 lw 2 ti '$T=250$ MeV',\
   "LObSpace.txt" u 1:4 w l ls 5 lw 1 ti 'LO',\
   "NLObSpace.txt" u 1:2 w l ls 9 lw 1 ti 'NLO',\
   "EQCDSpline-T250.txt" u 1:3:4   w filledcurves lc rgb 'gray' ti  "",\
   '' u 1:($2) lc rgb "blue" w l ti "",\
   '' u 1:($1 > 2 ? $4:1/0) w l ls 6 lw 3 dt "-" ti ""
   


unse multi

set output




Fold = OUTPUTFolder."/Kernel-T".Temp

sys("latexmk -f -ps -jobname=".Fold." ".Fold.".tex " )
sys("latexmk -c -f -ps -jobname=".Fold." ".Fold.".tex " )
sys("ps2pdf ".Fold.".ps ".Fold.".pdf")
sys("mv ".Fold.".pdf ../")


Fold = OUTPUTFolder."/RateCompare-T".Temp

sys("latexmk -f -ps -jobname=".Fold." ".Fold.".tex " )
sys("latexmk -c -f -ps -jobname=".Fold." ".Fold.".tex " )
sys("ps2pdf ".Fold.".ps ".Fold.".pdf")
sys("mv ".Fold.".pdf ../")

sys("rm -rf ".OUTPUTFolder)
sys("clear")

sys("echo 'Created files Plots/RateCompare-T".Temp.".pdf and Kernel-T".Temp.".pdf' ")


==> anc/PlotMaking/PlotRateMomentum.gp <==
lo "FctDef.gp"


set terminal epslatex standalone color colortext ps 1.5 lw 3 size 14,11.3 font ",17" header "\
\\usepackage{amsmath,amssymb}"
set key Right width -2 maxrows 3 at graph 0.75, graph 0.95 samplen 2
evaluate(SetColors)

set xlabel "Momentum fraction: $z=\\omega/P$"
set auto 
set log y
set yrange [0.00005:100]
set xrange [ScaleFct(0.001):ScaleFct(1-0.001)]

# set arrow 1 from graph 0.5, graph 0 to graph 0.5, graph 1 nohead


set xtics ()
XLarge = 0.001; xMin = 0.001; xMax = 0.999
do for[j=1:3]{
   do for[i=2:9]{
      tic = 10*(XLarge)*i/10
      set xtics add( "" ScaleFct(tic))
      tic = 1-10*(XLarge)*i/10
      set xtics add( "" ScaleFct(tic))
   }
   set arrow 1+j from ScaleFct(XLarge), graph 0.01 to ScaleFct(XLarge), graph 0.04 nohead
   set arrow 8+j from ScaleFct(XLarge), graph 1 to ScaleFct(XLarge), graph 0.96 nohead
   set arrow 4+j from ScaleFct(1-XLarge), graph 0.01 to ScaleFct(1-XLarge), graph 0.04 nohead
   set arrow 12+j from ScaleFct(1-XLarge), graph 1 to ScaleFct(1-XLarge), graph 0.96 nohead
   XLarge = XLarge*10
}
set xtics add("0.001" ScaleFct(0.001),"0.01" ScaleFct(0.01),"0.1" ScaleFct(0.1),\
          "0.999" ScaleFct(1-0.001),"0.99" ScaleFct(1-0.01),"0.9" ScaleFct(1-0.1) )
set xtics add("0.5" ScaleFct(0.5))

array Parameters[5];
#                 g**2                  Temp(MeV)               Nf                   A                    Sigma 
# Parameters[1]= 3.725027366;Parameters[2] =   '250';Parameters[3]=3;Parameters[4]=-0.324623;Parameters[5]=0.233443 
Parameters[1]= 2.763515753;Parameters[2] =   '500';Parameters[3]=3;Parameters[4]=-0.356042;Parameters[5]=0.277041
#Parameters[1]= 2.210169201;Parameters[2] =  '1000';Parameters[3]=4;Parameters[4]=-0.289287;Parameters[5]=0.288913
#Parameters[1]= 1.066560916;Parameters[2] ='100000';Parameters[3]=5;Parameters[4]=-0.209303;Parameters[5]=0.317555

Temp = Parameters[2]
gSqr = Parameters[1]

set output OUTPUTFolder."/RateMomentum.tex"
set multiplot layo 2,2
# set palette defined ( 0 0 1 0, 0.3333 0 0 1, 0.6667 1 0 0,\
#      1 1 0.6471 0 )
set logscale cb
set cbrange[10.0:1000]
set cblabel "Momentum : P/T"
set format y "%g"

lsLO  = 5
lsNLO = 9
lsNP  = 2


lWid = 4
psize = 0.7
Eve = 2
Eve1 = 3

set ylabel "Splitting rate : $(g^4 T)^{-1} d\\Gamma/dz $"
set label 1 "$g\\rightarrow gg$" at graph 0.1,0.15

pl keyentry w l lc rgb "gray" lw lWid dt "." ti "Bethe Heitler", \
   keyentry w p lc rgb "gray" ps 2*psize pt 6 lw lWid/2 ti "LPM",\
   keyentry w l lc rgb "gray"  lw 4 ti "$T=500$ MeV",\
   for [k=0:256:25] "EQCDFullRate-T".Temp."-1000.txt" u (ScaleFct($2)):(column(GggColumn)*Pgg($2)/gSqr**2):1 every :::k::k  w l ls lsNP lw 2 palette ti "" ,\
   "EQCDBetheHeitler-T".Temp.".txt" u (ScaleFct($1)):($1 < 1.0/20 || 1-$1 < 1.0/20 ? column(BHGggColumn)*Pgg($1)/gSqr**2:1/0) w l ls lsNP lw lWid dt "-" ti "",\
   for [k=0:256:25] "EQCDFullRate-T".Temp."-1000.txt" u (ScaleFct($2)):( ($1 > 5) && $2*(1.0-$2) > 0.1 ? HOgg($2,$1,FityNP) :1/0):1 every 2:::k::k w p ls lsLO ps psize pt 6 lw lWid/3 palette ti "",\
   for [k=0:256:25] "EQCDFullRate-T".Temp."-1000.txt" u (ScaleFct($2)):( ($1 > 5) && $2*(1.0-$2) > 0.1 ? HOgg($2,$1,FityNP) :1/0) every 2:::k::k w p lc rgb "white" ps psize/1.5 pt 7 lw lWid/3 ti "" 


unset title 
set ylabel "Splitting rate : $(g^4 T)^{-1} d\\Gamma/dz $ "
set label 1 "$q\\rightarrow gq$" at graph 0.1,0.15

pl keyentry w l lc rgb "gray" lw lWid dt "." ti "Bethe Heitler", \
   keyentry w p lc rgb "gray" ps 2*psize pt 6 lw lWid/2 ti "LPM",\
   keyentry w l lc rgb "gray"  lw 4 ti "$T=500$ MeV",\
   for [k=0:256:25] "EQCDFullRate-T".Temp."-1000.txt" u (ScaleFct($2)):(column(QgqColumn)*Pqgq($2)/gSqr**2):1 every :::k::k  w l ls lsNP lw 2 palette ti "" ,\
   "EQCDBetheHeitler-T".Temp.".txt" u (ScaleFct($1)):($1 < 1.0/20 || 1-$1 < 1.0/20 ? column(BHQgqColumn)*Pqgq($1)/gSqr**2:1/0) w l ls lsNP lw lWid dt "-" ti "",\
   for [k=0:256:25] "EQCDFullRate-T".Temp."-1000.txt" u (ScaleFct($2)):( ($1 > 5) && $2*(1.0-$2) > 0.1 ? HOqgq($2,$1,FityNP) :1/0):1 every 2:::k::k w p ls lsLO ps psize pt 6 lw lWid/3 palette ti "",\
   for [k=0:256:25] "EQCDFullRate-T".Temp."-1000.txt" u (ScaleFct($2)):( ($1 > 5) && $2*(1.0-$2) > 0.1 ? HOqgq($2,$1,FityNP) :1/0) every 2:::k::k w p lc rgb "white" ps psize/1.5 pt 7 lw lWid/3 ti "" 

set ylabel "Splitting rate : $(g^4 T)^{-1} d\\Gamma/dz $ "
set label 1 "$g\\rightarrow q\\bar{q}$" at graph 0.1,0.4

pl keyentry w l lc rgb "gray" lw lWid dt "." ti "Bethe Heitler", \
   keyentry w p lc rgb "gray" ps 2*psize pt 6 lw lWid/2 ti "LPM",\
   keyentry w l lc rgb "gray"  lw 4 ti "$T=500$ MeV",\
   for [k=0:256:25] "EQCDFullRate-T".Temp."-1000.txt" u (ScaleFct($2)):(column(GqqColumn)*Pgqq($2)/gSqr**2):1 every :::k::k  w l ls lsNP lw 2 palette ti "" ,\
   "EQCDBetheHeitler-T".Temp.".txt" u (ScaleFct($1)):($1 < 1.0/20 || 1-$1 < 1.0/20 ? column(BHGqqColumn)*Pgqq($1)/gSqr**2:1/0) w l ls lsNP lw lWid dt "-" ti "",\
   for [k=0:256:25] "EQCDFullRate-T".Temp."-1000.txt" u (ScaleFct($2)):( ($1 > 5) && $2*(1.0-$2) > 0.1 ? HOgqq($2,$1,FityNP) :1/0):1 every 2:::k::k w p ls lsLO ps psize pt 6 lw lWid/3 palette ti "",\
   for [k=0:256:25] "EQCDFullRate-T".Temp."-1000.txt" u (ScaleFct($2)):( ($1 > 5) && $2*(1.0-$2) > 0.1 ? HOgqq($2,$1,FityNP) :1/0) every 2:::k::k w p lc rgb "white" ps psize/1.5 pt 7 lw lWid/3 ti "" 

unset multiplot

set output

Fold = OUTPUTFolder."/RateMomentum"

sys("latexmk -f -ps -jobname=".Fold." ".Fold.".tex " )
sys("latexmk -c -f -ps -jobname=".Fold." ".Fold.".tex " )
sys("ps2pdf ".Fold.".ps ".Fold.".pdf")
sys("mv ".Fold.".pdf ../")

sys("rm -rf ".OUTPUTFolder)
sys("clear")

# sys("echo 'Created files Plots/RateCompare-T".Temp.".pdf and Kernel-T".Temp.".pdf' ")


==> anc/PlotMaking/fit.log <==


*******************************************************************************
Tue Nov 17 11:35:59 2020


FIT:    data read from "LOFullRate.txt" u 2:(abs($1-100)<1 ? $3/(2.763515753)**2:1/0)
        format = x:z
        #datapoints = 128
        residuals are weighted equally (unit weight)

function used for fitting: HOgg(x,100.0)*a
	HOgg(z,E)  = 1.0/(8.0*pi**2)*sqrt(1.0/(E*z*(1-z)) )
fitted parameters initialized with current variable values

iter      chisq       delta/lim  lambda   a            
   0 1.7900921274e-02   0.00e+00  1.64e-02    1.000000e+00
   3 8.0744339533e-04  -7.76e-07  1.64e-05    2.942655e-01

After 3 iterations the fit converged.
final sum of squares of residuals : 0.000807443
rel. change during last iteration : -7.76343e-12

degrees of freedom    (FIT_NDF)                        : 127
rms of residuals      (FIT_STDFIT) = sqrt(WSSR/ndf)    : 0.00252147
variance of residuals (reduced chisquare) = WSSR/ndf   : 6.35782e-06

Final set of parameters            Asymptotic Standard Error
=======================            ==========================
a               = 0.294265         +/- 0.01361      (4.625%)


*******************************************************************************
Tue Nov 17 11:36:24 2020


FIT:    data read from "LOFullRate.txt" u 2:(abs($1-100)<1 ? $3/(2.763515753)**2:1/0)
        format = x:z
        x range restricted to [0.400000 : 0.600000]
        #datapoints = 6
        residuals are weighted equally (unit weight)

function used for fitting: HOgg(x,100.0)*a
	HOgg(z,E)  = 1.0/(8.0*pi**2)*sqrt(1.0/(E*z*(1-z)) )
fitted parameters initialized with current variable values

iter      chisq       delta/lim  lambda   a            
   0 1.8692587492e-05   0.00e+00  7.51e-04    2.942655e-01
   4 2.8454743783e-12  -1.03e-05  7.51e-08    9.862530e-01

After 4 iterations the fit converged.
final sum of squares of residuals : 2.84547e-12
rel. change during last iteration : -1.03437e-10

degrees of freedom    (FIT_NDF)                        : 5
rms of residuals      (FIT_STDFIT) = sqrt(WSSR/ndf)    : 7.54384e-07
variance of residuals (reduced chisquare) = WSSR/ndf   : 5.69095e-13

Final set of parameters            Asymptotic Standard Error
=======================            ==========================
a               = 0.986253         +/- 0.0001207    (0.01224%)


*******************************************************************************
Tue Nov 17 17:12:50 2020


FIT:    data read from "EQCDFullRate-T500.txt" u 2:(abs($1-100)<1 ? $3/(2.763515753)**2:1/0)
        format = x:z
        x range restricted to [0.400000 : 0.600000]
        #datapoints = 6
        residuals are weighted equally (unit weight)

function used for fitting: HOgg(x,100)*a
	HOgg(z,E)  = 1.0/(8.0*pi**2)*sqrt(1.0/(E*z*(1-z)) )
fitted parameters initialized with current variable values

iter      chisq       delta/lim  lambda   a            
   0 1.1070256791e-06   0.00e+00  2.52e-03    9.862530e-01
   4 5.3580978407e-11  -3.59e-08  2.52e-07    1.154649e+00

After 4 iterations the fit converged.
final sum of squares of residuals : 5.3581e-11
rel. change during last iteration : -3.59053e-13

degrees of freedom    (FIT_NDF)                        : 5
rms of residuals      (FIT_STDFIT) = sqrt(WSSR/ndf)    : 3.27356e-06
variance of residuals (reduced chisquare) = WSSR/ndf   : 1.07162e-11

Final set of parameters            Asymptotic Standard Error
=======================            ==========================
a               = 1.15465          +/- 0.0005239    (0.04538%)


*******************************************************************************
Tue Nov 17 17:32:06 2020


FIT:    data read from "EQCDFullRate-T500.txt" u 2:(abs($1-100)<1 ? $3/(2.763515753)**2:1/0)
        format = x:z
        x range restricted to [0.400000 : 0.600000]
        #datapoints = 6
        residuals are weighted equally (unit weight)

function used for fitting: HOgg(x,100)*a*Colgg(x)
	HOgg(z,E)  = 1.0/(8.0*pi**2)*sqrt(1.0/(E*z*(1-z)) )
	Colgg(x) = (1.5+1.5*(1-x)**2+1.5*x**2)**0.5
fitted parameters initialized with current variable values

iter      chisq       delta/lim  lambda   a            
   0 1.3191302539e-05   0.00e+00  4.43e-03    1.154649e+00
   4 7.9350072327e-11  -2.46e-07  4.43e-07    7.679997e-01

After 4 iterations the fit converged.
final sum of squares of residuals : 7.93501e-11
rel. change during last iteration : -2.4574e-12

degrees of freedom    (FIT_NDF)                        : 5
rms of residuals      (FIT_STDFIT) = sqrt(WSSR/ndf)    : 3.98372e-06
variance of residuals (reduced chisquare) = WSSR/ndf   : 1.587e-11

Final set of parameters            Asymptotic Standard Error
=======================            ==========================
a               = 0.768            +/- 0.0004241    (0.05522%)


*******************************************************************************
Wed Nov 18 11:57:29 2020


FIT:    data read from "EQCDFullRate-T500.txt" u 2:(abs($1-100)<1.0 ? $3/gs**2:1/0)
        format = x:z
        #datapoints = 128
        residuals are weighted equally (unit weight)

function used for fitting: a*HO(x,100)
	HO(z,E) = 1.0/(8.0*pi**2)*sqrt(1.0/(E*z*(1-z)) )
fitted parameters initialized with current variable values

iter      chisq       delta/lim  lambda   a            
   0 7.2751388905e-03   0.00e+00  1.64e-02    1.000000e+00
   3 1.1664145379e-03  -1.92e-07  1.64e-05    5.781079e-01

After 3 iterations the fit converged.
final sum of squares of residuals : 0.00116641
rel. change during last iteration : -1.92057e-12

degrees of freedom    (FIT_NDF)                        : 127
rms of residuals      (FIT_STDFIT) = sqrt(WSSR/ndf)    : 0.00303057
variance of residuals (reduced chisquare) = WSSR/ndf   : 9.18437e-06

Final set of parameters            Asymptotic Standard Error
=======================            ==========================
a               = 0.578108         +/- 0.01636      (2.83%)


*******************************************************************************
Wed Nov 18 11:57:43 2020


FIT:    data read from "EQCDFullRate-T500.txt" u 2:(abs($1-100)<1.0 ? $3/gs**2:1/0)
        format = x:z
        x range restricted to [0.400000 : 0.600000]
        #datapoints = 6
        residuals are weighted equally (unit weight)

function used for fitting: a*HO(x,100)
	HO(z,E) = 1.0/(8.0*pi**2)*sqrt(1.0/(E*z*(1-z)) )
fitted parameters initialized with current variable values

iter      chisq       delta/lim  lambda   a            
   0 1.2975833426e-05   0.00e+00  1.47e-03    5.781079e-01
   4 5.3580978407e-11  -3.90e-07  1.47e-07    1.154649e+00

After 4 iterations the fit converged.
final sum of squares of residuals : 5.3581e-11
rel. change during last iteration : -3.89796e-12

degrees of freedom    (FIT_NDF)                        : 5
rms of residuals      (FIT_STDFIT) = sqrt(WSSR/ndf)    : 3.27356e-06
variance of residuals (reduced chisquare) = WSSR/ndf   : 1.07162e-11

Final set of parameters            Asymptotic Standard Error
=======================            ==========================
a               = 1.15465          +/- 0.0005239    (0.04538%)


*******************************************************************************
Wed Nov 18 12:04:17 2020


FIT:    data read from "EQCDFullRate-T500.txt" u 2:(abs($1-100)<1.0 ? $3/gs**2:1/0)
        format = x:z
        x range restricted to [0.400000 : 0.600000]
        #datapoints = 6
        residuals are weighted equally (unit weight)

function used for fitting: a*HO(x,100)
	HO(z,E) = 1.0/(8.0*pi**2)*sqrt(3*(1-z+z**2)/(E*z*(1-z)) )
fitted parameters initialized with current variable values

iter      chisq       delta/lim  lambda   a            
   0 1.3191302539e-05   0.00e+00  4.43e-03    1.154649e+00
   4 7.9350072327e-11  -2.59e-07  4.43e-07    7.679997e-01

After 4 iterations the fit converged.
final sum of squares of residuals : 7.93501e-11
rel. change during last iteration : -2.58933e-12

degrees of freedom    (FIT_NDF)                        : 5
rms of residuals      (FIT_STDFIT) = sqrt(WSSR/ndf)    : 3.98372e-06
variance of residuals (reduced chisquare) = WSSR/ndf   : 1.587e-11

Final set of parameters            Asymptotic Standard Error
=======================            ==========================
a               = 0.768            +/- 0.0004241    (0.05522%)


*******************************************************************************
Tue Apr 13 17:42:40 2021


FIT:    data read from "NLObSpace.txt" u 1:($1 < 1 ? $2:1/0)
        format = x:z
        x range restricted to [0.00100000 : 1.00000]
        #datapoints = 33
        residuals are weighted equally (unit weight)

function used for fitting: lo(x,b)
	lo(x,y) = -MathcalN/8.0/pi*x**2*(log(x/2*xi*y))
fitted parameters initialized with current variable values

iter      chisq       delta/lim  lambda   b            
   0 4.9535592710e-02   0.00e+00  8.17e-03    1.000000e+00
  21 4.1618089345e-05  -1.42e-01  8.17e-15    8.782880e-03

After 21 iterations the fit converged.
final sum of squares of residuals : 4.16181e-05
rel. change during last iteration : -1.41979e-06

degrees of freedom    (FIT_NDF)                        : 32
rms of residuals      (FIT_STDFIT) = sqrt(WSSR/ndf)    : 0.00114042
variance of residuals (reduced chisquare) = WSSR/ndf   : 1.30057e-06

Final set of parameters            Asymptotic Standard Error
=======================            ==========================
b               = 0.00878288       +/- 0.0002133    (2.428%)


*******************************************************************************
Tue Apr 13 17:57:26 2021


FIT:    data read from "NLObSpace.txt" u 1:($1 < 1 ? $2:1/0)
        format = x:z
        x range restricted to [0.00100000 : 1.00000]
        #datapoints = 33
        residuals are weighted equally (unit weight)

function used for fitting: lo(x,b)
	lo(x,y) = -MathcalN/8.0/pi*x**2*(log(x/2*xi*y))
fitted parameters initialized with current variable values

iter      chisq       delta/lim  lambda   b            
   0 4.3621919163e-04   0.00e+00  8.17e-03    8.782880e-03
   4 4.1618089345e-05  -4.50e-05  8.17e-07    1.340447e-02

After 4 iterations the fit converged.
final sum of squares of residuals : 4.16181e-05
rel. change during last iteration : -4.50208e-10

degrees of freedom    (FIT_NDF)                        : 32
rms of residuals      (FIT_STDFIT) = sqrt(WSSR/ndf)    : 0.00114042
variance of residuals (reduced chisquare) = WSSR/ndf   : 1.30057e-06

Final set of parameters            Asymptotic Standard Error
=======================            ==========================
b               = 0.0134045        +/- 0.0003255    (2.428%)


*******************************************************************************
Tue Apr 13 17:58:15 2021


FIT:    data read from "NLObSpace.txt" u 1:($1 < 1 ? $2:1/0)
        format = x:z
        x range restricted to [0.00100000 : 1.00000]
        #datapoints = 33
        residuals are weighted equally (unit weight)

function used for fitting: lo(x,b)
	lo(x,y) = -MathcalN/8.0/pi*x**2*(log(x/2*xi*y))
fitted parameters initialized with current variable values

iter      chisq       delta/lim  lambda   b            
   0 4.1618089345e-05   0.00e+00  8.17e-03    1.340447e-02
   1 4.1618089345e-05  -1.30e-10  8.17e-01    1.340447e-02

After 1 iterations the fit converged.
final sum of squares of residuals : 4.16181e-05
rel. change during last iteration : -1.30256e-15

degrees of freedom    (FIT_NDF)                        : 32
rms of residuals      (FIT_STDFIT) = sqrt(WSSR/ndf)    : 0.00114042
variance of residuals (reduced chisquare) = WSSR/ndf   : 1.30057e-06

Final set of parameters            Asymptotic Standard Error
=======================            ==========================
b               = 0.0134045        +/- 0.0003255    (2.428%)


*******************************************************************************
Tue Apr 13 17:59:38 2021


FIT:    data read from "NLObSpace.txt" u 1:($1 < 1 ? $2:1/0)
        format = x:z
        x range restricted to [0.00100000 : 1.00000]
        #datapoints = 33
        residuals are weighted equally (unit weight)

function used for fitting: x**2*b
fitted parameters initialized with current variable values

iter      chisq       delta/lim  lambda   b            
   0 2.4402767621e-02   0.00e+00  2.15e-03    1.340447e-02
   3 3.1884603548e-04  -6.00e-04  2.15e-06    1.814702e-01

After 3 iterations the fit converged.
final sum of squares of residuals : 0.000318846
rel. change during last iteration : -5.99649e-09

degrees of freedom    (FIT_NDF)                        : 32
rms of residuals      (FIT_STDFIT) = sqrt(WSSR/ndf)    : 0.00315657
variance of residuals (reduced chisquare) = WSSR/ndf   : 9.96394e-06

Final set of parameters            Asymptotic Standard Error
=======================            ==========================
b               = 0.18147          +/- 0.003418     (1.884%)


*******************************************************************************
Tue Apr 13 17:59:51 2021


FIT:    data read from "LObSpace.txt" u 1:3
        format = x:z
        x range restricted to [0.00100000 : 1.00000]
        #datapoints = 55
        residuals are weighted equally (unit weight)

function used for fitting: x**2*b
fitted parameters initialized with current variable values

iter      chisq       delta/lim  lambda   c            
   0 2.8028125483e-02   0.00e+00  0.00e+00    1.000000e+00
BREAK: Singular matrix in Givens()

*******************************************************************************
Tue Apr 13 17:59:55 2021


FIT:    data read from "LObSpace.txt" u 1:3
        format = x:z
        x range restricted to [0.00100000 : 1.00000]
        #datapoints = 55
        residuals are weighted equally (unit weight)

function used for fitting: x**2*b
fitted parameters initialized with current variable values

iter      chisq       delta/lim  lambda   c            
   0 2.8028125483e-02   0.00e+00  0.00e+00    1.000000e+00
BREAK: Singular matrix in Givens()

*******************************************************************************
Tue Apr 13 18:00:02 2021


FIT:    data read from "LObSpace.txt" u 1:3
        format = x:z
        x range restricted to [0.00100000 : 0.100000]
        #datapoints = 37
        residuals are weighted equally (unit weight)

function used for fitting: x**2*b
fitted parameters initialized with current variable values

iter      chisq       delta/lim  lambda   c            
   0 4.2298413646e-08   0.00e+00  0.00e+00    1.001000e+00
BREAK: Singular matrix in Givens()

*******************************************************************************
Tue Apr 13 18:00:07 2021


FIT:    data read from "LObSpace.txt" u 1:3
        format = x:z
        x range restricted to [0.00100000 : 0.100000]
        #datapoints = 37
        residuals are weighted equally (unit weight)

function used for fitting: x**2*c
fitted parameters initialized with current variable values

iter      chisq       delta/lim  lambda   c            
   0 1.4850706220e-04   0.00e+00  2.43e-03    1.002001e+00
   3 3.4204518265e-08  -2.19e-02  2.43e-06    1.753669e-01

After 3 iterations the fit converged.
final sum of squares of residuals : 3.42045e-08
rel. change during last iteration : -2.19461e-07

degrees of freedom    (FIT_NDF)                        : 36
rms of residuals      (FIT_STDFIT) = sqrt(WSSR/ndf)    : 3.08241e-05
variance of residuals (reduced chisquare) = WSSR/ndf   : 9.50126e-10

Final set of parameters            Asymptotic Standard Error
=======================            ==========================
c               = 0.175367         +/- 0.002091     (1.192%)


*******************************************************************************
Tue Apr 13 18:00:39 2021


FIT:    data read from "LObSpace.txt" u 1:3
        format = x:z
        x range restricted to [0.00100000 : 1.00000]
        #datapoints = 55
        residuals are weighted equally (unit weight)

function used for fitting: x**2*c
fitted parameters initialized with current variable values

iter      chisq       delta/lim  lambda   c            
   0 2.5211490831e-02   0.00e+00  3.36e-02    1.753669e-01
   3 2.5349319351e-04  -1.04e-04  3.36e-05    6.423400e-02

After 3 iterations the fit converged.
final sum of squares of residuals : 0.000253493
rel. change during last iteration : -1.03749e-09

degrees of freedom    (FIT_NDF)                        : 54
rms of residuals      (FIT_STDFIT) = sqrt(WSSR/ndf)    : 0.00216664
variance of residuals (reduced chisquare) = WSSR/ndf   : 4.69432e-06

Final set of parameters            Asymptotic Standard Error
=======================            ==========================
c               = 0.064234         +/- 0.001524     (2.373%)


*******************************************************************************
Tue Apr 13 18:00:49 2021


FIT:    data read from "LObSpace.txt" u 1:3
        format = x:z
        x range restricted to [0.00100000 : 0.100000]
        #datapoints = 37
        residuals are weighted equally (unit weight)

function used for fitting: x**2*c
fitted parameters initialized with current variable values

iter      chisq       delta/lim  lambda   c            
   0 2.7177293709e-06   0.00e+00  1.56e-04    6.423400e-02
   3 3.4204518265e-08  -3.97e-04  1.56e-07    1.753669e-01

After 3 iterations the fit converged.
final sum of squares of residuals : 3.42045e-08
rel. change during last iteration : -3.96658e-09

degrees of freedom    (FIT_NDF)                        : 36
rms of residuals      (FIT_STDFIT) = sqrt(WSSR/ndf)    : 3.08241e-05
variance of residuals (reduced chisquare) = WSSR/ndf   : 9.50126e-10

Final set of parameters            Asymptotic Standard Error
=======================            ==========================
c               = 0.175367         +/- 0.002091     (1.192%)


*******************************************************************************
Tue Apr 13 18:00:53 2021


FIT:    data read from "LObSpace.txt" u 1:3
        format = x:z
        x range restricted to [0.00100000 : 0.100000]
        #datapoints = 37
        residuals are weighted equally (unit weight)

function used for fitting: x**2*c
fitted parameters initialized with current variable values

iter      chisq       delta/lim  lambda   c            
   0 3.4204518265e-08   0.00e+00  4.25e-04    1.753669e-01
   1 3.4204518265e-08   0.00e+00  4.25e-05    1.753669e-01

After 1 iterations the fit converged.
final sum of squares of residuals : 3.42045e-08
rel. change during last iteration : 0

degrees of freedom    (FIT_NDF)                        : 36
rms of residuals      (FIT_STDFIT) = sqrt(WSSR/ndf)    : 3.08241e-05
variance of residuals (reduced chisquare) = WSSR/ndf   : 9.50126e-10

Final set of parameters            Asymptotic Standard Error
=======================            ==========================
c               = 0.175367         +/- 0.002091     (1.192%)


*******************************************************************************
Tue Apr 13 18:05:16 2021


FIT:    data read from "NLObSpace.txt" u 1:($1 < 1 ? $2:1/0)
        format = x:z
        x range restricted to [0.00100000 : 1.00000]
        #datapoints = 33
        residuals are weighted equally (unit weight)

function used for fitting: lo(x,b)
	lo(x,y) = -MathcalN/8.0/pi*x**2*(log(x/2*y))
fitted parameters initialized with current variable values

iter      chisq       delta/lim  lambda   b            
   0 1.5263928229e-03   0.00e+00  8.17e-03    1.814702e-01
   5 4.1618089345e-05  -1.08e-01  8.17e-08    7.991683e-02

After 5 iterations the fit converged.
final sum of squares of residuals : 4.16181e-05
rel. change during last iteration : -1.08085e-06

degrees of freedom    (FIT_NDF)                        : 32
rms of residuals      (FIT_STDFIT) = sqrt(WSSR/ndf)    : 0.00114042
variance of residuals (reduced chisquare) = WSSR/ndf   : 1.30057e-06

Final set of parameters            Asymptotic Standard Error
=======================            ==========================
b               = 0.0799168        +/- 0.001941     (2.428%)


*******************************************************************************
Tue Apr 13 18:07:29 2021


FIT:    data read from "NLObSpace.txt" u 1:($1 < 1 ? $2:1/0)
        format = x:z
        x range restricted to [0.00100000 : 1.00000]
        #datapoints = 33
        residuals are weighted equally (unit weight)

function used for fitting: lo(x,xiLO)*c
	lo(x,y) = -MathcalN/8.0/pi*x**2*(log(x/2*y))
fitted parameters initialized with current variable values

iter      chisq       delta/lim  lambda   c            
   0 2.6652715815e-02   0.00e+00  9.51e-04    1.753669e-01
   3 2.0115329941e-03  -9.72e-05  9.51e-07    5.214294e+00

After 3 iterations the fit converged.
final sum of squares of residuals : 0.00201153
rel. change during last iteration : -9.72491e-10

degrees of freedom    (FIT_NDF)                        : 32
rms of residuals      (FIT_STDFIT) = sqrt(WSSR/ndf)    : 0.00792846
variance of residuals (reduced chisquare) = WSSR/ndf   : 6.28604e-05

Final set of parameters            Asymptotic Standard Error
=======================            ==========================
c               = 5.21429          +/- 0.2545       (4.881%)


*******************************************************************************
Tue Apr 13 18:07:40 2021


FIT:    data read from "NLObSpace.txt" u 1:($1 < 1 ? $2:1/0)
        format = x:z
        x range restricted to [0.00100000 : 0.0100000]
        #datapoints = 11
        residuals are weighted equally (unit weight)

function used for fitting: lo(x,xiLO)*c
	lo(x,y) = -MathcalN/8.0/pi*x**2*(log(x/2*y))
fitted parameters initialized with current variable values

iter      chisq       delta/lim  lambda   c            
   0 1.0218849630e-08   0.00e+00  4.60e-05    5.214294e+00
   4 1.0726684015e-12  -9.41e-11  4.60e-09    1.763268e+00

After 4 iterations the fit converged.
final sum of squares of residuals : 1.07267e-12
rel. change during last iteration : -9.41337e-16

degrees of freedom    (FIT_NDF)                        : 10
rms of residuals      (FIT_STDFIT) = sqrt(WSSR/ndf)    : 3.27516e-07
variance of residuals (reduced chisquare) = WSSR/ndf   : 1.07267e-13

Final set of parameters            Asymptotic Standard Error
=======================            ==========================
c               = 1.76327          +/- 0.01118      (0.6341%)


*******************************************************************************
Tue Apr 13 18:07:46 2021


FIT:    data read from "NLObSpace.txt" u 1:($1 < 1 ? $2:1/0)
        format = x:z
        x range restricted to [* : 0.0100000]
        #datapoints = 68
        residuals are weighted equally (unit weight)

function used for fitting: lo(x,xiLO)*c
	lo(x,y) = -MathcalN/8.0/pi*x**2*(log(x/2*y))
fitted parameters initialized with current variable values

iter      chisq       delta/lim  lambda   c            
   0 1.0842007717e-12   0.00e+00  6.26e-06    1.763268e+00
   1 1.0841978869e-12  -2.66e-01  6.26e-07    1.763211e+00

After 1 iterations the fit converged.
final sum of squares of residuals : 1.0842e-12
rel. change during last iteration : -2.66078e-06

degrees of freedom    (FIT_NDF)                        : 67
rms of residuals      (FIT_STDFIT) = sqrt(WSSR/ndf)    : 1.27209e-07
variance of residuals (reduced chisquare) = WSSR/ndf   : 1.61821e-14

Final set of parameters            Asymptotic Standard Error
=======================            ==========================
c               = 1.76321          +/- 0.004342     (0.2463%)


*******************************************************************************
Tue Apr 13 18:07:52 2021


FIT:    data read from "NLObSpace.txt" u 1:($1 < 1 ? $2:1/0)
        format = x:z
        x range restricted to [* : 0.00100000]
        #datapoints = 57
        residuals are weighted equally (unit weight)

function used for fitting: lo(x,xiLO)*c
	lo(x,y) = -MathcalN/8.0/pi*x**2*(log(x/2*y))
fitted parameters initialized with current variable values

iter      chisq       delta/lim  lambda   c            
   0 1.1526683745e-14   0.00e+00  1.09e-07    1.763211e+00
   3 6.6206011577e-17  -1.58e-04  1.09e-10    1.532843e+00

After 3 iterations the fit converged.
final sum of squares of residuals : 6.6206e-17
rel. change during last iteration : -1.58323e-09

degrees of freedom    (FIT_NDF)                        : 56
rms of residuals      (FIT_STDFIT) = sqrt(WSSR/ndf)    : 1.08731e-09
variance of residuals (reduced chisquare) = WSSR/ndf   : 1.18225e-18

Final set of parameters            Asymptotic Standard Error
=======================            ==========================
c               = 1.53284          +/- 0.00234      (0.1526%)


*******************************************************************************
Tue Apr 13 18:08:05 2021


FIT:    data read from "NLObSpace.txt" u 1:($1 < 1 ? $2:1/0)
        format = x:z
        x range restricted to [* : 0.00100000]
        #datapoints = 57
        residuals are weighted equally (unit weight)

function used for fitting: lo(x,b)
	lo(x,y) = -MathcalN/8.0/pi*x**2*(log(x/2*y))
fitted parameters initialized with current variable values

iter      chisq       delta/lim  lambda   b            
   0 3.8539478795e-15   0.00e+00  8.33e-09    7.991683e-02
   6 8.2717361005e-22  -4.31e-03  8.33e-14    2.980808e-02

After 6 iterations the fit converged.
final sum of squares of residuals : 8.27174e-22
rel. change during last iteration : -4.30511e-08

degrees of freedom    (FIT_NDF)                        : 56
rms of residuals      (FIT_STDFIT) = sqrt(WSSR/ndf)    : 3.8433e-12
variance of residuals (reduced chisquare) = WSSR/ndf   : 1.4771e-23

Final set of parameters            Asymptotic Standard Error
=======================            ==========================
b               = 0.0298081        +/- 1.821e-06    (0.006109%)


*******************************************************************************
Tue Apr 13 18:09:04 2021


FIT:    data read from "NLObSpace.txt" u 1:($1 < 1 ? $2:1/0)
        format = x:z
        x range restricted to [* : 0.00100000]
        #datapoints = 57
        residuals are weighted equally (unit weight)

function used for fitting: lo(x,b)
	lo(x,y) = -MathcalN/8.0/pi*x**2*(log(x/2*y))
fitted parameters initialized with current variable values

iter      chisq       delta/lim  lambda   b            
   0 8.2717361005e-22   0.00e+00  8.33e-09    2.980808e-02
   1 8.2717361005e-22  -1.14e-07  8.33e-08    2.980808e-02

After 1 iterations the fit converged.
final sum of squares of residuals : 8.27174e-22
rel. change during last iteration : -1.13983e-12

degrees of freedom    (FIT_NDF)                        : 56
rms of residuals      (FIT_STDFIT) = sqrt(WSSR/ndf)    : 3.8433e-12
variance of residuals (reduced chisquare) = WSSR/ndf   : 1.4771e-23

Final set of parameters            Asymptotic Standard Error
=======================            ==========================
b               = 0.0298081        +/- 1.821e-06    (0.006109%)


*******************************************************************************
Tue Apr 13 18:09:11 2021


FIT:    data read from "NLObSpace.txt" u 1:($1 < 1 ? $2:1/0)
        format = x:z
        x range restricted to [* : 0.0100000]
        #datapoints = 68
        residuals are weighted equally (unit weight)

function used for fitting: lo(x,xiLO)*c
	lo(x,y) = -MathcalN/8.0/pi*x**2*(log(x/2*y))
fitted parameters initialized with current variable values

iter      chisq       delta/lim  lambda   c            
   0 4.6625885937e-11   0.00e+00  5.45e-06    1.532843e+00
   3 1.0841978863e-12  -1.91e-05  5.45e-09    1.763210e+00

After 3 iterations the fit converged.
final sum of squares of residuals : 1.0842e-12
rel. change during last iteration : -1.90746e-10

degrees of freedom    (FIT_NDF)                        : 67
rms of residuals      (FIT_STDFIT) = sqrt(WSSR/ndf)    : 1.27209e-07
variance of residuals (reduced chisquare) = WSSR/ndf   : 1.61821e-14

Final set of parameters            Asymptotic Standard Error
=======================            ==========================
c               = 1.76321          +/- 0.004342     (0.2463%)


*******************************************************************************
Tue Apr 13 18:09:16 2021


FIT:    data read from "NLObSpace.txt" u 1:($1 < 1 ? $2:1/0)
        format = x:z
        x range restricted to [* : 0.00100000]
        #datapoints = 57
        residuals are weighted equally (unit weight)

function used for fitting: lo(x,xiLO)*c
	lo(x,y) = -MathcalN/8.0/pi*x**2*(log(x/2*y))
fitted parameters initialized with current variable values

iter      chisq       delta/lim  lambda   c            
   0 1.1526600130e-14   0.00e+00  1.09e-07    1.763210e+00
   3 6.6206011577e-17  -1.58e-04  1.09e-10    1.532843e+00

After 3 iterations the fit converged.
final sum of squares of residuals : 6.6206e-17
rel. change during last iteration : -1.58323e-09

degrees of freedom    (FIT_NDF)                        : 56
rms of residuals      (FIT_STDFIT) = sqrt(WSSR/ndf)    : 1.08731e-09
variance of residuals (reduced chisquare) = WSSR/ndf   : 1.18225e-18

Final set of parameters            Asymptotic Standard Error
=======================            ==========================
c               = 1.53284          +/- 0.00234      (0.1526%)


*******************************************************************************
Tue Apr 13 18:09:21 2021


FIT:    data read from "NLObSpace.txt" u 1:($1 < 1 ? $2:1/0)
        format = x:z
        x range restricted to [* : 0.000100000]
        #datapoints = 45
        residuals are weighted equally (unit weight)

function used for fitting: lo(x,xiLO)*c
	lo(x,y) = -MathcalN/8.0/pi*x**2*(log(x/2*y))
fitted parameters initialized with current variable values

iter      chisq       delta/lim  lambda   c            
   0 3.6513359690e-19   0.00e+00  1.04e-09    1.532843e+00
   3 2.4394110977e-21  -3.47e-04  1.04e-12    1.399977e+00

After 3 iterations the fit converged.
final sum of squares of residuals : 2.43941e-21
rel. change during last iteration : -3.46834e-09

degrees of freedom    (FIT_NDF)                        : 44
rms of residuals      (FIT_STDFIT) = sqrt(WSSR/ndf)    : 7.44588e-12
variance of residuals (reduced chisquare) = WSSR/ndf   : 5.54412e-23

Final set of parameters            Asymptotic Standard Error
=======================            ==========================
c               = 1.39998          +/- 0.001643     (0.1173%)


*******************************************************************************
Tue Apr 13 18:09:24 2021


FIT:    data read from "NLObSpace.txt" u 1:($1 < 1 ? $2:1/0)
        format = x:z
        x range restricted to [* : 0.00100000]
        #datapoints = 57
        residuals are weighted equally (unit weight)

function used for fitting: lo(x,xiLO)*c
	lo(x,y) = -MathcalN/8.0/pi*x**2*(log(x/2*y))
fitted parameters initialized with current variable values

iter      chisq       delta/lim  lambda   c            
   0 3.8785176121e-15   0.00e+00  8.62e-08    1.399977e+00
   3 6.6206011577e-17  -5.27e-05  8.62e-11    1.532843e+00

After 3 iterations the fit converged.
final sum of squares of residuals : 6.6206e-17
rel. change during last iteration : -5.26663e-10

degrees of freedom    (FIT_NDF)                        : 56
rms of residuals      (FIT_STDFIT) = sqrt(WSSR/ndf)    : 1.08731e-09
variance of residuals (reduced chisquare) = WSSR/ndf   : 1.18225e-18

Final set of parameters            Asymptotic Standard Error
=======================            ==========================
c               = 1.53284          +/- 0.00234      (0.1526%)


*******************************************************************************
Tue Apr 13 18:09:32 2021


FIT:    data read from "NLObSpace.txt" u 1:2
        format = x:z
        x range restricted to [* : 0.00100000]
        #datapoints = 57
        residuals are weighted equally (unit weight)

function used for fitting: lo(x,xiLO)*c
	lo(x,y) = -MathcalN/8.0/pi*x**2*(log(x/2*y))
fitted parameters initialized with current variable values

iter      chisq       delta/lim  lambda   c            
   0 6.6206011577e-17   0.00e+00  9.43e-08    1.532843e+00
   1 6.6206011577e-17  -3.16e-10  9.43e-09    1.532843e+00

After 1 iterations the fit converged.
final sum of squares of residuals : 6.6206e-17
rel. change during last iteration : -3.16499e-15

degrees of freedom    (FIT_NDF)                        : 56
rms of residuals      (FIT_STDFIT) = sqrt(WSSR/ndf)    : 1.08731e-09
variance of residuals (reduced chisquare) = WSSR/ndf   : 1.18225e-18

Final set of parameters            Asymptotic Standard Error
=======================            ==========================
c               = 1.53284          +/- 0.00234      (0.1526%)


*******************************************************************************
Tue Apr 13 18:09:35 2021


FIT:    data read from "NLObSpace.txt" u 1:4
        format = x:z
        x range restricted to [* : 0.00100000]
        #datapoints = 57
        residuals are weighted equally (unit weight)

function used for fitting: lo(x,xiLO)*c
	lo(x,y) = -MathcalN/8.0/pi*x**2*(log(x/2*y))
fitted parameters initialized with current variable values

iter      chisq       delta/lim  lambda   c            
   0 6.8505157107e-09   0.00e+00  9.43e-08    1.532843e+00
   3 6.0726473512e-10  -9.40e-06  9.43e-11   -1.684972e+02

After 3 iterations the fit converged.
final sum of squares of residuals : 6.07265e-10
rel. change during last iteration : -9.40317e-11

degrees of freedom    (FIT_NDF)                        : 56
rms of residuals      (FIT_STDFIT) = sqrt(WSSR/ndf)    : 3.29302e-06
variance of residuals (reduced chisquare) = WSSR/ndf   : 1.0844e-11

Final set of parameters            Asymptotic Standard Error
=======================            ==========================
c               = -168.497         +/- 7.086        (4.206%)


*******************************************************************************
Tue Apr 13 18:09:38 2021


FIT:    data read from "NLObSpace.txt" u 1:5
        format = x:z
        x range restricted to [* : 0.00100000]
        #datapoints = 57
        residuals are weighted equally (unit weight)

function used for fitting: lo(x,xiLO)*c
	lo(x,y) = -MathcalN/8.0/pi*x**2*(log(x/2*y))
fitted parameters initialized with current variable values

iter      chisq       delta/lim  lambda   c            
   0 2.5122934521e-08   0.00e+00  1.04e-05   -1.684972e+02
   3 5.7609293640e-10  -3.90e-05  1.04e-08    1.686488e+02

After 3 iterations the fit converged.
final sum of squares of residuals : 5.76093e-10
rel. change during last iteration : -3.89713e-10

degrees of freedom    (FIT_NDF)                        : 56
rms of residuals      (FIT_STDFIT) = sqrt(WSSR/ndf)    : 3.20739e-06
variance of residuals (reduced chisquare) = WSSR/ndf   : 1.02874e-11

Final set of parameters            Asymptotic Standard Error
=======================            ==========================
c               = 168.649          +/- 6.902        (4.093%)


*******************************************************************************
Tue Apr 13 18:11:51 2021


FIT:    data read from "NLObSpace.txt" u 1:2
        format = x:z
        x range restricted to [* : 0.00100000]
        #datapoints = 57
        residuals are weighted equally (unit weight)

function used for fitting: lo(x,xiLO)*c
	lo(x,y) = -MathcalN/8.0/pi*x**2*(log(x/2*y))
fitted parameters initialized with current variable values

iter      chisq       delta/lim  lambda   c            
   0 6.0310867764e-09   0.00e+00  1.04e-05    1.686488e+02
   4 6.6206011577e-17   0.00e+00  1.04e-01    1.532843e+00

After 4 iterations the fit converged.
final sum of squares of residuals : 6.6206e-17
rel. change during last iteration : 0

degrees of freedom    (FIT_NDF)                        : 56
rms of residuals      (FIT_STDFIT) = sqrt(WSSR/ndf)    : 1.08731e-09
variance of residuals (reduced chisquare) = WSSR/ndf   : 1.18225e-18

Final set of parameters            Asymptotic Standard Error
=======================            ==========================
c               = 1.53284          +/- 0.00234      (0.1526%)


*******************************************************************************
Tue Apr 13 18:13:46 2021


FIT:    data read from "EQCDSpline-T500.txt" u 1:2
        format = x:z
        x range restricted to [* : 0.100000]
        #datapoints = 14
        residuals are weighted equally (unit weight)

function used for fitting: lo(x,e)
	lo(x,y) = -MathcalN/8.0/pi*x**2*(log(x/2*y))
fitted parameters initialized with current variable values

iter      chisq       delta/lim  lambda   e            
   0 2.9073206439e-07   0.00e+00  2.24e-04    1.000000e+00
   5 4.7474206073e-10  -2.30e-06  2.24e-09    5.253864e-01

After 5 iterations the fit converged.
final sum of squares of residuals : 4.74742e-10
rel. change during last iteration : -2.2977e-11

degrees of freedom    (FIT_NDF)                        : 13
rms of residuals      (FIT_STDFIT) = sqrt(WSSR/ndf)    : 6.04306e-06
variance of residuals (reduced chisquare) = WSSR/ndf   : 3.65186e-11

Final set of parameters            Asymptotic Standard Error
=======================            ==========================
e               = 0.525386         +/- 0.003795     (0.7223%)


*******************************************************************************
Tue Apr 13 18:14:01 2021


FIT:    data read from "EQCDSpline-T500.txt" u 1:2
        format = x:z
        x range restricted to [* : 1.00000]
        #datapoints = 137
        residuals are weighted equally (unit weight)

function used for fitting: lo(x,e)
	lo(x,y) = -MathcalN/8.0/pi*x**2*(log(x/2*y))
fitted parameters initialized with current variable values

iter      chisq       delta/lim  lambda   e            
   0 8.9722169868e-02   0.00e+00  2.28e-02    5.253864e-01
   6 7.7170664150e-04  -5.57e-08  2.28e-08   -1.716578e-01

After 6 iterations the fit converged.
final sum of squares of residuals : 0.000771707
rel. change during last iteration : -5.56919e-13

degrees of freedom    (FIT_NDF)                        : 136
rms of residuals      (FIT_STDFIT) = sqrt(WSSR/ndf)    : 0.00238208
variance of residuals (reduced chisquare) = WSSR/ndf   : 5.67431e-06

Final set of parameters            Asymptotic Standard Error
=======================            ==========================
e               = -0.171658        +/- 0.001534     (0.8939%)


*******************************************************************************
Tue Apr 13 18:14:04 2021


FIT:    data read from "EQCDSpline-T500.txt" u 1:2
        format = x:z
        x range restricted to [* : 0.100000]
        #datapoints = 14
        residuals are weighted equally (unit weight)

function used for fitting: lo(x,e)
	lo(x,y) = -MathcalN/8.0/pi*x**2*(log(x/2*y))
fitted parameters initialized with current variable values

iter      chisq       delta/lim  lambda   e            
   0 8.7726617633e-07   0.00e+00  2.24e-04   -1.716578e-01
   5 4.7474206073e-10  -1.53e-04  2.24e-09   -5.253864e-01

After 5 iterations the fit converged.
final sum of squares of residuals : 4.74742e-10
rel. change during last iteration : -1.53232e-09

degrees of freedom    (FIT_NDF)                        : 13
rms of residuals      (FIT_STDFIT) = sqrt(WSSR/ndf)    : 6.04306e-06
variance of residuals (reduced chisquare) = WSSR/ndf   : 3.65186e-11

Final set of parameters            Asymptotic Standard Error
=======================            ==========================
e               = -0.525386        +/- 0.003795     (0.7223%)


*******************************************************************************
Tue Apr 13 18:14:14 2021


FIT:    data read from "EQCDSpline-T500.txt" u 1:2
        format = x:z
        x range restricted to [* : 0.500000]
        #datapoints = 69
        residuals are weighted equally (unit weight)

function used for fitting: lo(x,e)
	lo(x,y) = -MathcalN/8.0/pi*x**2*(log(x/2*y))
fitted parameters initialized with current variable values

iter      chisq       delta/lim  lambda   e            
   0 1.2793012013e-03   0.00e+00  5.74e-03   -5.253864e-01
   5 3.1824101461e-05  -2.28e-03  5.74e-08   -2.504747e-01

After 5 iterations the fit converged.
final sum of squares of residuals : 3.18241e-05
rel. change during last iteration : -2.27803e-08

degrees of freedom    (FIT_NDF)                        : 68
rms of residuals      (FIT_STDFIT) = sqrt(WSSR/ndf)    : 0.000684106
variance of residuals (reduced chisquare) = WSSR/ndf   : 4.68001e-07

Final set of parameters            Asymptotic Standard Error
=======================            ==========================
e               = -0.250475        +/- 0.003596     (1.436%)


*******************************************************************************
Tue Apr 13 18:14:17 2021


FIT:    data read from "EQCDSpline-T500.txt" u 1:2
        format = x:z
        x range restricted to [* : 0.500000]
        #datapoints = 69
        residuals are weighted equally (unit weight)

function used for fitting: lo(x,e)
	lo(x,y) = -MathcalN/8.0/pi*x**2*(log(x/2*y))
fitted parameters initialized with current variable values

iter      chisq       delta/lim  lambda   e            
   0 4.3887494296e-03   0.00e+00  5.74e-03    1.000000e+00
   5 3.1824101461e-05  -3.78e-04  5.74e-08   -2.504747e-01

After 5 iterations the fit converged.
final sum of squares of residuals : 3.18241e-05
rel. change during last iteration : -3.78309e-09

degrees of freedom    (FIT_NDF)                        : 68
rms of residuals      (FIT_STDFIT) = sqrt(WSSR/ndf)    : 0.000684106
variance of residuals (reduced chisquare) = WSSR/ndf   : 4.68001e-07

Final set of parameters            Asymptotic Standard Error
=======================            ==========================
e               = -0.250475        +/- 0.003596     (1.436%)


*******************************************************************************
Tue Apr 13 18:15:25 2021


FIT:    data read from "LObSpace.txt" u 1:3
        format = x:z
        x range restricted to [* : 0.100000]
        #datapoints = 37
        residuals are weighted equally (unit weight)

function used for fitting: lo(x,t)
	lo(x,y) = -MathcalN/8.0/pi*x**2*(log(x/2*y))
fitted parameters initialized with current variable values

iter      chisq       delta/lim  lambda   t            
   0 2.7866234612e-08   0.00e+00  1.23e-04    1.000000e+00
   4 3.5313033609e-13  -1.22e-03  1.23e-08    8.004659e-01

After 4 iterations the fit converged.
final sum of squares of residuals : 3.5313e-13
rel. change during last iteration : -1.21843e-08

degrees of freedom    (FIT_NDF)                        : 36
rms of residuals      (FIT_STDFIT) = sqrt(WSSR/ndf)    : 9.90413e-08
variance of residuals (reduced chisquare) = WSSR/ndf   : 9.80918e-15

Final set of parameters            Asymptotic Standard Error
=======================            ==========================
t               = 0.800466         +/- 0.0001058    (0.01321%)


*******************************************************************************
Tue Apr 13 18:19:21 2021


FIT:    data read from "NLObSpace.txt" u 1:3
        format = x:z
        x range restricted to [* : 0.100000]
        #datapoints = 79
        residuals are weighted equally (unit weight)

function used for fitting: lo(x,t)
	lo(x,y) = -MathcalN/8.0/pi*x**2*(log(x/2*y))
fitted parameters initialized with current variable values

iter      chisq       delta/lim  lambda   t            
   0 9.9541596098e-08   0.00e+00  5.82e-05    8.004659e-01
   5 4.5751616833e-10  -5.10e-07  5.82e-10    4.359290e-01

After 5 iterations the fit converged.
final sum of squares of residuals : 4.57516e-10
rel. change during last iteration : -5.09568e-12

degrees of freedom    (FIT_NDF)                        : 78
rms of residuals      (FIT_STDFIT) = sqrt(WSSR/ndf)    : 2.4219e-06
variance of residuals (reduced chisquare) = WSSR/ndf   : 5.86559e-12

Final set of parameters            Asymptotic Standard Error
=======================            ==========================
t               = 0.435929         +/- 0.002039     (0.4678%)


*******************************************************************************
Tue Apr 13 18:19:25 2021


FIT:    data read from "NLObSpace.txt" u 1:3
        format = x:z
        x range restricted to [* : 0.0100000]
        #datapoints = 68
        residuals are weighted equally (unit weight)

function used for fitting: lo(x,t)
	lo(x,y) = -MathcalN/8.0/pi*x**2*(log(x/2*y))
fitted parameters initialized with current variable values

iter      chisq       delta/lim  lambda   t            
   0 4.9461782752e-12   0.00e+00  6.92e-07    4.359290e-01
   4 5.7611841318e-14  -2.27e-03  6.92e-11    2.959732e-01

After 4 iterations the fit converged.
final sum of squares of residuals : 5.76118e-14
rel. change during last iteration : -2.26941e-08

degrees of freedom    (FIT_NDF)                        : 67
rms of residuals      (FIT_STDFIT) = sqrt(WSSR/ndf)    : 2.93237e-08
variance of residuals (reduced chisquare) = WSSR/ndf   : 8.59878e-16

Final set of parameters            Asymptotic Standard Error
=======================            ==========================
t               = 0.295973         +/- 0.001521     (0.5138%)


*******************************************************************************
Tue Apr 13 18:19:28 2021


FIT:    data read from "NLObSpace.txt" u 1:3
        format = x:z
        x range restricted to [* : 0.00100000]
        #datapoints = 57
        residuals are weighted equally (unit weight)

function used for fitting: lo(x,t)
	lo(x,y) = -MathcalN/8.0/pi*x**2*(log(x/2*y))
fitted parameters initialized with current variable values

iter      chisq       delta/lim  lambda   t            
   0 6.0889068259e-16   0.00e+00  8.33e-09    2.959732e-01
   4 7.0051399217e-18  -2.22e-03  8.33e-13    2.004433e-01

After 4 iterations the fit converged.
final sum of squares of residuals : 7.00514e-18
rel. change during last iteration : -2.22147e-08

degrees of freedom    (FIT_NDF)                        : 56
rms of residuals      (FIT_STDFIT) = sqrt(WSSR/ndf)    : 3.53683e-10
variance of residuals (reduced chisquare) = WSSR/ndf   : 1.25092e-19

Final set of parameters            Asymptotic Standard Error
=======================            ==========================
t               = 0.200443         +/- 0.001127     (0.5621%)


*******************************************************************************
Tue Apr 13 18:19:31 2021


FIT:    data read from "NLObSpace.txt" u 1:3
        format = x:z
        x range restricted to [* : 0.000100000]
        #datapoints = 45
        residuals are weighted equally (unit weight)

function used for fitting: lo(x,t)
	lo(x,y) = -MathcalN/8.0/pi*x**2*(log(x/2*y))
fitted parameters initialized with current variable values

iter      chisq       delta/lim  lambda   t            
   0 3.8737323448e-20   0.00e+00  6.86e-11    2.004433e-01
   4 3.7523463717e-22  -1.17e-02  6.86e-15    1.310174e-01

After 4 iterations the fit converged.
final sum of squares of residuals : 3.75235e-22
rel. change during last iteration : -1.16675e-07

degrees of freedom    (FIT_NDF)                        : 44
rms of residuals      (FIT_STDFIT) = sqrt(WSSR/ndf)    : 2.92028e-12
variance of residuals (reduced chisquare) = WSSR/ndf   : 8.52806e-24

Final set of parameters            Asymptotic Standard Error
=======================            ==========================
t               = 0.131017         +/- 0.000831     (0.6343%)


*******************************************************************************
Tue Apr 13 18:19:35 2021


FIT:    data read from "NLObSpace.txt" u 1:3
        format = x:z
        x range restricted to [* : 0.00100000]
        #datapoints = 57
        residuals are weighted equally (unit weight)

function used for fitting: lo(x,t)
	lo(x,y) = -MathcalN/8.0/pi*x**2*(log(x/2*y))
fitted parameters initialized with current variable values

iter      chisq       delta/lim  lambda   t            
   0 7.2340904633e-16   0.00e+00  8.33e-09    1.310174e-01
   4 7.0051399217e-18  -3.19e-04  8.33e-13    2.004433e-01

After 4 iterations the fit converged.
final sum of squares of residuals : 7.00514e-18
rel. change during last iteration : -3.18829e-09

degrees of freedom    (FIT_NDF)                        : 56
rms of residuals      (FIT_STDFIT) = sqrt(WSSR/ndf)    : 3.53683e-10
variance of residuals (reduced chisquare) = WSSR/ndf   : 1.25092e-19

Final set of parameters            Asymptotic Standard Error
=======================            ==========================
t               = 0.200443         +/- 0.001127     (0.5621%)


*******************************************************************************
Tue Apr 13 18:21:43 2021


FIT:    data read from "NLObSpace.txt" u 1:2
        format = x:z
        x range restricted to [* : 0.00100000]
        #datapoints = 57
        residuals are weighted equally (unit weight)

function used for fitting: lo(x,t)
	lo(x,y) = -MathcalN/8.0/pi*x**2*(log(x/2*y))
fitted parameters initialized with current variable values

iter      chisq       delta/lim  lambda   t            
   0 1.4391374864e-14   0.00e+00  8.33e-09    2.004433e-01
   8 8.2717361005e-22  -6.96e-03  8.33e-13   -2.980808e-02

After 8 iterations the fit converged.
final sum of squares of residuals : 8.27174e-22
rel. change during last iteration : -6.96021e-08

degrees of freedom    (FIT_NDF)                        : 56
rms of residuals      (FIT_STDFIT) = sqrt(WSSR/ndf)    : 3.8433e-12
variance of residuals (reduced chisquare) = WSSR/ndf   : 1.4771e-23

Final set of parameters            Asymptotic Standard Error
=======================            ==========================
t               = -0.0298081       +/- 1.821e-06    (0.006109%)


*******************************************************************************
Tue Apr 13 18:21:48 2021


FIT:    data read from "NLObSpace.txt" u 1:2
        format = x:z
        x range restricted to [* : 0.0100000]
        #datapoints = 68
        residuals are weighted equally (unit weight)

function used for fitting: lo(x,t)
	lo(x,y) = -MathcalN/8.0/pi*x**2*(log(x/2*y))
fitted parameters initialized with current variable values

iter      chisq       delta/lim  lambda   t            
   0 8.7827857056e-15   0.00e+00  6.92e-07   -2.980808e-02
   3 3.9545069473e-16  -3.02e-05  6.92e-10   -3.029001e-02

After 3 iterations the fit converged.
final sum of squares of residuals : 3.95451e-16
rel. change during last iteration : -3.02206e-10

degrees of freedom    (FIT_NDF)                        : 67
rms of residuals      (FIT_STDFIT) = sqrt(WSSR/ndf)    : 2.42945e-09
variance of residuals (reduced chisquare) = WSSR/ndf   : 5.90225e-18

Final set of parameters            Asymptotic Standard Error
=======================            ==========================
t               = -0.03029         +/- 1.289e-05    (0.04257%)


*******************************************************************************
Tue Apr 13 18:21:51 2021


FIT:    data read from "NLObSpace.txt" u 1:2
        format = x:z
        x range restricted to [* : 0.00100000]
        #datapoints = 57
        residuals are weighted equally (unit weight)

function used for fitting: lo(x,t)
	lo(x,y) = -MathcalN/8.0/pi*x**2*(log(x/2*y))
fitted parameters initialized with current variable values

iter      chisq       delta/lim  lambda   t            
   0 1.0201370556e-18   0.00e+00  8.33e-09   -3.029001e-02
   3 8.2717361005e-22  -1.58e-03  8.33e-12   -2.980808e-02

After 3 iterations the fit converged.
final sum of squares of residuals : 8.27174e-22
rel. change during last iteration : -1.57795e-08

degrees of freedom    (FIT_NDF)                        : 56
rms of residuals      (FIT_STDFIT) = sqrt(WSSR/ndf)    : 3.8433e-12
variance of residuals (reduced chisquare) = WSSR/ndf   : 1.4771e-23

Final set of parameters            Asymptotic Standard Error
=======================            ==========================
t               = -0.0298081       +/- 1.821e-06    (0.006109%)


*******************************************************************************
Tue Apr 13 18:21:54 2021


FIT:    data read from "NLObSpace.txt" u 1:2
        format = x:z
        x range restricted to [* : 0.100000]
        #datapoints = 79
        residuals are weighted equally (unit weight)

function used for fitting: lo(x,t)
	lo(x,y) = -MathcalN/8.0/pi*x**2*(log(x/2*y))
fitted parameters initialized with current variable values

iter      chisq       delta/lim  lambda   t            
   0 6.8427699084e-09   0.00e+00  5.82e-05   -2.980808e-02
   3 2.3320390729e-10  -6.82e-01  5.82e-08   -3.487386e-02

After 3 iterations the fit converged.
final sum of squares of residuals : 2.33204e-10
rel. change during last iteration : -6.81596e-06

degrees of freedom    (FIT_NDF)                        : 78
rms of residuals      (FIT_STDFIT) = sqrt(WSSR/ndf)    : 1.7291e-06
variance of residuals (reduced chisquare) = WSSR/ndf   : 2.98979e-12

Final set of parameters            Asymptotic Standard Error
=======================            ==========================
t               = -0.0348739       +/- 0.0001165    (0.334%)


*******************************************************************************
Tue Apr 13 18:22:45 2021


FIT:    data read from "NLObSpace.txt" u 1:2
        format = x:z
        x range restricted to [* : 0.100000]
        #datapoints = 79
        residuals are weighted equally (unit weight)

function used for fitting: lo(x,t)
	lo(x,y) = -MathcalN/8.0/pi*x**2*(log(x/2*y))
fitted parameters initialized with current variable values

iter      chisq       delta/lim  lambda   t            
   0 2.3320390729e-10   0.00e+00  5.82e-05   -3.487386e-02
   1 2.3320390729e-10  -1.45e-07  5.82e-06   -3.487386e-02

After 1 iterations the fit converged.
final sum of squares of residuals : 2.33204e-10
rel. change during last iteration : -1.4494e-12

degrees of freedom    (FIT_NDF)                        : 78
rms of residuals      (FIT_STDFIT) = sqrt(WSSR/ndf)    : 1.7291e-06
variance of residuals (reduced chisquare) = WSSR/ndf   : 2.98979e-12

Final set of parameters            Asymptotic Standard Error
=======================            ==========================
t               = -0.0348739       +/- 0.0001165    (0.334%)


*******************************************************************************
Tue Apr 13 18:23:44 2021


FIT:    data read from "NLObSpace.txt" u 1:2
        format = x:z
        x range restricted to [* : 0.00100000]
        #datapoints = 57
        residuals are weighted equally (unit weight)

function used for fitting: lo(x,t)
	lo(x,y) = -MathcalN/8.0/pi*x**2*(log(x/2*y))
fitted parameters initialized with current variable values

iter      chisq       delta/lim  lambda   t            
   0 9.7620590938e-17   0.00e+00  8.33e-09   -3.487386e-02
   4 8.2717361005e-22  -2.95e-04  8.33e-13   -2.980808e-02

After 4 iterations the fit converged.
final sum of squares of residuals : 8.27174e-22
rel. change during last iteration : -2.94966e-09

degrees of freedom    (FIT_NDF)                        : 56
rms of residuals      (FIT_STDFIT) = sqrt(WSSR/ndf)    : 3.8433e-12
variance of residuals (reduced chisquare) = WSSR/ndf   : 1.4771e-23

Final set of parameters            Asymptotic Standard Error
=======================            ==========================
t               = -0.0298081       +/- 1.821e-06    (0.006109%)


*******************************************************************************
Tue Apr 13 18:23:49 2021


FIT:    data read from "NLObSpace.txt" u 1:2
        format = x:z
        x range restricted to [* : 1.00000e-05]
        #datapoints = 34
        residuals are weighted equally (unit weight)

function used for fitting: lo(x,t)
	lo(x,y) = -MathcalN/8.0/pi*x**2*(log(x/2*y))
fitted parameters initialized with current variable values

iter      chisq       delta/lim  lambda   t            
   0 2.7963346412e-22   0.00e+00  8.70e-13   -2.980808e-02
   7 2.3990342075e-30  -6.76e-03  8.70e-20   -8.025665e-01

After 7 iterations the fit converged.
final sum of squares of residuals : 2.39903e-30
rel. change during last iteration : -6.75608e-08

degrees of freedom    (FIT_NDF)                        : 33
rms of residuals      (FIT_STDFIT) = sqrt(WSSR/ndf)    : 2.69626e-16
variance of residuals (reduced chisquare) = WSSR/ndf   : 7.2698e-32

Final set of parameters            Asymptotic Standard Error
=======================            ==========================
t               = -0.802566        +/- 4.263e-05    (0.005312%)


*******************************************************************************
Tue Apr 13 18:24:14 2021


FIT:    data read from "NLObSpace.txt" u 1:2
        format = x:z
        x range restricted to [* : 0.100000]
        #datapoints = 79
        residuals are weighted equally (unit weight)

function used for fitting: lo(x,t)
	lo(x,y) = -MathcalN/8.0/pi*x**2*(log(x/2*y))
fitted parameters initialized with current variable values

iter      chisq       delta/lim  lambda   t            
   0 2.6388610945e-06   0.00e+00  5.82e-05   -8.025665e-01
  10 2.3320390729e-10  -1.07e-04  5.82e-12    3.487386e-02

After 10 iterations the fit converged.
final sum of squares of residuals : 2.33204e-10
rel. change during last iteration : -1.06667e-09

degrees of freedom    (FIT_NDF)                        : 78
rms of residuals      (FIT_STDFIT) = sqrt(WSSR/ndf)    : 1.7291e-06
variance of residuals (reduced chisquare) = WSSR/ndf   : 2.98979e-12

Final set of parameters            Asymptotic Standard Error
=======================            ==========================
t               = 0.0348739        +/- 0.0001165    (0.334%)


*******************************************************************************
Tue Apr 13 18:24:17 2021


FIT:    data read from "NLObSpace.txt" u 1:2
        format = x:z
        x range restricted to [* : 1.00000]
        #datapoints = 90
        residuals are weighted equally (unit weight)

function used for fitting: lo(x,t)
	lo(x,y) = -MathcalN/8.0/pi*x**2*(log(x/2*y))
fitted parameters initialized with current variable values

iter      chisq       delta/lim  lambda   t            
   0 1.5596854676e-03   0.00e+00  4.95e-03    3.487386e-02
   4 4.1618089348e-05  -3.29e-01  4.95e-07    7.991683e-02

After 4 iterations the fit converged.
final sum of squares of residuals : 4.16181e-05
rel. change during last iteration : -3.289e-06

degrees of freedom    (FIT_NDF)                        : 89
rms of residuals      (FIT_STDFIT) = sqrt(WSSR/ndf)    : 0.000683827
variance of residuals (reduced chisquare) = WSSR/ndf   : 4.67619e-07

Final set of parameters            Asymptotic Standard Error
=======================            ==========================
t               = 0.0799168        +/- 0.001164     (1.456%)


*******************************************************************************
Tue Apr 13 18:24:20 2021


FIT:    data read from "NLObSpace.txt" u 1:2
        format = x:z
        x range restricted to [* : 1.00000e-05]
        #datapoints = 34
        residuals are weighted equally (unit weight)

function used for fitting: lo(x,t)
	lo(x,y) = -MathcalN/8.0/pi*x**2*(log(x/2*y))
fitted parameters initialized with current variable values

iter      chisq       delta/lim  lambda   t            
   0 1.3722298742e-22   0.00e+00  8.70e-13    7.991683e-02
   6 2.3990342075e-30  -1.66e-01  8.70e-19    8.025665e-01

After 6 iterations the fit converged.
final sum of squares of residuals : 2.39903e-30
rel. change during last iteration : -1.6587e-06

degrees of freedom    (FIT_NDF)                        : 33
rms of residuals      (FIT_STDFIT) = sqrt(WSSR/ndf)    : 2.69626e-16
variance of residuals (reduced chisquare) = WSSR/ndf   : 7.2698e-32

Final set of parameters            Asymptotic Standard Error
=======================            ==========================
t               = 0.802566         +/- 4.263e-05    (0.005312%)


*******************************************************************************
Tue Apr 13 18:24:24 2021


FIT:    data read from "NLObSpace.txt" u 1:2
        format = x:z
        x range restricted to [* : 1.00000]
        #datapoints = 90
        residuals are weighted equally (unit weight)

function used for fitting: lo(x,t)
	lo(x,y) = -MathcalN/8.0/pi*x**2*(log(x/2*y))
fitted parameters initialized with current variable values

iter      chisq       delta/lim  lambda   t            
   0 1.1789292178e-02   0.00e+00  4.95e-03    8.025665e-01
   4 4.1618089348e-05  -5.93e-06  4.95e-06   -7.991683e-02

After 4 iterations the fit converged.
final sum of squares of residuals : 4.16181e-05
rel. change during last iteration : -5.93392e-11

degrees of freedom    (FIT_NDF)                        : 89
rms of residuals      (FIT_STDFIT) = sqrt(WSSR/ndf)    : 0.000683827
variance of residuals (reduced chisquare) = WSSR/ndf   : 4.67619e-07

Final set of parameters            Asymptotic Standard Error
=======================            ==========================
t               = -0.0799168       +/- 0.001164     (1.456%)


*******************************************************************************
Tue Apr 13 18:24:29 2021


FIT:    data read from "NLObSpace.txt" u 1:2
        format = x:z
        x range restricted to [* : 0.0100000]
        #datapoints = 68
        residuals are weighted equally (unit weight)

function used for fitting: lo(x,t)
	lo(x,y) = -MathcalN/8.0/pi*x**2*(log(x/2*y))
fitted parameters initialized with current variable values

iter      chisq       delta/lim  lambda   t            
   0 3.0689306109e-11   0.00e+00  6.92e-07   -7.991683e-02
   6 3.9545069473e-16  -7.06e-06  6.92e-12   -3.029001e-02

After 6 iterations the fit converged.
final sum of squares of residuals : 3.95451e-16
rel. change during last iteration : -7.06306e-11

degrees of freedom    (FIT_NDF)                        : 67
rms of residuals      (FIT_STDFIT) = sqrt(WSSR/ndf)    : 2.42945e-09
variance of residuals (reduced chisquare) = WSSR/ndf   : 5.90225e-18

Final set of parameters            Asymptotic Standard Error
=======================            ==========================
t               = -0.03029         +/- 1.289e-05    (0.04257%)


*******************************************************************************
Wed Apr 14 08:44:20 2021


FIT:    data read from "NLObSpace.txt" u 1:2
        format = x:z
        x range restricted to [0.000100000 : 1.00000]
        #datapoints = 45
        residuals are weighted equally (unit weight)

function used for fitting: lo(x,xiNLO)
	lo(x,y) = -MathcalN/8.0/pi*x**2*(log(x/2*y))
fitted parameters initialized with current variable values

iter      chisq       delta/lim  lambda   xiNLO        
   0 1.4136205970e-02   0.00e+00  7.00e-03    1.000000e+00
   7 4.1618089348e-05  -4.84e-01  7.00e-07    7.991683e-02

After 7 iterations the fit converged.
final sum of squares of residuals : 4.16181e-05
rel. change during last iteration : -4.84087e-06

degrees of freedom    (FIT_NDF)                        : 44
rms of residuals      (FIT_STDFIT) = sqrt(WSSR/ndf)    : 0.000972556
variance of residuals (reduced chisquare) = WSSR/ndf   : 9.45866e-07

Final set of parameters            Asymptotic Standard Error
=======================            ==========================
xiNLO           = 0.0799168        +/- 0.001655     (2.071%)


*******************************************************************************
Wed Apr 14 08:44:50 2021


FIT:    data read from "NLObSpace.txt" u 1:2
        format = x:z
        x range restricted to [0.000100000 : 0.100000]
        #datapoints = 34
        residuals are weighted equally (unit weight)

function used for fitting: lo(x,xiNLO)
	lo(x,y) = -MathcalN/8.0/pi*x**2*(log(x/2*y))
fitted parameters initialized with current variable values

iter      chisq       delta/lim  lambda   xiNLO        
   0 1.8472391197e-07   0.00e+00  8.88e-05    7.991683e-02
   6 2.3320390728e-10  -7.17e-07  8.88e-11    3.487386e-02

After 6 iterations the fit converged.
final sum of squares of residuals : 2.33204e-10
rel. change during last iteration : -7.17253e-12

degrees of freedom    (FIT_NDF)                        : 33
rms of residuals      (FIT_STDFIT) = sqrt(WSSR/ndf)    : 2.65834e-06
variance of residuals (reduced chisquare) = WSSR/ndf   : 7.06679e-12

Final set of parameters            Asymptotic Standard Error
=======================            ==========================
xiNLO           = 0.0348739        +/- 0.0001791    (0.5135%)


*******************************************************************************
Wed Apr 14 08:45:38 2021


FIT:    data read from "NLObSpace.txt" u 1:2
        format = x:z
        x range restricted to [0.000100000 : 0.00100000]
        #datapoints = 12
        residuals are weighted equally (unit weight)

function used for fitting: lo(x,xiNLO)
	lo(x,y) = -MathcalN/8.0/pi*x**2*(log(x/2*y))
fitted parameters initialized with current variable values

iter      chisq       delta/lim  lambda   xiNLO        
   0 9.7614993501e-17   0.00e+00  1.82e-08    3.487386e-02
   3 5.4689728184e-22  -4.23e-04  1.82e-11    2.980808e-02

After 3 iterations the fit converged.
final sum of squares of residuals : 5.46897e-22
rel. change during last iteration : -4.23198e-09

degrees of freedom    (FIT_NDF)                        : 11
rms of residuals      (FIT_STDFIT) = sqrt(WSSR/ndf)    : 7.05109e-12
variance of residuals (reduced chisquare) = WSSR/ndf   : 4.97179e-23

Final set of parameters            Asymptotic Standard Error
=======================            ==========================
xiNLO           = 0.0298081        +/- 3.341e-06    (0.01121%)


*******************************************************************************
Wed Apr 14 08:45:49 2021


FIT:    data read from "NLObSpace.txt" u 1:2
        format = x:z
        x range restricted to [0.00100000 : 0.0100000]
        #datapoints = 11
        residuals are weighted equally (unit weight)

function used for fitting: lo(x,xiNLO)
	lo(x,y) = -MathcalN/8.0/pi*x**2*(log(x/2*y))
fitted parameters initialized with current variable values

iter      chisq       delta/lim  lambda   xiNLO        
   0 8.7827099004e-15   0.00e+00  1.72e-06    2.980808e-02
   3 3.9443043378e-16  -2.27e-02  1.72e-09    3.029007e-02

After 3 iterations the fit converged.
final sum of squares of residuals : 3.9443e-16
rel. change during last iteration : -2.26616e-07

degrees of freedom    (FIT_NDF)                        : 10
rms of residuals      (FIT_STDFIT) = sqrt(WSSR/ndf)    : 6.28037e-09
variance of residuals (reduced chisquare) = WSSR/ndf   : 3.9443e-17

Final set of parameters            Asymptotic Standard Error
=======================            ==========================
xiNLO           = 0.0302901        +/- 3.333e-05    (0.11%)


*******************************************************************************
Wed Apr 14 08:49:42 2021


FIT:    data read from "EQCDSpline-T500.txt" u 1:2
        format = x:z
        x range restricted to [0.00100000 : 0.0100000]
        #datapoints = 2
        residuals are weighted equally (unit weight)

function used for fitting: lo(x,xiNP)
	lo(x,y) = -MathcalN/8.0/pi*x**2*(log(x/2*y))
fitted parameters initialized with current variable values

iter      chisq       delta/lim  lambda   xiNP         
   0 5.9343269953e-12   0.00e+00  2.49e-06    1.000000e+00
   4 7.0136751026e-16  -1.06e-02  2.49e-10    5.014325e-01

After 4 iterations the fit converged.
final sum of squares of residuals : 7.01368e-16
rel. change during last iteration : -1.05792e-07

degrees of freedom    (FIT_NDF)                        : 1
rms of residuals      (FIT_STDFIT) = sqrt(WSSR/ndf)    : 2.64833e-08
variance of residuals (reduced chisquare) = WSSR/ndf   : 7.01368e-16

Final set of parameters            Asymptotic Standard Error
=======================            ==========================
xiNP            = 0.501432         +/- 0.003765     (0.7509%)


*******************************************************************************
Wed Apr 14 08:55:59 2021


FIT:    data read from "EQCDSpline-T500.txt" u 1:2
        format = x:z
        x range restricted to [0.00100000 : 0.0100000]
        #datapoints = 2
        residuals are weighted equally (unit weight)

function used for fitting: lo(x,xiLO)*c
	lo(x,y) = -MathcalN/8.0/pi*x**2*(log(x/2*y))
fitted parameters initialized with current variable values

iter      chisq       delta/lim  lambda   c            
   0 8.9178150677e-13   0.00e+00  1.47e-05    1.000000e+00
   4 4.6645343464e-16  -1.31e-06  1.47e-09    1.045310e+00

After 4 iterations the fit converged.
final sum of squares of residuals : 4.66453e-16
rel. change during last iteration : -1.313e-11

degrees of freedom    (FIT_NDF)                        : 1
rms of residuals      (FIT_STDFIT) = sqrt(WSSR/ndf)    : 2.15975e-08
variance of residuals (reduced chisquare) = WSSR/ndf   : 4.66453e-16

Final set of parameters            Asymptotic Standard Error
=======================            ==========================
c               = 1.04531          +/- 0.001037     (0.09916%)


*******************************************************************************
Wed Apr 14 08:56:06 2021


FIT:    data read from "EQCDSpline-T500.txt" u 1:2
        format = x:z
        x range restricted to [0.00100000 : 0.100000]
        #datapoints = 14
        residuals are weighted equally (unit weight)

function used for fitting: lo(x,xiLO)*c
	lo(x,y) = -MathcalN/8.0/pi*x**2*(log(x/2*y))
fitted parameters initialized with current variable values

iter      chisq       delta/lim  lambda   c            
   0 3.1012672047e-09   0.00e+00  8.48e-04    1.045310e+00
   3 9.9565412083e-10  -4.79e-04  8.48e-07    1.060424e+00

After 3 iterations the fit converged.
final sum of squares of residuals : 9.95654e-10
rel. change during last iteration : -4.78863e-09

degrees of freedom    (FIT_NDF)                        : 13
rms of residuals      (FIT_STDFIT) = sqrt(WSSR/ndf)    : 8.7515e-06
variance of residuals (reduced chisquare) = WSSR/ndf   : 7.65888e-11

Final set of parameters            Asymptotic Standard Error
=======================            ==========================
c               = 1.06042          +/- 0.002883     (0.2718%)


*******************************************************************************
Wed Apr 14 08:56:10 2021


FIT:    data read from "EQCDSpline-T500.txt" u 1:2
        format = x:z
        x range restricted to [0.000100000 : 0.100000]
        #datapoints = 14
        residuals are weighted equally (unit weight)

function used for fitting: lo(x,xiLO)*c
	lo(x,y) = -MathcalN/8.0/pi*x**2*(log(x/2*y))
fitted parameters initialized with current variable values

iter      chisq       delta/lim  lambda   c            
   0 9.9565412083e-10   0.00e+00  8.60e-04    1.060424e+00
   1 9.9565412083e-10  -2.49e-10  8.60e-05    1.060424e+00

After 1 iterations the fit converged.
final sum of squares of residuals : 9.95654e-10
rel. change during last iteration : -2.49237e-15

degrees of freedom    (FIT_NDF)                        : 13
rms of residuals      (FIT_STDFIT) = sqrt(WSSR/ndf)    : 8.7515e-06
variance of residuals (reduced chisquare) = WSSR/ndf   : 7.65888e-11

Final set of parameters            Asymptotic Standard Error
=======================            ==========================
c               = 1.06042          +/- 0.002883     (0.2718%)


*******************************************************************************
Wed Apr 14 08:56:13 2021


FIT:    data read from "EQCDSpline-T500.txt" u 1:2
        format = x:z
        x range restricted to [0.000100000 : 0.00100000]
BREAK: No data to fit

*******************************************************************************
Wed Apr 14 08:56:16 2021


FIT:    data read from "EQCDSpline-T500.txt" u 1:2
        format = x:z
        x range restricted to [0.000100000 : 0.0100000]
        #datapoints = 2
        residuals are weighted equally (unit weight)

function used for fitting: lo(x,xiLO)*c
	lo(x,y) = -MathcalN/8.0/pi*x**2*(log(x/2*y))
fitted parameters initialized with current variable values

iter      chisq       delta/lim  lambda   c            
   0 9.9654509418e-14   0.00e+00  1.56e-05    1.060424e+00
   4 4.6645343464e-16  -1.46e-07  1.56e-09    1.045310e+00

After 4 iterations the fit converged.
final sum of squares of residuals : 4.66453e-16
rel. change during last iteration : -1.4614e-12

degrees of freedom    (FIT_NDF)                        : 1
rms of residuals      (FIT_STDFIT) = sqrt(WSSR/ndf)    : 2.15975e-08
variance of residuals (reduced chisquare) = WSSR/ndf   : 4.66453e-16

Final set of parameters            Asymptotic Standard Error
=======================            ==========================
c               = 1.04531          +/- 0.001037     (0.09916%)


*******************************************************************************
Wed Apr 14 08:56:28 2021


FIT:    data read from "LObSpace.txt" u 1:2
        format = x:z
        x range restricted to [0.000100000 : 0.0100000]
        #datapoints = 19
        residuals are weighted equally (unit weight)

function used for fitting: lo(x,xiLO)*c
	lo(x,y) = -MathcalN/8.0/pi*x**2*(log(x/2*y))
fitted parameters initialized with current variable values

iter      chisq       delta/lim  lambda   c            
   0 1.6365341193e-11   0.00e+00  1.11e-05    1.045310e+00
   3 5.8853667415e-15  -1.92e-01  1.11e-08    1.132921e+00

After 3 iterations the fit converged.
final sum of squares of residuals : 5.88537e-15
rel. change during last iteration : -1.92296e-06

degrees of freedom    (FIT_NDF)                        : 18
rms of residuals      (FIT_STDFIT) = sqrt(WSSR/ndf)    : 1.80822e-08
variance of residuals (reduced chisquare) = WSSR/ndf   : 3.26965e-16

Final set of parameters            Asymptotic Standard Error
=======================            ==========================
c               = 1.13292          +/- 0.0003917    (0.03457%)


*******************************************************************************
Wed Apr 14 08:56:35 2021


FIT:    data read from "LObSpace.txt" u 1:3
        format = x:z
        x range restricted to [0.000100000 : 0.0100000]
        #datapoints = 19
        residuals are weighted equally (unit weight)

function used for fitting: lo(x,xiLO)*c
	lo(x,y) = -MathcalN/8.0/pi*x**2*(log(x/2*y))
fitted parameters initialized with current variable values

iter      chisq       delta/lim  lambda   c            
   0 5.9473473869e-11   0.00e+00  1.20e-05    1.132921e+00
   3 4.2777337346e-15  -9.62e-01  1.20e-08    9.658798e-01

After 3 iterations the fit converged.
final sum of squares of residuals : 4.27773e-15
rel. change during last iteration : -9.61732e-06

degrees of freedom    (FIT_NDF)                        : 18
rms of residuals      (FIT_STDFIT) = sqrt(WSSR/ndf)    : 1.5416e-08
variance of residuals (reduced chisquare) = WSSR/ndf   : 2.37652e-16

Final set of parameters            Asymptotic Standard Error
=======================            ==========================
c               = 0.96588          +/- 0.0003339    (0.03457%)


*******************************************************************************
Wed Apr 14 08:56:38 2021


FIT:    data read from "LObSpace.txt" u 1:4
        format = x:z
        x range restricted to [0.000100000 : 0.0100000]
        #datapoints = 19
        residuals are weighted equally (unit weight)

function used for fitting: lo(x,xiLO)*c
	lo(x,y) = -MathcalN/8.0/pi*x**2*(log(x/2*y))
fitted parameters initialized with current variable values

iter      chisq       delta/lim  lambda   c            
   0 4.4683719229e-14   0.00e+00  1.02e-05    9.658798e-01
   3 3.2395140799e-15  -8.85e-04  1.02e-08    9.702895e-01

After 3 iterations the fit converged.
final sum of squares of residuals : 3.23951e-15
rel. change during last iteration : -8.85032e-09

degrees of freedom    (FIT_NDF)                        : 18
rms of residuals      (FIT_STDFIT) = sqrt(WSSR/ndf)    : 1.34154e-08
variance of residuals (reduced chisquare) = WSSR/ndf   : 1.79973e-16

Final set of parameters            Asymptotic Standard Error
=======================            ==========================
c               = 0.970289         +/- 0.0002906    (0.02995%)


*******************************************************************************
Wed Apr 14 08:56:42 2021


FIT:    data read from "LObSpace.txt" u 1:4
        format = x:z
        x range restricted to [0.000100000 : 0.100000]
        #datapoints = 37
        residuals are weighted equally (unit weight)

function used for fitting: lo(x,xiLO)*c
	lo(x,y) = -MathcalN/8.0/pi*x**2*(log(x/2*y))
fitted parameters initialized with current variable values

iter      chisq       delta/lim  lambda   c            
   0 2.4533468757e-09   0.00e+00  4.37e-04    9.702895e-01
   3 6.8497638865e-11  -1.76e-04  4.37e-07    9.524759e-01

After 3 iterations the fit converged.
final sum of squares of residuals : 6.84976e-11
rel. change during last iteration : -1.76027e-09

degrees of freedom    (FIT_NDF)                        : 36
rms of residuals      (FIT_STDFIT) = sqrt(WSSR/ndf)    : 1.37939e-06
variance of residuals (reduced chisquare) = WSSR/ndf   : 1.90271e-12

Final set of parameters            Asymptotic Standard Error
=======================            ==========================
c               = 0.952476         +/- 0.0005032    (0.05283%)


*******************************************************************************
Wed Apr 14 09:04:49 2021


FIT:    data read from "LObSpace.txt" u 1:4
        format = x:z
        x range restricted to [0.000100000 : 0.100000]
        #datapoints = 37
        residuals are weighted equally (unit weight)

function used for fitting: lo(x,xiLO)*c
	lo(x,y) = -MathcalN/8.0/pi*x**2*(log(x/2*y*sqrt(1.5)))
fitted parameters initialized with current variable values

iter      chisq       delta/lim  lambda   c            
   0 2.0882568045e-08   0.00e+00  4.06e-04    9.524759e-01
   3 4.4411682712e-12  -2.38e-02  4.06e-07    1.008270e+00

After 3 iterations the fit converged.
final sum of squares of residuals : 4.44117e-12
rel. change during last iteration : -2.37678e-07

degrees of freedom    (FIT_NDF)                        : 36
rms of residuals      (FIT_STDFIT) = sqrt(WSSR/ndf)    : 3.51235e-07
variance of residuals (reduced chisquare) = WSSR/ndf   : 1.23366e-13

Final set of parameters            Asymptotic Standard Error
=======================            ==========================
c               = 1.00827          +/- 0.0001356    (0.01345%)


*******************************************************************************
Wed Apr 14 09:04:55 2021


FIT:    data read from "EQCDSpline-T500.txt" u 1:2
        format = x:z
        x range restricted to [0.000100000 : 0.00100000]
BREAK: No data to fit

*******************************************************************************
Wed Apr 14 09:05:01 2021


FIT:    data read from "EQCDSpline-T500.txt" u 1:2
        format = x:z
        x range restricted to [0.000100000 : 0.0100000]
        #datapoints = 2
        residuals are weighted equally (unit weight)

function used for fitting: lo(x,xiLO)*c
	lo(x,y) = -MathcalN/8.0/pi*x**2*(log(x/2*y*sqrt(1.5)))
fitted parameters initialized with current variable values

iter      chisq       delta/lim  lambda   c            
   0 2.2296504932e-12   0.00e+00  1.43e-05    1.008270e+00
   4 3.0939451732e-16  -4.95e-06  1.43e-09    1.082475e+00

After 4 iterations the fit converged.
final sum of squares of residuals : 3.09395e-16
rel. change during last iteration : -4.95391e-11

degrees of freedom    (FIT_NDF)                        : 1
rms of residuals      (FIT_STDFIT) = sqrt(WSSR/ndf)    : 1.75896e-08
variance of residuals (reduced chisquare) = WSSR/ndf   : 3.09395e-16

Final set of parameters            Asymptotic Standard Error
=======================            ==========================
c               = 1.08248          +/- 0.0008742    (0.08076%)


*******************************************************************************
Wed Apr 14 09:05:06 2021


FIT:    data read from "EQCDSpline-T500.txt" u 1:2
        format = x:z
        x range restricted to [0.000100000 : 1.00000]
        #datapoints = 137
        residuals are weighted equally (unit weight)

function used for fitting: lo(x,xiLO)*c
	lo(x,y) = -MathcalN/8.0/pi*x**2*(log(x/2*y*sqrt(1.5)))
fitted parameters initialized with current variable values

iter      chisq       delta/lim  lambda   c            
   0 1.5058984444e-01   0.00e+00  2.79e-02    1.082475e+00
   3 1.0015543159e-02  -3.93e-07  2.79e-05    2.327084e+00

After 3 iterations the fit converged.
final sum of squares of residuals : 0.0100155
rel. change during last iteration : -3.92617e-12

degrees of freedom    (FIT_NDF)                        : 136
rms of residuals      (FIT_STDFIT) = sqrt(WSSR/ndf)    : 0.00858159
variance of residuals (reduced chisquare) = WSSR/ndf   : 7.36437e-05

Final set of parameters            Asymptotic Standard Error
=======================            ==========================
c               = 2.32708          +/- 0.02849      (1.224%)


*******************************************************************************
Wed Apr 14 09:05:10 2021


FIT:    data read from "EQCDSpline-T500.txt" u 1:2
        format = x:z
        x range restricted to [0.000100000 : 0.100000]
        #datapoints = 14
        residuals are weighted equally (unit weight)

function used for fitting: lo(x,xiLO)*c
	lo(x,y) = -MathcalN/8.0/pi*x**2*(log(x/2*y*sqrt(1.5)))
fitted parameters initialized with current variable values

iter      chisq       delta/lim  lambda   c            
   0 1.1913038211e-05   0.00e+00  1.78e-03    2.327084e+00
   4 1.7492100116e-09  -1.18e-10  1.78e-07    1.123063e+00

After 4 iterations the fit converged.
final sum of squares of residuals : 1.74921e-09
rel. change during last iteration : -1.18222e-15

degrees of freedom    (FIT_NDF)                        : 13
rms of residuals      (FIT_STDFIT) = sqrt(WSSR/ndf)    : 1.15998e-05
variance of residuals (reduced chisquare) = WSSR/ndf   : 1.34555e-10

Final set of parameters            Asymptotic Standard Error
=======================            ==========================
c               = 1.12306          +/- 0.004047     (0.3603%)


*******************************************************************************
Wed Apr 14 09:05:24 2021


FIT:    data read from "NLObSpace.txt" u 1:2
        format = x:z
        x range restricted to [0.000100000 : 0.100000]
        #datapoints = 34
        residuals are weighted equally (unit weight)

function used for fitting: lo(x,xiLO)*c
	lo(x,y) = -MathcalN/8.0/pi*x**2*(log(x/2*y*sqrt(1.5)))
fitted parameters initialized with current variable values

iter      chisq       delta/lim  lambda   c            
   0 1.9610360197e-06   0.00e+00  3.51e-04    1.123063e+00
   3 9.4439547656e-09  -1.46e-03  3.51e-07    1.888860e+00

After 3 iterations the fit converged.
final sum of squares of residuals : 9.44395e-09
rel. change during last iteration : -1.45843e-08

degrees of freedom    (FIT_NDF)                        : 33
rms of residuals      (FIT_STDFIT) = sqrt(WSSR/ndf)    : 1.69169e-05
variance of residuals (reduced chisquare) = WSSR/ndf   : 2.8618e-10

Final set of parameters            Asymptotic Standard Error
=======================            ==========================
c               = 1.88886          +/- 0.009273     (0.491%)


*******************************************************************************
Wed Apr 14 09:05:28 2021


FIT:    data read from "NLObSpace.txt" u 1:2
        format = x:z
        x range restricted to [0.00100000 : 0.100000]
        #datapoints = 22
        residuals are weighted equally (unit weight)

function used for fitting: lo(x,xiLO)*c
	lo(x,y) = -MathcalN/8.0/pi*x**2*(log(x/2*y*sqrt(1.5)))
fitted parameters initialized with current variable values

iter      chisq       delta/lim  lambda   c            
   0 9.4438962571e-09   0.00e+00  7.35e-04    1.888860e+00
   1 9.4438962571e-09  -4.75e-08  7.35e-05    1.888860e+00

After 1 iterations the fit converged.
final sum of squares of residuals : 9.4439e-09
rel. change during last iteration : -4.74907e-13

degrees of freedom    (FIT_NDF)                        : 21
rms of residuals      (FIT_STDFIT) = sqrt(WSSR/ndf)    : 2.12064e-05
variance of residuals (reduced chisquare) = WSSR/ndf   : 4.49709e-10

Final set of parameters            Asymptotic Standard Error
=======================            ==========================
c               = 1.88886          +/- 0.01162      (0.6154%)


*******************************************************************************
Wed Apr 14 09:05:31 2021


FIT:    data read from "NLObSpace.txt" u 1:2
        format = x:z
        x range restricted to [0.00100000 : 0.0100000]
        #datapoints = 11
        residuals are weighted equally (unit weight)

function used for fitting: lo(x,xiLO)*c
	lo(x,y) = -MathcalN/8.0/pi*x**2*(log(x/2*y*sqrt(1.5)))
fitted parameters initialized with current variable values

iter      chisq       delta/lim  lambda   c            
   0 1.1294511495e-10   0.00e+00  1.88e-05    1.888860e+00
   3 5.8445544334e-13  -1.10e-01  1.88e-08    1.567233e+00

After 3 iterations the fit converged.
final sum of squares of residuals : 5.84455e-13
rel. change during last iteration : -1.10135e-06

degrees of freedom    (FIT_NDF)                        : 10
rms of residuals      (FIT_STDFIT) = sqrt(WSSR/ndf)    : 2.41755e-07
variance of residuals (reduced chisquare) = WSSR/ndf   : 5.84455e-14

Final set of parameters            Asymptotic Standard Error
=======================            ==========================
c               = 1.56723          +/- 0.007335     (0.468%)


*******************************************************************************
Wed Apr 14 09:05:42 2021


FIT:    data read from "NLObSpace.txt" u 1:2
        format = x:z
        x range restricted to [0.00100000 : 0.0100000]
        #datapoints = 11
        residuals are weighted equally (unit weight)

function used for fitting: lo(x,xiNLO)
	lo(x,y) = -MathcalN/8.0/pi*x**2*(log(x/2*y*sqrt(1.5)))
fitted parameters initialized with current variable values

iter      chisq       delta/lim  lambda   xiNLO        
   0 1.3403224050e-12   0.00e+00  1.72e-06    3.029007e-02
   3 3.9443043378e-16  -1.85e-01  1.72e-09    2.473174e-02

After 3 iterations the fit converged.
final sum of squares of residuals : 3.9443e-16
rel. change during last iteration : -1.84827e-06

degrees of freedom    (FIT_NDF)                        : 10
rms of residuals      (FIT_STDFIT) = sqrt(WSSR/ndf)    : 6.28037e-09
variance of residuals (reduced chisquare) = WSSR/ndf   : 3.9443e-17

Final set of parameters            Asymptotic Standard Error
=======================            ==========================
xiNLO           = 0.0247317        +/- 2.722e-05    (0.11%)


*******************************************************************************
Wed Apr 14 09:06:49 2021


FIT:    data read from "EQCDSpline-T500.txt" u 1:2
        format = x:z
        x range restricted to [0.00100000 : 0.0100000]
        #datapoints = 2
        residuals are weighted equally (unit weight)

function used for fitting: lo(x,xiNP)
	lo(x,y) = -MathcalN/8.0/pi*x**2*(log(x/2*y*sqrt(1.5)))
fitted parameters initialized with current variable values

iter      chisq       delta/lim  lambda   xiNP         
   0 5.1251112997e-13   0.00e+00  2.49e-06    5.014325e-01
   4 7.0136751026e-16  -3.52e-04  2.49e-10    4.094179e-01

After 4 iterations the fit converged.
final sum of squares of residuals : 7.01368e-16
rel. change during last iteration : -3.52129e-09

degrees of freedom    (FIT_NDF)                        : 1
rms of residuals      (FIT_STDFIT) = sqrt(WSSR/ndf)    : 2.64833e-08
variance of residuals (reduced chisquare) = WSSR/ndf   : 7.01368e-16

Final set of parameters            Asymptotic Standard Error
=======================            ==========================
xiNP            = 0.409418         +/- 0.003074     (0.7509%)


*******************************************************************************
Wed Apr 14 09:22:50 2021


FIT:    data read from "NLObSpace.txt" u 1:2
        format = x:z
        x range restricted to [0.00100000 : 0.0100000]
        #datapoints = 11
        residuals are weighted equally (unit weight)

function used for fitting: lo(x,xiNLO)
	lo(x,y) = -MathcalN/8.0/pi*x**2*(log(x/2*y*sqrt(1.5)))
fitted parameters initialized with current variable values

iter      chisq       delta/lim  lambda   xiNLO        
   0 3.9443043378e-16   0.00e+00  1.72e-06    2.473174e-02
   1 3.9443043378e-16  -4.06e-08  1.72e-07    2.473174e-02

After 1 iterations the fit converged.
final sum of squares of residuals : 3.9443e-16
rel. change during last iteration : -4.0575e-13

degrees of freedom    (FIT_NDF)                        : 10
rms of residuals      (FIT_STDFIT) = sqrt(WSSR/ndf)    : 6.28037e-09
variance of residuals (reduced chisquare) = WSSR/ndf   : 3.9443e-17

Final set of parameters            Asymptotic Standard Error
=======================            ==========================
xiNLO           = 0.0247317        +/- 2.722e-05    (0.11%)


*******************************************************************************
Wed Apr 14 09:23:12 2021


FIT:    data read from "NLObSpace.txt" u 1:2
        format = x:z
        x range restricted to [1.00000e-05 : 0.0100000]
        #datapoints = 34
        residuals are weighted equally (unit weight)

function used for fitting: lo(x,xiNLO)
	lo(x,y) = -MathcalN/8.0/pi*x**2*(log(x/2*y*sqrt(1.5)))
fitted parameters initialized with current variable values

iter      chisq       delta/lim  lambda   xiNLO        
   0 3.9545054175e-16   0.00e+00  9.79e-07    2.473174e-02
   1 3.9545041791e-16  -3.13e-02  9.79e-08    2.473169e-02

After 1 iterations the fit converged.
final sum of squares of residuals : 3.9545e-16
rel. change during last iteration : -3.13146e-07

degrees of freedom    (FIT_NDF)                        : 33
rms of residuals      (FIT_STDFIT) = sqrt(WSSR/ndf)    : 3.4617e-09
variance of residuals (reduced chisquare) = WSSR/ndf   : 1.19833e-17

Final set of parameters            Asymptotic Standard Error
=======================            ==========================
xiNLO           = 0.0247317        +/- 1.5e-05      (0.06065%)


*******************************************************************************
Wed Apr 14 09:23:17 2021


FIT:    data read from "NLObSpace.txt" u 1:2
        format = x:z
        x range restricted to [* : 0.0100000]
        #datapoints = 68
        residuals are weighted equally (unit weight)

function used for fitting: lo(x,xiNLO)
	lo(x,y) = -MathcalN/8.0/pi*x**2*(log(x/2*y*sqrt(1.5)))
fitted parameters initialized with current variable values

iter      chisq       delta/lim  lambda   xiNLO        
   0 3.9545069483e-16   0.00e+00  6.92e-07    2.473169e-02
   1 3.9545069473e-16  -2.47e-05  6.92e-08    2.473169e-02

After 1 iterations the fit converged.
final sum of squares of residuals : 3.95451e-16
rel. change during last iteration : -2.46653e-10

degrees of freedom    (FIT_NDF)                        : 67
rms of residuals      (FIT_STDFIT) = sqrt(WSSR/ndf)    : 2.42945e-09
variance of residuals (reduced chisquare) = WSSR/ndf   : 5.90225e-18

Final set of parameters            Asymptotic Standard Error
=======================            ==========================
xiNLO           = 0.0247317        +/- 1.053e-05    (0.04257%)


*******************************************************************************
Wed Apr 14 09:23:21 2021


FIT:    data read from "NLObSpace.txt" u 1:2
        format = x:z
        x range restricted to [* : 0.00100000]
        #datapoints = 57
        residuals are weighted equally (unit weight)

function used for fitting: lo(x,xiNLO)
	lo(x,y) = -MathcalN/8.0/pi*x**2*(log(x/2*y*sqrt(1.5)))
fitted parameters initialized with current variable values

iter      chisq       delta/lim  lambda   xiNLO        
   0 1.0201371569e-18   0.00e+00  8.33e-09    2.473169e-02
   3 8.2717361005e-22  -1.58e-03  8.33e-12    2.433819e-02

After 3 iterations the fit converged.
final sum of squares of residuals : 8.27174e-22
rel. change during last iteration : -1.57823e-08

degrees of freedom    (FIT_NDF)                        : 56
rms of residuals      (FIT_STDFIT) = sqrt(WSSR/ndf)    : 3.8433e-12
variance of residuals (reduced chisquare) = WSSR/ndf   : 1.4771e-23

Final set of parameters            Asymptotic Standard Error
=======================            ==========================
xiNLO           = 0.0243382        +/- 1.487e-06    (0.006109%)


*******************************************************************************
Wed Apr 14 09:23:25 2021


FIT:    data read from "NLObSpace.txt" u 1:2
        format = x:z
        x range restricted to [* : 0.000100000]
        #datapoints = 45
        residuals are weighted equally (unit weight)

function used for fitting: lo(x,xiNLO)
	lo(x,y) = -MathcalN/8.0/pi*x**2*(log(x/2*y*sqrt(1.5)))
fitted parameters initialized with current variable values

iter      chisq       delta/lim  lambda   xiNLO        
   0 2.8027630784e-22   0.00e+00  6.86e-11    2.433819e-02
   2 2.7989553713e-22  -5.78e-02  6.86e-13    2.430561e-02

After 2 iterations the fit converged.
final sum of squares of residuals : 2.79896e-22
rel. change during last iteration : -5.77743e-07

degrees of freedom    (FIT_NDF)                        : 44
rms of residuals      (FIT_STDFIT) = sqrt(WSSR/ndf)    : 2.52215e-12
variance of residuals (reduced chisquare) = WSSR/ndf   : 6.36126e-24

Final set of parameters            Asymptotic Standard Error
=======================            ==========================
xiNLO           = 0.0243056        +/- 0.0001331    (0.5478%)


*******************************************************************************
Wed Apr 14 09:23:42 2021


FIT:    data read from "NLObSpace.txt" u 1:2
        format = x:z
        x range restricted to [* : 1.00000e-06]
        #datapoints = 23
        residuals are weighted equally (unit weight)

function used for fitting: lo(x,xiNLO)
	lo(x,y) = -MathcalN/8.0/pi*x**2*(log(x/2*y*sqrt(1.5)))
fitted parameters initialized with current variable values

iter      chisq       delta/lim  lambda   xiNLO        
   0 3.4131044510e-26   0.00e+00  1.17e-14    2.430561e-02
   7 1.9136258145e-30  -1.18e-06  1.17e-21    6.590361e-01

After 7 iterations the fit converged.
final sum of squares of residuals : 1.91363e-30
rel. change during last iteration : -1.18396e-11

degrees of freedom    (FIT_NDF)                        : 22
rms of residuals      (FIT_STDFIT) = sqrt(WSSR/ndf)    : 2.94929e-16
variance of residuals (reduced chisquare) = WSSR/ndf   : 8.6983e-32

Final set of parameters            Asymptotic Standard Error
=======================            ==========================
xiNLO           = 0.659036         +/- 0.003474     (0.5271%)


*******************************************************************************
Wed Apr 14 09:24:11 2021


FIT:    data read from "NLObSpace.txt" u 1:2
        format = x:z
        x range restricted to [* : 0.000100000]
        #datapoints = 45
        residuals are weighted equally (unit weight)

function used for fitting: lo(x,xiNLO)
	lo(x,y) = -MathcalN/8.0/pi*x**2*(log(x/2*y*sqrt(1.5)))
fitted parameters initialized with current variable values

iter      chisq       delta/lim  lambda   xiNLO        
   0 2.3110691905e-18   0.00e+00  6.86e-11    6.590361e-01
   5 2.7989553713e-22  -6.15e-05  6.86e-15   -2.430561e-02

After 5 iterations the fit converged.
final sum of squares of residuals : 2.79896e-22
rel. change during last iteration : -6.14937e-10

degrees of freedom    (FIT_NDF)                        : 44
rms of residuals      (FIT_STDFIT) = sqrt(WSSR/ndf)    : 2.52215e-12
variance of residuals (reduced chisquare) = WSSR/ndf   : 6.36126e-24

Final set of parameters            Asymptotic Standard Error
=======================            ==========================
xiNLO           = -0.0243056       +/- 0.0001331    (0.5478%)


*******************************************************************************
Wed Apr 14 09:24:14 2021


FIT:    data read from "NLObSpace.txt" u 1:2
        format = x:z
        x range restricted to [* : 1.00000e-05]
        #datapoints = 34
        residuals are weighted equally (unit weight)

function used for fitting: lo(x,xiNLO)
	lo(x,y) = -MathcalN/8.0/pi*x**2*(log(x/2*y*sqrt(1.5)))
fitted parameters initialized with current variable values

iter      chisq       delta/lim  lambda   xiNLO        
   0 2.7986101881e-22   0.00e+00  8.70e-13   -2.430561e-02
   7 2.3990342075e-30  -6.81e-03  8.70e-20   -6.552928e-01

After 7 iterations the fit converged.
final sum of squares of residuals : 2.39903e-30
rel. change during last iteration : -6.81035e-08

degrees of freedom    (FIT_NDF)                        : 33
rms of residuals      (FIT_STDFIT) = sqrt(WSSR/ndf)    : 2.69626e-16
variance of residuals (reduced chisquare) = WSSR/ndf   : 7.2698e-32

Final set of parameters            Asymptotic Standard Error
=======================            ==========================
xiNLO           = -0.655293        +/- 3.481e-05    (0.005312%)


*******************************************************************************
Wed Apr 14 09:24:19 2021


FIT:    data read from "NLObSpace.txt" u 1:2
        format = x:z
        x range restricted to [* : 5.00000e-05]
        #datapoints = 42
        residuals are weighted equally (unit weight)

function used for fitting: lo(x,xiNLO)
	lo(x,y) = -MathcalN/8.0/pi*x**2*(log(x/2*y*sqrt(1.5)))
fitted parameters initialized with current variable values

iter      chisq       delta/lim  lambda   xiNLO        
   0 1.9676998666e-19   0.00e+00  2.08e-11   -6.552928e-01
   5 2.7954720391e-22  -3.18e-08  2.08e-15   -2.440760e-02

After 5 iterations the fit converged.
final sum of squares of residuals : 2.79547e-22
rel. change during last iteration : -3.18066e-13

degrees of freedom    (FIT_NDF)                        : 41
rms of residuals      (FIT_STDFIT) = sqrt(WSSR/ndf)    : 2.61117e-12
variance of residuals (reduced chisquare) = WSSR/ndf   : 6.81822e-24

Final set of parameters            Asymptotic Standard Error
=======================            ==========================
xiNLO           = -0.0244076       +/- 0.0004733    (1.939%)


*******************************************************************************
Wed Apr 14 09:25:04 2021


FIT:    data read from "NLObSpace.txt" u 1:2
        format = x:z
        x range restricted to [* : 1.00000e-05]
        #datapoints = 34
        residuals are weighted equally (unit weight)

function used for fitting: lo(x,xiNLO)
	lo(x,y) = -MathcalN/8.0/pi*x**2*(log(x/2*y*sqrt(1.5)))
fitted parameters initialized with current variable values

iter      chisq       delta/lim  lambda   xiNLO        
   0 2.7915003398e-22   0.00e+00  8.70e-13   -2.440760e-02
   7 2.3990342075e-30  -6.64e-03  8.70e-20   -6.552928e-01

After 7 iterations the fit converged.
final sum of squares of residuals : 2.39903e-30
rel. change during last iteration : -6.64161e-08

degrees of freedom    (FIT_NDF)                        : 33
rms of residuals      (FIT_STDFIT) = sqrt(WSSR/ndf)    : 2.69626e-16
variance of residuals (reduced chisquare) = WSSR/ndf   : 7.2698e-32

Final set of parameters            Asymptotic Standard Error
=======================            ==========================
xiNLO           = -0.655293        +/- 3.481e-05    (0.005312%)


*******************************************************************************
Wed Apr 14 09:25:23 2021


FIT:    data read from "LObSpace.txt" u 1:3
        format = x:z
        x range restricted to [* : 1.00000e-05]
BREAK: No data to fit

*******************************************************************************
Wed Apr 14 09:25:27 2021


FIT:    data read from "LObSpace.txt" u 1:3
        format = x:z
        x range restricted to [* : 1.00000]
        #datapoints = 55
        residuals are weighted equally (unit weight)

function used for fitting: lo(x,p)
	lo(x,y) = -MathcalN/8.0/pi*x**2*(log(x/2*y*sqrt(1.5)))
fitted parameters initialized with current variable values

iter      chisq       delta/lim  lambda   p            
   0 1.4500192725e-03   0.00e+00  9.75e-03    1.000000e+00
   5 4.1778829750e-06  -4.96e-07  9.75e-08    5.911531e-01

After 5 iterations the fit converged.
final sum of squares of residuals : 4.17788e-06
rel. change during last iteration : -4.96029e-12

degrees of freedom    (FIT_NDF)                        : 54
rms of residuals      (FIT_STDFIT) = sqrt(WSSR/ndf)    : 0.000278151
variance of residuals (reduced chisquare) = WSSR/ndf   : 7.73682e-08

Final set of parameters            Asymptotic Standard Error
=======================            ==========================
p               = 0.591153         +/- 0.002274     (0.3847%)


*******************************************************************************
Wed Apr 14 09:25:32 2021


FIT:    data read from "LObSpace.txt" u 1:4
        format = x:z
        x range restricted to [* : 1.00000]
        #datapoints = 55
        residuals are weighted equally (unit weight)

function used for fitting: lo(x,p)
	lo(x,y) = -MathcalN/8.0/pi*x**2*(log(x/2*y*sqrt(1.5)))
fitted parameters initialized with current variable values

iter      chisq       delta/lim  lambda   p            
   0 7.3887231061e-06   0.00e+00  9.75e-03    5.911531e-01
   3 4.0768604501e-06  -3.11e-07  9.75e-06    5.764656e-01

After 3 iterations the fit converged.
final sum of squares of residuals : 4.07686e-06
rel. change during last iteration : -3.10943e-12

degrees of freedom    (FIT_NDF)                        : 54
rms of residuals      (FIT_STDFIT) = sqrt(WSSR/ndf)    : 0.000274768
variance of residuals (reduced chisquare) = WSSR/ndf   : 7.54974e-08

Final set of parameters            Asymptotic Standard Error
=======================            ==========================
p               = 0.576466         +/- 0.002191     (0.3801%)


*******************************************************************************
Wed Apr 14 09:25:35 2021


FIT:    data read from "LObSpace.txt" u 1:2
        format = x:z
        x range restricted to [* : 1.00000]
        #datapoints = 55
        residuals are weighted equally (unit weight)

function used for fitting: lo(x,p)
	lo(x,y) = -MathcalN/8.0/pi*x**2*(log(x/2*y*sqrt(1.5)))
fitted parameters initialized with current variable values

iter      chisq       delta/lim  lambda   p            
   0 1.9617951373e-04   0.00e+00  9.75e-03    5.764656e-01
   4 9.6757549867e-07  -1.99e-06  9.75e-07    4.752100e-01

After 4 iterations the fit converged.
final sum of squares of residuals : 9.67575e-07
rel. change during last iteration : -1.99002e-11

degrees of freedom    (FIT_NDF)                        : 54
rms of residuals      (FIT_STDFIT) = sqrt(WSSR/ndf)    : 0.000133858
variance of residuals (reduced chisquare) = WSSR/ndf   : 1.79181e-08

Final set of parameters            Asymptotic Standard Error
=======================            ==========================
p               = 0.47521          +/- 0.0008799    (0.1852%)


*******************************************************************************
Wed Apr 14 09:25:59 2021


FIT:    data read from "LObSpace.txt" u 1:3
        format = x:z
        x range restricted to [* : 1.00000]
        #datapoints = 55
        residuals are weighted equally (unit weight)

function used for fitting: lo(x,p)
	lo(x,y) = -MathcalN/8.0/pi*x**2*(log(x/2*y*sqrt(1.5)))
fitted parameters initialized with current variable values

iter      chisq       delta/lim  lambda   p            
   0 2.5355500747e-04   0.00e+00  9.75e-03    4.752100e-01
   4 4.1778829750e-06  -1.24e-06  9.75e-07    5.911531e-01

After 4 iterations the fit converged.
final sum of squares of residuals : 4.17788e-06
rel. change during last iteration : -1.2363e-11

degrees of freedom    (FIT_NDF)                        : 54
rms of residuals      (FIT_STDFIT) = sqrt(WSSR/ndf)    : 0.000278151
variance of residuals (reduced chisquare) = WSSR/ndf   : 7.73682e-08

Final set of parameters            Asymptotic Standard Error
=======================            ==========================
p               = 0.591153         +/- 0.002274     (0.3847%)


*******************************************************************************
Wed Apr 14 09:26:25 2021


FIT:    data read from "LObSpace.txt" u 1:3
        format = x:z
        x range restricted to [* : 1.00000]
        #datapoints = 55
        residuals are weighted equally (unit weight)

function used for fitting: lo(x,p)
	lo(x,y) = -MathcalN/8.0/pi*x**2*(log(x/2*y*1.5**0.5))
fitted parameters initialized with current variable values

iter      chisq       delta/lim  lambda   p            
   0 4.1778829750e-06   0.00e+00  9.75e-03    5.911531e-01
   1 4.1778829750e-06  -6.08e-10  9.75e-04    5.911531e-01

After 1 iterations the fit converged.
final sum of squares of residuals : 4.17788e-06
rel. change during last iteration : -6.08226e-15

degrees of freedom    (FIT_NDF)                        : 54
rms of residuals      (FIT_STDFIT) = sqrt(WSSR/ndf)    : 0.000278151
variance of residuals (reduced chisquare) = WSSR/ndf   : 7.73682e-08

Final set of parameters            Asymptotic Standard Error
=======================            ==========================
p               = 0.591153         +/- 0.002274     (0.3847%)


*******************************************************************************
Wed Apr 14 09:27:14 2021


FIT:    data read from "LObSpace.txt" u 1:3
        format = x:z
        x range restricted to [* : 0.100000]
        #datapoints = 37
        residuals are weighted equally (unit weight)

function used for fitting: lo(x,p)
	lo(x,y) = -MathcalN/8.0/pi*x**2*(log(x/2*y*1.5**0.5))
fitted parameters initialized with current variable values

iter      chisq       delta/lim  lambda   p            
   0 5.6695626555e-09   0.00e+00  1.23e-04    5.911531e-01
   4 3.5313033609e-13  -2.11e-05  1.23e-08    6.535776e-01

After 4 iterations the fit converged.
final sum of squares of residuals : 3.5313e-13
rel. change during last iteration : -2.11115e-10

degrees of freedom    (FIT_NDF)                        : 36
rms of residuals      (FIT_STDFIT) = sqrt(WSSR/ndf)    : 9.90413e-08
variance of residuals (reduced chisquare) = WSSR/ndf   : 9.80918e-15

Final set of parameters            Asymptotic Standard Error
=======================            ==========================
p               = 0.653578         +/- 8.635e-05    (0.01321%)


*******************************************************************************
Wed Apr 14 09:27:28 2021


FIT:    data read from "NLObSpace.txt" u 1:2
        format = x:z
        x range restricted to [* : 0.100000]
        #datapoints = 79
        residuals are weighted equally (unit weight)

function used for fitting: lo(x,xiNLO)
	lo(x,y) = -MathcalN/8.0/pi*x**2*(log(x/2*y*1.5**0.5))
fitted parameters initialized with current variable values

iter      chisq       delta/lim  lambda   xiNLO        
   0 2.6388610945e-06   0.00e+00  5.82e-05   -6.552928e-01
  10 2.3320390729e-10  -1.07e-04  5.82e-12    2.847439e-02

After 10 iterations the fit converged.
final sum of squares of residuals : 2.33204e-10
rel. change during last iteration : -1.06666e-09

degrees of freedom    (FIT_NDF)                        : 78
rms of residuals      (FIT_STDFIT) = sqrt(WSSR/ndf)    : 1.7291e-06
variance of residuals (reduced chisquare) = WSSR/ndf   : 2.98979e-12

Final set of parameters            Asymptotic Standard Error
=======================            ==========================
xiNLO           = 0.0284744        +/- 9.51e-05     (0.334%)


*******************************************************************************
Wed Apr 14 09:30:14 2021


FIT:    data read from "NLObSpace.txt" u 1:2
        format = x:z
        x range restricted to [1.00000e-08 : 5.00000e-05]
        #datapoints = 42
        residuals are weighted equally (unit weight)

function used for fitting: lo(x,xiNLO)
	lo(x,y) = -MathcalN/8.0/pi*x**2*(log(x/2*y*1.5**0.5))
fitted parameters initialized with current variable values

iter      chisq       delta/lim  lambda   xiNLO        
   0 7.1063391369e-22   0.00e+00  2.08e-11    2.847439e-02
   3 2.7954720391e-22  -9.55e-03  2.08e-14    2.440760e-02

After 3 iterations the fit converged.
final sum of squares of residuals : 2.79547e-22
rel. change during last iteration : -9.54539e-08

degrees of freedom    (FIT_NDF)                        : 41
rms of residuals      (FIT_STDFIT) = sqrt(WSSR/ndf)    : 2.61117e-12
variance of residuals (reduced chisquare) = WSSR/ndf   : 6.81822e-24

Final set of parameters            Asymptotic Standard Error
=======================            ==========================
xiNLO           = 0.0244076        +/- 0.0004733    (1.939%)


*******************************************************************************
Wed Apr 14 09:30:19 2021


FIT:    data read from "NLObSpace.txt" u 1:2
        format = x:z
        x range restricted to [1.00000e-07 : 5.00000e-05]
        #datapoints = 30
        residuals are weighted equally (unit weight)

function used for fitting: lo(x,xiNLO)
	lo(x,y) = -MathcalN/8.0/pi*x**2*(log(x/2*y*1.5**0.5))
fitted parameters initialized with current variable values

iter      chisq       delta/lim  lambda   xiNLO        
   0 2.7954719721e-22   0.00e+00  2.46e-11    2.440760e-02
   1 2.7954719721e-22  -2.22e-09  2.46e-12    2.440760e-02

After 1 iterations the fit converged.
final sum of squares of residuals : 2.79547e-22
rel. change during last iteration : -2.22024e-14

degrees of freedom    (FIT_NDF)                        : 29
rms of residuals      (FIT_STDFIT) = sqrt(WSSR/ndf)    : 3.10476e-12
variance of residuals (reduced chisquare) = WSSR/ndf   : 9.63956e-24

Final set of parameters            Asymptotic Standard Error
=======================            ==========================
xiNLO           = 0.0244076        +/- 0.0005628    (2.306%)


*******************************************************************************
Wed Apr 14 11:18:26 2021


FIT:    data read from "NLObSpace.txt" u 1:2
        format = x:z
        x range restricted to [1.00000e-08 : 5.00000e-05]
        #datapoints = 42
        residuals are weighted equally (unit weight)

function used for fitting: lo(x,xiNLO)
	lo(x,y) = MathcalN/16.0/pi*x**2*( log( y*Xi/(x**2*1.5) ) )
fitted parameters initialized with current variable values

iter      chisq       delta/lim  lambda   xiNLO        
   0 4.8325075186e-19   0.00e+00  1.04e-11    2.440760e-02
  10 2.7954720391e-22  -4.02e-08  1.04e-21    7.379187e+02

After 10 iterations the fit converged.
final sum of squares of residuals : 2.79547e-22
rel. change during last iteration : -4.01829e-13

degrees of freedom    (FIT_NDF)                        : 41
rms of residuals      (FIT_STDFIT) = sqrt(WSSR/ndf)    : 2.61117e-12
variance of residuals (reduced chisquare) = WSSR/ndf   : 6.81822e-24

Final set of parameters            Asymptotic Standard Error
=======================            ==========================
xiNLO           = 737.919          +/- 28.62        (3.878%)


*******************************************************************************
Wed Apr 14 11:19:44 2021


FIT:    data read from "EQCDSpline-T500.txt" u 1:2
        format = x:z
        x range restricted to [1.00000e-08 : 5.00000e-05]
BREAK: No data to fit

*******************************************************************************
Wed Apr 14 11:19:48 2021


FIT:    data read from "EQCDSpline-T500.txt" u 1:2
        format = x:z
        x range restricted to [* : 5.00000e-05]
BREAK: No data to fit

*******************************************************************************
Wed Apr 14 11:19:51 2021


FIT:    data read from "EQCDSpline-T500.txt" u 1:2
        format = x:z
        x range restricted to [* : 0.100000]
        #datapoints = 14
        residuals are weighted equally (unit weight)

function used for fitting: lo(x,xiNP)
	lo(x,y) = MathcalN/16.0/pi*x**2*( log( y*Xi/(x**2*1.5) ) )
fitted parameters initialized with current variable values

iter      chisq       delta/lim  lambda   xiNP         
   0 5.4545428499e-07   0.00e+00  1.12e-04    4.094179e-01
   6 4.7474206073e-10  -1.92e-07  1.12e-10    2.388868e+00

After 6 iterations the fit converged.
final sum of squares of residuals : 4.74742e-10
rel. change during last iteration : -1.92141e-12

degrees of freedom    (FIT_NDF)                        : 13
rms of residuals      (FIT_STDFIT) = sqrt(WSSR/ndf)    : 6.04306e-06
variance of residuals (reduced chisquare) = WSSR/ndf   : 3.65186e-11

Final set of parameters            Asymptotic Standard Error
=======================            ==========================
xiNP            = 2.38887          +/- 0.03451      (1.445%)


*******************************************************************************
Wed Apr 14 11:20:21 2021


FIT:    data read from "EQCDSpline-T500.txt" u 1:2
        format = x:z
        x range restricted to [* : 0.500000]
        #datapoints = 69
        residuals are weighted equally (unit weight)

function used for fitting: lo(x,xiNP)
	lo(x,y) = MathcalN/16.0/pi*x**2*( log( y*Xi/(x**2*1.5) ) )
fitted parameters initialized with current variable values

iter      chisq       delta/lim  lambda   xiNP         
   0 1.2793011997e-03   0.00e+00  2.87e-03    2.388868e+00
   5 3.1824101461e-05  -7.57e-04  2.87e-08    1.051047e+01

After 5 iterations the fit converged.
final sum of squares of residuals : 3.18241e-05
rel. change during last iteration : -7.57351e-09

degrees of freedom    (FIT_NDF)                        : 68
rms of residuals      (FIT_STDFIT) = sqrt(WSSR/ndf)    : 0.000684106
variance of residuals (reduced chisquare) = WSSR/ndf   : 4.68001e-07

Final set of parameters            Asymptotic Standard Error
=======================            ==========================
xiNP            = 10.5105          +/- 0.3018       (2.871%)


==> anc/PlotMaking/full_100000_gsqT.dat <==
0.125 -0.000806272 0.0188
0.25 0.0108861 0.0319102
0.5 0.0455272 0.000485213
0.75 0.0974197 0.000811341
1.0 0.148501 0.000331156
1.5 0.28356 0.000616176
2.0 0.430368 0.00120007
2.5 0.586816 0.0021769
3.0 0.742528 0.00450031
4.0 1.09496 0.0167186
5.0 1.35943 0.0125948
6.0 1.74823 0.0363866


==> anc/PlotMaking/full_1000_gsqT.dat <==
0.25 -0.00064327 0.0034
0.5 0.0219777 0.000581614
0.75 0.0558512 0.00100008
1.0 0.091181 0.000356348
1.5 0.194485 0.00093805
2.0 0.314815 0.00181334
2.5 0.44431 0.00322979
3.0 0.578053 0.0066712
4.0 0.853131 0.0277919
5.0 1.09012 0.101333
6.0 1.67455 0.152229


==> anc/PlotMaking/full_250_gsqT.dat <==
0.125 -0.00107182 0.0044
0.25 -2.42571e-05 0.00360733
0.5 0.00552174 0.000627285
0.75 0.0242046 0.00108272
1.0 0.0368518 0.000820522
1.5 0.102526 0.00167465
2.0 0.178334 0.00328517
2.5 0.274716 0.00412443
3.0 0.37842 0.0085802
4.0 0.514398 0.041992
5.0 0.814877 0.0938494
6.0 1.30891 0.107882


==> anc/PlotMaking/full_500_gsqT.dat <==
0.25 -0.00411298 0.0036
0.5 0.0124447 0.000871438
0.75 0.0356885 0.00171338
1.0 0.0618114 0.000612541
1.5 0.14398 0.00114832
2.0 0.246715 0.00276939
2.5 0.354186 0.00514962
3.0 0.475616 0.00464854
4.0 0.711291 0.0334507
5.0 1.01727 0.0964529
6.0 1.43684 0.100183


==> anc/PlotMaking/latex144463.fls <==
PWD /home/isma/Documents/PhD/redminegit/non-perturbative-splitting-rates/Draft/Plots/PlotMaking
INPUT /usr/share/texmf-dist/web2c/texmf.cnf


==> anc/PlotMaking/latex144500.fls <==
PWD /home/isma/Documents/PhD/redminegit/non-perturbative-splitting-rates/Draft/Plots/PlotMaking
INPUT /usr/share/texmf-dist/web2c/texmf.cnf
INPUT /var/lib/texmf/web2c/pdftex/latex.fmt


==> anc/PlotMaking/plot_script_area_law.sh <==
DATA_FILE1=full_250_gsqT.dat
DATA_FILE2=full_500_gsqT.dat

TENSION1=0.2836
TENSION2=0.2867

LOGCOEFF1=0.103595
LOGCOEFF2=0.075603


echo "set terminal postscript eps enhance color font ',26'" >> next.plot
echo 'set output "large_r_asymptotics.eps"' >> next.plot
echo "set xlabel 'g@^{2}_{3d}b_{/Symbol \136}' font ',26'" >> next.plot
echo "set ylabel 'C(b_{/Symbol \136})/g@^{2}_{3d}' offset 1.5,0 font ',26'" >> next.plot
echo "set key at 3.2,1.62" >> next.plot
echo "set key font ',26' spacing 1.2" >> next.plot
echo "set lmargin 8.0" >> next.plot


echo 'f(x) = (x>1.9) ? a+'$TENSION1'*x+'$LOGCOEFF1'*log(x) : NaN' >> next.plot
echo 'g(x) = (x>1.0) ? b+'$TENSION2'*x+'$LOGCOEFF2'*log(x) :NaN' >> next.plot


echo "set xrange [3.5:6.1]" >> next.plot
echo 'fit f(x) "'$DATA_FILE1'" u  1:($1>0.125 ? $2 : NaN):3 yerrors via a' >> next.plot
echo "set xrange [3.0:6.1]" >> next.plot
echo 'fit g(x) "'$DATA_FILE2'" u  1:($1>0.25 ? $2 : NaN):3 yerrors via b' >> next.plot


echo "set xrange [0:6.5]" >> next.plot
echo "set yrange [-0.04:1.7]" >> next.plot


echo 'p "'$DATA_FILE1'" u 1:($1>0.25 ? $2 : NaN):3 w e lt 1 lw 5 lc "blue" t "T = 250 MeV", f(x) dt 3 lw 4 lc "blue" t "", "'$DATA_FILE2'" u ($1):($1>0.25 ? $2 : NaN):3 w e lt 1 lw 5 lc "red" t "T = 500 MeV", g(x) dt 3 lw 4 lc "red" t ""' >> next.plot


gnuplot next.plot
rm next.plot


==> anc/PlotMaking/plot_script_small_r_PT.sh <==
DATA_FILE1=full_250_gsqT.dat
DATA_FILE2=full_500_gsqT.dat


#perturbative results
QQUAD1=0.1465
QQUAD2=0.185

LOGQUAD1=-0.021106
LOGQUAD2=-0.027075


echo "set terminal postscript eps enhance color font ',26'" >> next.plot
echo 'set output "small_r_PT.eps"' >> next.plot
echo "set xlabel 'g@^{2}_{3d}b_{/Symbol \136}' font ',26'" >> next.plot
echo "set ylabel 'C(b_{/Symbol \136})/g@^{2}_{3d}' offset 1.5,0 font ',26'" >> next.plot
echo "set key at 0.8,0.14" >> next.plot
echo "set key font ',26' spacing 1.2" >> next.plot
echo "set lmargin 8.0" >> next.plot

echo 'f1(x) = (x<=1.2) ?  0.25*'$QQUAD1'*x**2+'$LOGQUAD1'*log(x)*x**2 : NaN' >> next.plot
echo 'g1(x) = (x<=1.2) ?  0.25*'$QQUAD2'*x**2+'$LOGQUAD2'*log(x)*x**2 : NaN' >> next.plot


echo "set xrange [0:1.6]" >> next.plot
echo "set yrange [-0.01:0.15]" >> next.plot


echo 'p "'$DATA_FILE1'" u 1:($1>0.125 ? $2 : NaN):3 w e lt 1 lw 5 lc "blue" t "T = 250 MeV", f1(x) dt 3 lw 4 lc "blue" t "", "'$DATA_FILE2'" u 1:($1>0.25 ? $2 : NaN):3 w e lt 1 lw 5 lc "red" t "T = 500 MeV", g1(x) dt 3 lw 4 lc "red" t ""' >> next.plot


gnuplot next.plot
rm next.plot

